Search for a time-varying electron antineutrino signal at Daya Bay

A search for a time-varying $\bar{\nu}_{e}$ signal was performed with 621 days of data acquired by the Daya Bay Reactor Neutrino Experiment over 704 calendar days. The time spectrum of the measured $\overline{\nu}_e$ flux normalized to its prediction was analyzed with a Lomb-Scargle periodogram, which yielded no significant signal for periods ranging from 2 hours to nearly 2 years. The normalized time spectrum was also fit for a sidereal modulation under the Standard Model extension (SME) framework to search for Lorentz and CPT violation (LV-CPTV). Limits were obtained for all six flavor pairs $\bar{e}\bar{\mu}$, $\bar{e}\bar{\tau}$, $\bar{\mu}\bar{\tau}$, $\bar{e}\bar{e},\bar{\mu}\bar{\mu}$ and $\bar{\tau}\bar{\tau}$ by fitting them one at a time, constituting the first experimental constraints on the latter three. Daya Bay's high statistics and unique layout of multiple directions from three pairs of reactors to three experimental halls allowed the simultaneous constraint of individual SME LV-CPTV coefficients without assuming others contribute negligibly, a first for a neutrino experiment.

==> anc/SupplementalMaterial_DataVsTime.txt <==
Daya Bay Reactor Neutrino Experiment
Supplemental Material
August 2018
This file provides supplemental information for the article titled “Search for a time-varying electron antineutrino signal at Daya Bay”. 
The information from Fig. 2 of the main text, which is necessary to reproduce the results in Section III of the main text, is tabulated in four columns below.  
For more information, see the main text.  The four columns represent 
(1) sidereal hour bin
(2) residual survival probability of EH1
(3) residual survival probability of EH2
(4) residual survival probability of EH3

     Hour  EH1   EH2    EH3
     0  0.0000  0.0000  0.0000   
     1  0.0000  0.0000  0.0000   
     2  0.0000  0.0000  0.0000   
     3  0.0000  0.0000  0.0000   
     4  0.0000  0.0000  0.0000   
     5  0.0000  0.0000  0.0000   
     6  0.0000  0.0000  0.0000   
     7  0.0000  0.0000  0.0000   
     8  0.0000  0.0000  0.0000   
     9  0.0000  0.0000  0.0000   
    10  0.0000  0.0000  0.0000   
    11  0.0000  0.0000  0.0000   
    12  0.0000  0.0000  0.0000   
    13  0.0000  0.0000  0.0000   
    14  0.0000  0.0000  0.0000   
    15  0.0000  0.0000  0.0000   
    16  0.2814  -0.1969  -0.1214   
    17  -0.1854  -0.2305  0.3073   
    18  -0.1068  -0.0659  0.3604   
    19  -0.0176  -0.2831  0.4364   
    20  -0.0785  0.0390  -0.0897   
    21  0.0225  -0.0606  0.1854   
    22  0.0706  0.2104  -0.2149   
    23  0.2926  0.3171  -0.4686   
    24  -0.1232  0.0480  -0.2009  
    25  0.0198  -0.1098  0.2283   
    26  -0.0832  0.0444  0.1348   
    27  0.0845  0.2134  -0.3146   
    28  0.1063  0.0454  0.2931   
    29  0.1067  -0.2290  -0.2191  
    30  0.1946  0.1074  -0.0880   
    31  -0.1029  0.2090  -0.3851  
    32  0.1031  -0.0706  -0.8891  
    33  0.1690  -0.0699  0.0284   
    34  -0.2270  -0.2820  0.2347  
    35  0.0467  -0.2828  0.5436   
    36  0.0209  -0.1779  -0.0966  
    37  -0.0106  0.1027  -0.0375  
    38  0.1962  -0.0103  -0.2351  
    39  0.1529  -0.1208  0.0734   
    40  -0.0564  0.1062  -0.1362  
    41  0.2506  0.0506  -0.4809   
    42  -0.1436  0.1111  0.2145   
    43  0.1070  -0.1793  0.0093   
    44  0.0208  -0.1803  -0.0938  
    45  0.1725  -0.2871  -0.7428  
    46  0.0707  -0.1220  -0.3894  
    47  0.1090  -0.2308  0.0546   
    48  -0.0570  -0.1768  -0.2064 
    49  -0.2492  0.0991  -0.3148  
    50  -0.0407  -0.4007  0.0000  
    51  0.0454  0.5353  0.4136   
    52  -0.0930  -0.0489  -0.4319 
    53  0.0857  -0.0629  0.1705   
    54  -0.0619  0.3224  -0.4275  
    55  -0.0397  -0.1722  0.0556  
    56  -0.0206  0.0520  0.0014   
    57  -0.0397  -0.0598  0.3339  
    58  -0.1011  0.3232  -0.2317  
    59  -0.0601  0.1602  0.2574   
    60  0.0611  0.3782  0.0745   
    61  -0.0220  -0.0648  0.2086  
    62  -0.1917  0.0995  -0.0992  
    63  -0.0353  -0.1168  -0.2455 
    64  -0.0160  0.2185  -0.3987  
    65  -0.0173  0.2619  -0.5097  
    66  0.1491  -0.3401  0.5780   
    67  -0.1459  -0.0075  0.4414  
    68  0.2824  -0.3359  0.9105   
    69  0.1839  0.2692  -0.6236   
    70  0.0707  0.1545  -0.1863   
    71  -0.0813  -0.1213  0.2805  
    72  -0.0647  -0.2365  -0.0203 
    73  -0.0355  -0.0110  0.0496  
    74  -0.2050  -0.2855  0.5429  
    75  -0.0792  -0.1781  0.4756  
    76  -0.1854  -0.1231  -0.6097 
    77  -0.1243  -0.2270  -0.1539 
    78  0.0819  0.4319  -0.3884   
    79  0.0886  -0.1197  -0.0303  
    80  0.1234  0.1069  -0.5850   
    81  -0.3291  -0.1147  -0.7322 
    82  -0.0595  -0.2261  0.1037  
    83  -0.1213  -0.3916  0.0000  
    84  0.0849  -0.0641  0.1699   
    85  -0.0623  0.1549  0.1527   
    86  -0.0225  -0.0082  0.7370  
    87  0.3179  -0.2301  -0.6355  
    88  0.1047  -0.3387  0.1476   
    89  0.0289  -0.0092  0.1894   
    90  -0.1404  -0.0143  0.1990  
    91  0.0850  -0.0100  -0.3271  
    92  -0.2058  -0.1167  0.0600  
    93  -0.0614  -0.0654  -0.2717 
    94  -0.1683  -0.3372  0.7560  
    95  -0.0791  0.1015  0.0881   
    96  -0.0176  0.5395  -0.1660  
    97  -0.0981  -0.1174  0.1493  
    98  0.0432  -0.1785  0.0873   
    99  0.0017  0.1602  0.1291   
   100  0.2116  0.1366  -0.2786  
   101  0.0904  0.0429  -0.0310  
   102  -0.0528  -0.0121  -0.0693 
   103  0.0430  -0.0609  -0.7691  
   104  -0.0757  -0.3354  -0.7098 
   105  -0.0141  -0.3346  -0.1101 
   106  -0.1670  0.0513  -0.5440  
   107  -0.0974  -0.1768  0.2020  
   108  0.2465  0.0420  -0.4811   
   109  0.3566  -0.0141  -0.5812  
   110  0.0387  -0.0682  -0.2934  
   111  0.1728  0.0925  -0.0782   
   112  0.0237  0.3312  -0.6275   
   113  -0.0185  -0.1767  -0.2224 
   114  0.1659  0.2660  -0.2579   
   115  0.1295  0.0408  0.1746   
   116  0.0815  0.4905  -0.1603   
   117  -0.0775  0.0524  -0.2153  
   118  0.0422  -0.0661  -0.5299  
   119  -0.0407  -0.2341  0.6592  
   120  -0.1257  0.3852  -0.3483  
   121  0.1498  -0.2306  -0.0970  
   122  -0.1227  -0.0032  -0.2922 
   123  -0.2075  0.1107  -0.5520  
   124  0.2154  0.0536  0.3520   
   125  0.0030  -0.2245  -0.1934  
   126  -0.1279  -0.0610  -0.1341 
   127  0.0697  0.1066  -0.1637   
   128  0.1259  0.0503  -0.4658   
   129  0.1711  0.2793  -0.0774   
   130  -0.0598  0.1006  -0.5650  
   131  0.1709  0.3770  -0.0378   
   132  -0.0796  -0.3980  0.8074  
   133  -0.3942  0.1009  0.3146   
   134  0.0039  -0.2803  0.5698   
   135  0.1072  -0.0094  0.3436   
   136  -0.0786  -0.1787  0.2098  
   137  0.0042  0.0976  0.2893   
   138  0.0013  -0.2834  0.5838   
   139  0.2165  -0.0080  -0.2357  
   140  0.1030  -0.0674  0.1729   
   141  0.3180  -0.0034  -0.1492  
   142  -0.1409  -0.0650  -0.1208 
   143  0.1969  -0.2290  -0.3607  
   144  -0.0159  0.2709  -0.3140  
   145  0.1305  0.2142  0.1693   
   146  -0.2018  -0.0350  0.4642  
   147  0.0000  0.0000  0.0000   
   148  0.0000  0.0000  0.0000   
   149  0.0000  0.0000  0.0000   
   150  0.0000  0.0000  0.0000   
   151  0.0000  0.0000  0.0000   
   152  0.0000  0.0000  0.0000   
   153  0.0000  0.0000  0.0000   
   154  0.0000  0.0000  0.0000   
   155  0.0550  0.4313  -0.8412  
   156  -0.2689  0.1037  0.4016  
   157  -0.2231  0.2194  0.0688  
   158  0.1750  0.2743  -0.1547  
   159  0.0031  0.2646  -0.0197  
   160  -0.0000  0.4289  -0.1916 
   161  -0.0976  -0.3390  0.0997 
   162  -0.1018  0.1060  -0.3341 
   163  0.0307  0.2682  -0.5121  
   164  -0.0120  0.1530  -0.3673 
   165  0.1464  -0.0614  0.6231  
   166  0.2093  -0.4475  -0.2336 
   167  -0.1601  0.5434  -0.0438 
   168  -0.0354  0.1032  0.6302  
   169  0.2806  -0.5054  0.1070  
   170  -0.1444  -0.1262  0.0535  
   171  0.0289  -0.3425  0.5031   
   172  -0.1475  0.2698  0.0043   
   173  0.0454  -0.0600  -0.1725  
   174  -0.2074  0.2120  -0.2602  
   175  0.0685  -0.0700  0.4198   
   176  0.1459  0.3783  -0.2914   
   177  -0.0940  0.1002  -0.0124  
   178  -0.0590  -0.1754  0.6007  
   179  0.0885  -0.0139  -0.2116  
   180  0.1512  0.3254  -0.2747   
   181  -0.1220  0.0445  -0.4283  
   182  0.0913  -0.0620  -0.4193  
   183  0.1960  0.1553  -0.1111   
   184  0.1693  0.1547  -0.4034   
   185  0.2785  -0.3365  -0.3285  
   186  -0.0564  -0.0631  -0.1515 
   187  0.0232  0.4860  -0.2295   
   188  0.0905  -0.0050  -0.1043  
   189  -0.2013  0.1033  0.2404   
   190  -0.0830  -0.2815  0.1727  
   191  0.1970  0.2721  -0.5344   
   192  0.2427  -0.1672  0.4459   
   193  0.4029  -0.1243  0.1375   
   194  0.1912  -0.3707  -0.3547  
   195  0.0227  -0.0640  -0.1671  
   196  0.0262  -0.0111  0.8340   
   197  -0.0393  0.3756  0.1002   
   198  -0.2274  -0.0027  -0.0234 
   199  0.2176  0.2698  -0.3531   
   200  0.0445  -0.2295  0.0000   
   201  -0.0544  0.3841  0.0059   
   202  0.0251  0.2196  -0.3076   
   203  0.2176  0.3912  -0.3100   
   204  -0.0789  -0.1757  0.0678  
   205  0.0082  -0.1223  0.2490   
   206  -0.2502  0.0454  0.4321   
   207  -0.0822  0.2645  -0.4054  
   208  0.2563  0.0507  0.5512   
   209  0.0248  -0.0112  -0.4309  
   210  0.0661  -0.0625  0.4077   
   211  0.3334  -0.1715  0.1746   
   212  0.0024  0.0472  -0.2276   
   213  0.0870  0.2663  0.2291   
   214  0.0444  -0.0034  -0.0980  
   215  0.0684  -0.0098  0.6929   
   216  0.1066  0.1066  -0.3796   
   217  -0.0171  -0.0065  0.7318  
   218  -0.0990  -0.0579  0.4731  
   219  0.0019  -0.2284  0.9050   
   220  -0.1681  -0.2314  0.0043  
   221  -0.1416  0.4384  -0.0051  
   222  -0.1224  0.2157  -0.2841  
   223  0.0456  0.3240  -0.5349   
   224  0.0501  0.0429  -0.1280   
   225  -0.3520  -0.1165  0.1121  
   226  -0.1184  0.1634  0.7955   
   227  0.0189  0.1057  -0.2604   
   228  0.2567  0.0538  0.2343   
   229  -0.1247  0.1468  0.1745   
   230  -0.0146  -0.3348  -0.1106 
   231  -0.0348  0.1075  -0.6780  
   232  -0.2862  0.4404  -0.8088  
   233  0.1693  0.1012  0.1223   
   234  0.0271  0.4889  -0.4854   
   235  0.0668  -0.0644  0.2896   
   236  0.1289  0.0464  0.1756   
   237  0.3541  -0.0029  0.0410   
   238  0.1322  -0.1777  -0.2528  
   239  0.1250  -0.4517  0.9124   
   240  -0.0821  -0.2840  -0.4242 
   241  -0.1452  0.0961  0.6712   
   242  0.0647  0.2344  -0.4500   
   243  0.1334  0.2055  -0.2247   
   244  0.3829  0.3139  -0.1346   
   245  0.1775  -0.1197  0.0616   
   246  0.0832  0.1033  -0.3752   
   247  -0.0742  -0.1718  0.4659  
   248  -0.0999  0.1075  -0.4553  
   249  0.1131  0.4349  -0.0570   
   250  -0.1253  -0.3942  0.0000  
   251  -0.0353  -0.0544  -0.5251 
   252  0.1508  -0.2297  -0.0973  
   253  -0.0549  0.1020  0.1899   
   254  -0.0998  0.1049  -0.0151  
   255  -0.0361  -0.1704  0.7117  
   256  0.1930  -0.0061  -0.4564  
   257  0.0307  0.1049  -0.3658   
   258  0.0850  0.0439  0.0827   
   259  0.0260  0.1656  0.1211   
   260  0.0028  -0.2844  -0.0082  
   261  0.0269  0.0510  0.0964   
   262  0.0425  -0.5048  0.0000  
   263  -0.0156  0.2068  0.7062  
   264  0.1074  0.1559  0.1059   
   265  0.1132  -0.2805  -0.0480 
   266  0.0678  0.1611  -0.3946  
   267  0.1554  0.1019  -0.1795  
   268  0.1088  -0.0635  -0.0754 
   269  0.0484  0.3795  -0.2811  
   270  -0.0797  -0.1155  0.1464 
   271  -0.1020  0.0468  -0.0929 
   272  0.1292  0.4310  0.0283   
   273  -0.1610  -0.1213  0.0479 
   274  0.0684  0.2112  -0.2161  
   275  -0.0367  -0.2308  0.0972 
   276  0.0070  -0.0123  0.2633  
   277  -0.0424  -0.2814  0.7354 
   278  -0.0165  0.1571  -0.1750 
   279  0.0024  -0.0632  0.1919  
   280  0.2255  -0.1174  0.1618  
   281  0.0579  0.0483  -0.3481  
   282  -0.0804  -0.1777  0.2015 
   283  0.0015  -0.0046  -0.1990 
   284  -0.1010  -0.0643  -0.1395 
   285  -0.1842  0.0444  0.0498   
   286  -0.3321  -0.0615  0.3234  
   287  -0.1422  0.3921  0.0224   
   288  0.1348  0.0994  -0.0686   
   289  -0.0638  0.1076  -0.0247  
   290  -0.0078  -0.3919  0.1340  
   291  0.2969  -0.2265  -0.1278  
   292  -0.1825  0.0000  0.0088   
   293  -0.0630  -0.1175  -0.1052 
   294  -0.0981  -0.0041  0.4266  
   295  -0.1392  -0.1131  0.4358  
   296  0.1751  -0.2830  -0.3110  
   297  0.1957  -0.2720  0.8427   
   298  -0.2246  -0.0068  0.3592  
   299  0.1357  0.2134  0.2623   
   300  0.2555  0.0540  -0.5807  
   301  0.0261  0.1053  0.5972   
   302  0.1119  -0.1148  -0.1558 
   303  -0.1843  0.2193  0.3557  
   304  0.1316  0.3309  -0.1820  
   305  0.0297  0.0498  0.3198   
   306  -0.1591  -0.2322  0.4440 
   307  0.3684  -0.2817  0.7676  
   308  0.1551  0.1571  -0.1076  
   309  -0.0785  0.1083  -0.3497 
   310  -0.1417  -0.1183  0.0367 
   311  0.1447  0.3278  -0.2796  
   312  -0.0960  -0.2295  0.1169 
   313  0.0708  0.3275  0.1834   
   314  -0.1882  0.3247  -0.0268 
   315  -0.1374  0.0000  0.0000  
   316  0.0000  0.0000  0.0000   
   317  0.0000  0.0000  0.0000   
   318  0.0000  0.0000  0.0000   
   319  0.0000  0.0000  0.0000   
   320  0.0000  0.0000  0.0000   
   321  0.0000  0.0000  0.0000   
   322  0.0000  0.0000  0.0000   
   323  0.0000  0.0096  0.0000   
   324  -0.1661  -0.1153  0.6371 
   325  0.1713  -0.1709  -0.4023 
   326  0.1492  -0.2260  -0.6260 
   327  -0.0401  -0.1794  0.5591 
   328  -0.2021  0.2707  -0.3033 
   329  0.3200  -0.1735  0.0361  
   330  0.0677  0.1599  -0.3017  
   331  0.2158  0.4364  -0.6604  
   332  0.2107  -0.0644  -0.0030 
   333  -0.1005  -0.2250  0.8007 
   334  0.2107  0.2103  -0.6199  
   335  -0.2481  -0.0014  -0.5171 
   336  -0.0350  -0.1175  0.1174  
   337  0.1345  -0.0623  0.2491   
   338  0.0704  -0.2291  -0.6122  
   339  -0.2604  -0.1718  0.3696  
   340  0.0538  -0.1196  -0.0216  
   341  0.0901  -0.0710  0.1606   
   342  0.0054  -0.0575  -0.1750  
   343  -0.1624  -0.0016  -0.0473 
   344  0.0713  0.1059  -0.2703   
   345  -0.1140  -0.2821  0.6232  
   346  0.0650  0.2637  -0.2397   
   347  0.1124  0.1010  -0.4806   
   348  0.1314  -0.3917  0.0000   
   349  -0.0154  -0.2812  0.1394  
   350  0.1763  -0.1696  0.1024   
   351  0.1147  0.0000  -0.4657   
   352  -0.2072  -0.1180  -0.4732 
   353  0.0698  0.0440  -0.1310   
   354  0.0696  -0.3957  -0.0850  
   355  0.3518  0.3270  -0.2221   
   356  -0.0435  -0.0603  0.0865  
   357  0.0095  -0.0627  0.6670   
   358  0.0508  -0.1201  0.1056   
   359  0.1082  -0.3374  0.1473   
   360  0.1178  0.2735  -0.3422   
   361  -0.0617  -0.3381  0.2227  
   362  -0.1642  -0.2246  -0.5733 
   363  0.0800  0.3432  -0.4222   
   364  -0.1626  -0.3943  0.0029  
   365  -0.1169  -0.1785  0.2195  
   366  0.1103  0.0983  0.8694   
   367  -0.0998  0.3749  -0.3478  
   368  -0.0776  -0.0609  0.4683  
   369  -0.0393  -0.0072  -0.4218 
   370  0.1138  -0.1189  0.3245   
   371  -0.2875  0.0513  0.3168   
   372  0.0475  0.4892  0.1832   
   373  0.0064  -0.0637  -0.0434  
   374  -0.2271  -0.0087  -0.2659 
   375  -0.0987  0.2701  -0.6019  
   376  -0.0591  0.2624  -0.6055  
   377  0.0452  0.0460  -0.0125   
   378  -0.1411  0.0544  0.3767   
   379  0.0040  -0.2289  -0.0491  
   380  -0.0407  0.0965  0.0888   
   381  0.0225  0.1642  -0.5877   
   382  0.2153  0.0486  -0.5787   
   383  0.0071  0.0968  -0.3537   
   384  0.0678  0.1099  -0.0563   
   385  -0.1864  -0.1693  0.1076  
   386  0.1176  -0.1731  -0.2463  
   387  -0.0794  -0.0592  -0.1427 
   388  -0.1854  -0.1722  -0.1703 
   389  -0.1244  -0.1199  0.3072  
   390  0.1293  -0.1185  -0.2761  
   391  -0.0990  0.0462  -0.3118  
   392  0.1342  0.3180  0.1942   
   393  0.1216  -0.0701  -0.1380  
   394  -0.0800  -0.1237  0.4250  
   395  -0.0580  0.1032  -0.1259  
   396  -0.0836  0.3827  -0.3438  
   397  0.0881  0.2065  -0.2082   
   398  -0.2282  -0.0643  0.5498  
   399  0.3996  -0.3972  0.7891   
   400  -0.1639  -0.0149  -0.0352 
   401  -0.0816  -0.2948  -0.2713 
   402  -0.0755  0.1893  -0.3871  
   403  -0.1084  0.1822  0.0258   
   404  0.1111  0.0292  -0.1450   
   405  0.0642  0.1872  -0.3165   
   406  -0.1854  0.1219  -0.0314  
   407  0.0011  0.0688  -0.0487   
   408  -0.1930  0.1246  -0.7695  
   409  -0.1922  -0.2553  -0.1446 
   410  -0.2967  0.0650  0.2450   
   411  -0.2075  -0.1810  -0.0873 
   412  -0.0306  -0.1947  -0.7020 
   413  -0.1535  -0.1552  -0.3651 
   414  0.0538  -0.1529  0.3100   
   415  -0.0314  -0.1161  0.1803  
   416  0.1609  -0.2701  0.5128   
   417  -0.2815  0.1921  -0.4810  
   418  -0.0481  0.0000  0.0000   
   419  -0.1512  0.0064  0.4574   
   420  -0.0508  0.0872  -0.4958  
   421  0.1988  0.1859  -0.3761   
   422  -0.2169  -0.2254  0.2108  
   423  0.0913  -0.2213  0.2159   
   424  0.1753  0.1827  0.3412   
   425  0.1689  -0.1250  0.2158   
   426  0.2344  -0.2254  0.1727   
   427  0.1117  -0.2299  -0.1457  
   428  -0.1382  0.2310  -0.0618  
   429  0.1761  0.3794  -0.3526   
   430  0.0656  0.2663  -0.3819   
   431  0.0039  0.1737  -0.1510   
   432  0.1004  0.0658  0.1829   
   433  -0.1584  -0.0896  -0.2899 
   434  -0.2040  0.2203  0.1561   
   435  0.1261  -0.2349  -0.0186  
   436  0.2279  0.0151  0.2862   
   437  0.0074  0.2041  -0.2550   
   438  0.1243  -0.1424  -0.0866  
   439  0.0431  0.1052  -0.1163   
   440  0.3066  -0.1482  0.4202   
   441  0.0413  0.5573  -0.3120   
   442  0.0269  -0.1998  0.3607   
   443  -0.1599  0.1053  -0.1715  
   444  0.2031  -0.0464  -0.5777  
   445  -0.0635  -0.0980  0.0564  
   446  -0.1649  0.1937  -0.1156  
   447  -0.0857  -0.2014  -0.1003 
   448  0.0154  0.0469  0.1427   
   449  -0.1224  -0.2060  0.3149  
   450  0.0774  0.0922  -0.2017   
   451  0.1779  -0.3089  -0.0850  
   452  -0.2896  0.3801  -0.1782  
   453  0.0495  -0.0080  0.0808   
   454  -0.0878  -0.2085  0.8490  
   455  0.0742  -0.3078  -0.0470  
   456  -0.0308  0.0264  -0.0244  
   457  -0.1114  -0.2696  0.8399  
   458  -0.1726  -0.1698  0.1874  
   459  -0.1692  0.0242  -0.8547  
   460  0.1377  -0.1299  0.0000   
   461  0.0117  -0.0781  0.1765   
   462  -0.0953  -0.3673  0.2764  
   463  -0.2539  -0.1254  0.5823  
   464  0.0259  -0.5185  0.7659   
   465  0.0500  -0.1285  0.0000   
   466  -0.0684  0.3054  -0.0653  
   467  -0.0366  -0.2269  0.0834  
   468  -0.1723  0.2936  -0.3207  
   469  -0.0948  -0.1394  0.2841  
   470  -0.0622  0.1409  -0.4798  
   471  0.1034  -0.1899  0.0146   
   472  0.1263  0.0474  -0.0634   
   473  -0.0596  0.2834  -0.2545  
   474  -0.0037  0.1399  0.4951   
   475  -0.1016  -0.0996  -0.2728 
   476  0.1398  -0.2449  -0.4985  
   477  0.1504  0.0286  0.4286   
   478  -0.0872  -0.2512  -0.1908 
   479  0.0159  -0.0685  -0.1001  
   480  0.0000  0.0000  0.0000   
   481  0.0000  0.0000  0.0000   
   482  0.0000  0.0000  0.0000   
   483  0.0000  0.0000  0.0000   
   484  0.0000  0.0000  0.0000   
   485  0.0000  0.0000  0.0000   
   486  0.0000  0.0000  0.0000   
   487  0.0000  0.0000  0.0000   
   488  -0.1944  0.0254  0.1054   
   489  -0.0129  0.0352  0.4934   
   490  0.0282  0.0747  -0.3296   
   491  0.1867  0.1684  -0.6478   
   492  0.1732  -0.1077  -0.0645  
   493  -0.0550  -0.1142  -0.2255 
   494  0.0048  0.2463  0.5218   
   495  -0.0002  -0.0700  0.3633  
   496  0.0045  -0.1999  0.0508   
   497  -0.0926  -0.0655  -0.3481 
   498  -0.0323  0.2902  -0.4163  
   499  -0.1161  0.2488  -0.0532  
   500  -0.1542  -0.2051  0.2170  
   501  -0.1320  0.0269  0.2974   
   502  0.1059  -0.3370  0.8873   
   503  -0.0184  -0.2056  0.3907  
   504  0.0259  0.1486  -0.6441   
   505  -0.0398  -0.2057  -0.1888 
   506  0.1427  0.1021  -0.0315   
   507  0.1045  -0.2016  -0.0074  
   508  -0.0344  -0.3452  -0.0113 
   509  0.0000  0.0000  0.0000   
   510  0.0000  0.0000  0.0000   
   511  0.0000  0.0000  0.0000   
   512  0.0000  0.0000  0.0000   
   513  0.0000  0.0000  0.0000   
   514  0.0000  0.0000  0.0000   
   515  0.0000  -0.1908  0.2964   
   516  0.2728  -0.0750  0.4968   
   517  0.0374  -0.4701  -0.2922  
   518  -0.0768  0.2316  -0.4093  
   519  -0.0763  -0.3415  0.5644  
   520  0.2275  -0.0758  0.3293   
   521  0.2599  0.3093  -0.5463   
   522  0.0226  0.0060  0.0367   
   523  -0.2161  -0.3464  0.0987  
   524  -0.0216  0.3475  -0.3823  
   525  -0.0252  0.3816  -0.4679  
   526  0.1138  -0.2659  -0.0933  
   527  0.0354  0.5089  -0.5074   
   528  0.2480  -0.0084  -0.4565  
   529  0.0716  0.4237  -0.5600   
   530  -0.0312  0.1565  -0.0555  
   531  -0.1243  0.1201  -0.2775  
   532  0.2032  0.2481  -0.0745   
   533  -0.0675  -0.1417  0.1823  
   534  0.0257  -0.1896  0.6312   
   535  -0.2033  0.1070  -0.5343  
   536  -0.1045  -0.1511  0.3103  
   537  -0.3051  0.0602  -0.1212  
   538  0.1371  -0.0248  0.2988   
   539  0.0223  -0.0701  -0.4046  
   540  0.1378  0.3484  -0.2648   
   541  -0.0944  0.1338  -0.2965  
   542  -0.0146  -0.0771  0.3988  
   543  -0.1268  -0.1083  -0.1520 
   544  0.0622  0.4157  -0.4893   
   545  -0.1883  0.0562  -0.1450  
   546  0.0590  -0.0362  0.7185   
   547  0.0251  -0.1591  -0.1490  
   548  0.2806  -0.0411  0.3643   
   549  0.0407  0.0033  -0.3418   
   550  -0.1098  0.4683  -0.6281  
   551  0.2153  -0.3289  0.1697   
   552  -0.2446  0.2127  -0.0441  
   553  0.0393  0.1329  -0.2238   
   554  -0.0013  0.0021  -0.0478  
   555  0.0822  -0.0379  -0.0381  
   556  -0.0908  0.3064  -0.1698  
   557  -0.0511  0.5050  -0.1510  
   558  0.0271  -0.0366  0.0738   
   559  -0.2463  -0.0289  0.4564  
   560  0.1159  0.4591  -0.2237   
   561  0.1440  -0.0777  -0.1173  
   562  -0.2091  0.3033  -0.1758  
   563  0.0819  -0.2008  -0.1202  
   564  0.0985  0.1338  -0.0561   
   565  -0.0385  -0.0801  -0.2742 
   566  -0.0709  -0.0800  0.2519  
   567  -0.0907  0.2201  -0.4828  
   568  -0.1303  -0.2015  -0.2907 
   569  -0.0667  -0.0708  0.0436  
   570  -0.0000  -0.3241  0.4099  
   571  0.1423  -0.1105  0.0334   
   572  -0.0583  0.0000  0.0000   
   573  0.0000  0.0000  0.0000   
   574  0.0000  0.0000  0.0000   
   575  0.0000  0.0000  0.0000   
   576  0.0000  0.0000  0.0000   
   577  0.0000  0.0000  0.0000   
   578  0.0000  0.0000  0.0000   
   579  0.0000  0.0000  0.0000   
   580  0.0000  0.0000  0.0000   
   581  0.1687  0.1506  0.0000   
   582  -0.0265  -0.1363  -0.0799 
   583  0.2064  -0.2157  0.1352   
   584  0.1326  -0.0449  -0.0828  
   585  0.1667  -0.3028  -0.6317  
   586  0.1042  -0.2153  0.0617   
   587  -0.0665  0.1843  0.0179   
   588  -0.1447  0.1367  -0.4143  
   589  0.2807  0.1433  -0.4657   
   590  0.0689  -0.0755  0.1871   
   591  0.0334  -0.1619  0.7520   
   592  0.0090  -0.1642  0.1816   
   593  -0.2049  -0.0277  0.2412  
   594  0.1870  0.4518  -0.3059   
   595  0.1348  -0.1182  -0.6587  
   596  -0.3004  -0.0364  -0.4103 
   597  -0.3982  0.1506  0.6841   
   598  -0.1447  -0.0702  0.0489  
   599  -0.0280  0.2780  -0.1932  
   600  0.1893  -0.0326  0.5625   
   601  0.1619  0.0047  -0.4704   
   602  -0.0709  -0.2056  0.1627  
   603  -0.0272  0.3651  -0.3848  
   604  0.3685  -0.0613  -0.3233  
   605  -0.0301  -0.0274  0.8043  
   606  -0.1085  0.1401  0.0134   
   607  0.1119  0.1818  0.0000   
   608  0.0717  -0.2514  0.1904   
   609  0.0508  0.0116  0.5001   
   610  -0.1084  -0.3859  0.2659  
   611  0.1461  -0.2037  0.3578   
   612  -0.0857  -0.3791  -0.0653 
   613  -0.0664  0.0100  0.3401   
   614  0.2252  -0.2466  -0.1233  
   615  0.0315  -0.1599  -0.1424  
   616  0.1282  0.0000  -0.2571   
   617  -0.2073  -0.0308  -0.8660 
   618  0.0000  0.0000  -0.7073   
   619  0.0000  0.0000  0.0000   
   620  0.0000  0.0000  0.0000   
   621  0.0000  0.0000  0.0000   
   622  0.0000  0.0000  0.0000   
   623  0.0000  0.0000  0.0000   
   624  0.0000  0.0000  0.0000   
   625  0.0000  0.0000  0.0000   
   626  0.0000  0.0000  0.0000   
   627  0.0000  0.0000  0.0000   
   628  0.0000  0.0000  0.0000   
   629  0.0000  0.0000  0.0000   
   630  0.0000  0.0000  0.0000   
   631  0.0000  0.0000  0.0000   
   632  0.0000  0.0000  0.0000   
   633  0.0000  0.0000  0.0000   
   634  0.0000  0.0000  0.0000   
   635  -0.1930  -0.0266  0.6741  
   636  -0.2417  0.3197  0.1923   
   637  -0.1426  -0.4633  0.7102  
   638  0.1527  0.1199  -0.3910   
   639  -0.2399  0.5147  0.0460   
   640  0.0325  0.1105  -0.2683   
   641  0.1914  0.1229  0.0556   
   642  -0.0219  -0.0960  -0.1263 
   643  0.2887  -0.3671  0.3881   
   644  -0.0997  -0.1431  0.0625  
   645  -0.3785  -0.0509  0.3171  
   646  0.2508  0.0958  -0.2577   
   647  -0.0602  -0.1334  -0.1698 
   648  0.1202  -0.0340  -0.6668  
   649  -0.2333  -0.1768  0.0616  
   650  -0.0603  -0.4487  0.4810  
   651  -0.0740  0.1535  -0.0932  
   652  -0.0115  -0.2437  0.3536  
   653  0.0000  0.0000  0.0000   
   654  0.0000  0.0000  0.0000   
   655  0.0000  0.0000  0.0000   
   656  0.0000  0.0000  0.0000   
   657  0.0000  0.0000  0.0000   
   658  0.0000  0.0000  0.0000   
   659  0.1848  0.0000  0.0000   
   660  0.0882  0.0957  -0.8547   
   661  0.0273  -0.2404  -0.6955  
   662  0.2902  -0.0378  0.2907   
   663  0.1090  0.2152  -0.1658   
   664  0.1120  0.1840  -0.2407   
   665  0.2964  0.4405  -0.2851   
   666  0.1644  0.1502  0.1792   
   667  -0.0196  -0.1840  0.4332  
   668  0.0066  0.4917  -0.3493   
   669  -0.1165  0.1409  0.2800   
   670  0.0059  -0.4256  0.6001   
   671  -0.0286  -0.2025  -0.1195 
   672  -0.2276  -0.5565  0.0000  
   673  0.0000  0.0000  0.0000   
   674  0.0000  0.0000  0.0000   
   675  0.3723  -0.2434  0.0000   
   676  -0.1232  0.0157  0.7804   
   677  0.0069  -0.0937  -0.3271  
   678  0.1082  -0.0233  -0.3562  
   679  0.1077  0.5092  0.0170   
   680  0.0971  -0.0616  0.1704   
   681  0.1334  -0.2773  0.2865   
   682  0.0808  -0.1225  1.0743   
   683  0.1874  -0.0492  -0.6343  
   684  0.1468  0.0630  -0.8612   
   685  -0.0367  -0.3735  0.2420  
   686  -0.1475  -0.1762  -0.0681 
   687  -0.3108  0.3953  0.2218   
   688  -0.1430  0.2740  -0.6445  
   689  0.0828  0.0210  0.3944   
   690  0.0052  -0.2321  -0.2144  
   691  -0.0149  0.0894  -0.1245  
   692  0.0838  -0.0379  -0.4795  
   693  0.0712  -0.0349  -0.3464  
   694  0.0262  -0.1637  1.0677   
   695  -0.3081  -0.0293  -0.5561 
   696  0.1345  -0.2197  -0.1052  
   697  -0.0870  -0.1785  -0.2599 
   698  0.0000  0.0000  0.0000   
   699  0.0000  0.0000  0.0000   
   700  0.0000  0.0000  0.0000   
   701  -0.0156  0.0000  0.0000   
   702  0.1604  0.0000  -0.5822   
   703  0.1394  0.1498  0.6532   
   704  0.0978  0.1281  -0.4037   
   705  -0.0733  -0.1303  0.8062  
   706  0.1799  0.0102  0.5086   
   707  0.0544  0.0672  0.6378   
   708  0.1024  -0.1941  0.6323   
   709  -0.1789  0.0111  0.4083   
   710  -0.0497  0.0812  0.0315   
   711  0.1792  0.4215  -0.1936   
   712  0.0936  0.4843  -0.0027   
   713  0.1576  0.2213  -0.7587   
   714  0.1678  0.2212  -0.4396   
   715  -0.0287  -0.3303  0.3961  
   716  -0.2609  -0.1184  0.6133  
   717  0.0083  -0.0555  -0.0248  
   718  0.0620  -0.3947  0.0643   
   719  0.0400  0.2194  -0.1815   
   720  -0.0276  0.0774  -0.4844  
   721  -0.0900  0.1522  -0.4981  
   722  0.2048  0.4892  -0.4091   
   723  0.0626  0.2139  -0.1790   
   724  -0.2017  -0.2741  -0.6079 
   725  -0.0632  -0.0203  -0.0336 
   726  0.0132  0.0000  0.0000   
   727  -0.1746  0.0163  -0.2612  
   728  0.0336  0.4243  -0.4665   
   729  0.1828  0.4276  -0.0740   
   730  0.2101  -0.3252  0.2936   
   731  -0.0071  0.0000  -0.5048  
   732  -0.2626  0.2140  -0.3500  
   733  -0.0910  -0.1168  0.0000  
   734  -0.0135  0.5012  -0.4616  
   735  -0.1144  0.0804  -0.0531  
   736  -0.1316  0.0000  0.0000   
   737  -0.0709  -0.0575  0.0209  
   738  -0.1282  0.1509  -0.3561  
   739  -0.3042  0.3475  -0.5191  
   740  -0.0060  0.0000  -0.3363  
   741  -0.1072  0.2793  0.0632   
   742  0.3054  0.0000  0.1626   
   743  0.0583  -0.2589  -0.0453  
   744  0.0566  0.0217  0.1782   
   745  0.1256  -0.3210  -0.1895  
   746  -0.0078  -0.3890  0.4572  
   747  0.0999  -0.3916  -0.3037  
   748  -0.1135  -0.3930  0.5225  
   749  -0.2591  -0.4621  0.0000  
   750  0.1840  -0.2587  0.3528   
   751  0.0124  -0.1245  0.1528   
   752  0.2929  0.1499  -0.7754   
   753  -0.0509  -0.1272  0.3237  
   754  0.1736  0.3553  0.3279   
   755  -0.0238  0.2891  -0.2206  
   756  -0.2433  0.1522  -0.7486  
   757  -0.1977  -0.2614  0.8953  
   758  0.2889  0.2185  -0.6779   
   759  -0.1239  -0.1211  -0.2625 
   760  -0.1722  -0.0513  -0.4331 
   761  -0.1313  0.2207  0.0658   
   762  0.0359  -0.0550  0.6152   
   763  -0.0723  -0.2610  -0.0281 
   764  0.2516  0.0145  0.5659   
   765  0.0815  0.0158  -0.3711   
   766  -0.0031  0.0120  -0.8759  
   767  0.1884  -0.1909  -0.3026  
   768  -0.0673  -0.1891  0.2266  
   769  0.1033  -0.1234  -0.8706  
   770  -0.0071  0.1481  -0.2823  
   771  0.3751  0.2221  -0.6868   
   772  -0.0702  0.0843  -0.4918  
   773  0.1590  -0.0493  -0.2815  
   774  -0.0270  -0.4607  -0.2521 
   775  -0.2613  -0.3255  0.1124  
   776  -0.1958  -0.0515  -0.1370 
   777  0.1440  0.2810  -0.0349   
   778  -0.0444  0.3464  -0.6758  
   779  0.1052  0.2841  0.2868   
   780  -0.0423  0.2195  -0.0381  
   781  -0.3015  0.1492  -0.3544  
   782  -0.0038  -0.2572  0.5813  
   783  0.1165  -0.1237  -0.0444  
   784  -0.2780  -0.2596  0.9549  
   785  -0.2115  0.1503  0.2679   
   786  0.2260  -0.1208  -0.2104  
   787  -0.1747  0.0845  0.3114   
   788  0.1233  -0.0535  0.1807   
   789  -0.1149  0.0877  -0.2309  
   790  -0.0450  0.0754  0.2736   
   791  0.0389  -0.0577  0.0816   
   792  -0.0296  -0.1932  -0.2428 
   793  0.0357  -0.1939  0.3453   
   794  -0.2001  -0.1876  0.1317  
   795  -0.0495  -0.0853  0.2296  
   796  0.0171  0.0000  -0.2085   
   797  0.0973  -0.4606  -0.0978  
   798  -0.1348  -0.0523  0.0029  
   799  0.0599  0.2184  -0.5239   
   800  0.2064  0.2146  -0.3378   
   801  -0.1332  0.0764  0.1881   
   802  0.1199  -0.3962  0.1995   
   803  0.1213  0.4268  -0.0834   
   804  0.0134  0.2303  0.0501   
   805  -0.1376  0.2301  -0.0374  
   806  -0.1550  -0.3986  0.0000  
   807  0.0972  0.2712  -0.0139   
   808  -0.0305  -0.0072  -0.2001 
   809  -0.1368  0.1116  -0.1137  
   810  0.1548  0.4340  -0.0242   
   811  0.4091  0.2443  -0.3938   
   812  0.0040  0.0239  -0.3712   
   813  -0.2265  0.4759  -0.4857  
   814  -0.1415  -0.1181  0.4496  
   815  0.0658  0.1324  -0.2034   
   816  -0.1426  -0.1892  0.0574  
   817  -0.0185  -0.3203  -0.0433 
   818  0.1052  -0.1391  0.5894   
   819  0.0678  -0.2062  0.2603   
   820  -0.0902  -0.2177  0.3441  
   821  0.0893  -0.0896  0.1343   
   822  -0.2120  -0.3439  0.9047  
   823  0.1489  -0.1684  0.2115   
   824  -0.2111  0.2375  -0.0208  
   825  -0.1924  -0.4159  0.0000  
   826  -0.0681  -0.0132  -0.3955 
   827  -0.2167  0.0374  -0.3931  
   828  -0.0872  0.1999  0.2614   
   829  0.0275  0.0218  -0.3195   
   830  -0.0339  -0.4403  -0.1659 
   831  0.0078  -0.1174  0.0791   
   832  -0.0362  0.4136  0.2689   
   833  -0.2389  0.0649  -0.5271  
   834  -0.2152  -0.2678  0.3850  
   835  0.1951  -0.0968  0.4027   
   836  -0.0888  -0.3832  0.3030  
   837  -0.0533  -0.1528  0.8473  
   838  -0.0488  0.0106  0.6283   
   839  -0.1757  0.0685  -0.3044  
   840  -0.1741  -0.3769  -0.1424 
   841  -0.0259  -0.0965  -0.2516 
   842  -0.0075  -0.1547  0.2995  
   843  0.0306  -0.0966  0.1066   
   844  -0.1562  0.3020  -0.7751  
   845  0.0000  0.0000  0.0000   
   846  0.0000  0.0000  0.0000   
   847  0.0000  0.0000  0.0000   
   848  0.0000  0.0000  0.0000   
   849  0.0000  0.0000  0.0000   
   850  0.0000  0.0000  0.0000   
   851  0.0000  0.0000  0.0000   
   852  0.0000  0.0000  0.0000   
   853  0.4391  -0.0708  -0.3922  
   854  0.0268  -0.1028  -0.1332  
   855  -0.0526  0.1179  0.3041   
   856  -0.2432  -0.1006  0.4811  
   857  -0.1565  0.0174  0.4368   
   858  -0.1349  0.1841  -0.1481  
   859  0.1720  -0.3263  0.8446   
   860  -0.0727  0.0124  0.0587   
   861  -0.0108  0.1872  -0.5830  
   862  -0.2613  -0.0941  0.0807  
   863  -0.0947  0.5170  -0.4693  
   864  -0.0122  0.4095  -0.1788  
   865  -0.1539  0.1230  -0.3293  
   866  0.1116  0.2328  -0.3133   
   867  -0.0292  0.0644  -0.1005  
   868  0.1757  -0.1775  -0.0731  
   869  0.0000  0.0000  0.0000   
   870  0.0000  0.0000  0.0000   
   871  -0.1767  -0.3825  0.0000  
   872  -0.1180  0.1834  0.1679   
   873  0.1095  0.0805  -0.1434   
   874  -0.0927  -0.0375  0.1020  
   875  -0.0110  0.1233  -0.1380  
   876  -0.0902  0.2869  0.0910   
   877  0.2604  0.1215  -0.1917   
   878  -0.0774  -0.2089  0.3986  
   879  -0.1174  -0.4376  0.0000  
   880  0.0289  -0.0392  0.0666   
   881  0.1195  -0.0983  0.2052   
   882  0.1342  0.0686  0.0721   
   883  0.0921  -0.1508  0.1369   
   884  0.0485  -0.0466  -0.4072  
   885  -0.2191  -0.0946  0.0630  
   886  0.2788  0.0104  -0.1430   
   887  -0.1528  -0.3270  0.0000  
   888  -0.0925  -0.1026  -0.6176 
   889  -0.1754  0.0137  0.3274   
   890  -0.1123  -0.0491  -0.3814 
   891  -0.1764  0.0062  0.2136   
   892  -0.3185  -0.3272  0.5316  
   893  0.0385  0.0408  -0.0849   
   894  -0.2581  0.1251  -0.4296  
   895  -0.0527  -0.0961  0.2635  
   896  -0.1969  -0.3817  0.0169  
   897  0.0125  -0.3243  0.1935   
   898  -0.0329  -0.3827  0.1173  
   899  -0.0323  0.2382  -0.2986  
   900  0.1594  0.0094  -0.2287   
   901  0.1595  -0.3237  0.2714   
   902  -0.0535  0.1249  0.1861   
   903  0.0072  0.0156  0.2538   
   904  -0.0294  0.0127  -0.1916  
   905  -0.1176  -0.2738  0.4888  
   906  0.0500  -0.0454  -0.2967  
   907  -0.2167  0.0599  -0.1803  
   908  0.1154  -0.4388  0.9085   
   909  -0.2163  0.0130  0.2090   
   910  -0.0291  -0.1581  -0.2232 
   911  0.1972  0.4064  0.0299   
   912  -0.1511  0.0122  -0.0394  
   913  0.1751  -0.4493  0.0000   
   914  0.0000  0.0000  0.0000   
   915  0.0000  0.0000  0.0000   
   916  0.0000  0.0000  0.0000   
   917  0.0000  0.0000  0.0000   
   918  0.0411  0.2527  0.7888   
   919  0.1144  -0.3791  0.4802   
   920  -0.0978  -0.3213  -0.0961 
   921  -0.0526  0.0755  0.0928   
   922  0.1128  0.1284  -0.1872   
   923  -0.0348  0.4166  0.0537   
   924  -0.0332  -0.2172  0.4657  
   925  -0.0976  -0.4915  0.8038  
   926  0.1130  -0.0383  0.2339   
   927  0.0292  0.1877  -0.0106   
   928  -0.0906  -0.0406  0.4329  
   929  -0.0920  0.0000  -0.2556  
   930  -0.1767  0.2917  -0.4069  
   931  0.1133  -0.2100  -0.3620  
   932  -0.1327  -0.2644  0.3098  
   933  0.0536  -0.2033  0.0395   
   934  -0.0709  -0.2085  0.5007  
   935  -0.0257  -0.1970  1.0011  
   936  -0.1104  -0.0835  -0.0017 
   937  -0.2181  0.4244  -0.2577  
   938  -0.0496  -0.0360  -0.6453 
   939  0.1135  -0.4325  -0.3827  
   940  0.2251  0.0767  0.1275   
   941  0.0638  0.0428  0.4063   
   942  0.1171  -0.4898  -0.0116  
   943  -0.1753  0.2490  -0.1847  
   944  -0.1286  0.0271  0.2803   
   945  -0.1311  0.0809  0.0114   
   946  0.0549  -0.2025  0.1822   
   947  0.1025  0.2005  -0.6992   
   948  -0.0258  -0.5441  0.5078  
   949  0.0151  0.4941  -0.3974   
   950  -0.0410  -0.3701  -0.2203 
   951  0.0160  -0.0832  0.3392   
   952  -0.0271  0.2561  -0.2095  
   953  0.0013  0.2529  0.1717   
   954  -0.0900  0.0847  -0.2233  
   955  0.3563  -0.0847  -0.2279  
   956  0.0181  -0.0888  0.0953   
   957  0.2962  -0.2649  0.1471   
   958  0.0570  0.2531  -0.3244   
   959  -0.2174  -0.4302  0.0728  
   960  -0.0489  -0.2029  0.3529  
   961  0.0145  0.3095  -0.5261   
   962  -0.1501  0.0213  -0.1795  
   963  -0.0501  -0.2071  0.4948  
   964  -0.0258  -0.0367  -0.2923 
   965  0.1380  -0.2131  0.6717   
   966  -0.2739  0.1347  -0.2157  
   967  0.1757  -0.1575  0.3350   
   968  -0.0046  0.2408  -0.1193  
   969  0.0788  -0.3773  0.2013   
   970  0.1425  -0.0432  0.0149   
   971  -0.0248  0.2993  -0.1457  
   972  -0.1301  -0.2656  -0.5714 
   973  -0.0562  0.0698  0.4277   
   974  0.0922  0.2979  -0.3511   
   975  0.0502  -0.0429  -0.3079  
   976  0.0563  0.2460  -0.3266   
   977  -0.0725  -0.0429  0.3191  
   978  0.0497  -0.0981  -0.2794  
   979  0.1530  0.0166  -0.0273   
   980  0.1552  0.0140  0.4092   
   981  -0.0947  0.1829  0.0381   
   982  -0.0735  0.0162  0.2695   
   983  0.1958  -0.2084  -0.5005  
   984  0.2574  -0.0970  -0.0882  
   985  -0.1335  -0.2125  -0.4456 
   986  0.3779  0.1199  -0.5128   
   987  0.1187  -0.1551  -0.3838  
   988  -0.0558  0.1844  -0.1742  
   989  -0.3072  -0.1837  0.0000  
   990  0.0000  0.0000  0.0000   
   991  0.0000  0.0000  0.0000   
   992  0.0000  0.0000  0.0000   
   993  0.0000  0.0000  0.0000   
   994  0.0000  0.0000  0.0000   
   995  -0.1104  -0.4228  0.0000  
   996  0.2408  0.0795  -0.5877   
   997  -0.1565  0.3579  -0.6108  
   998  0.0263  0.0763  -0.1277   
   999  0.0053  0.0000  -0.2112   
  1000  -0.1182  0.2316  0.1277   
  1001  0.0650  0.0640  0.6286   
  1002  0.1991  -0.1532  0.4603   
  1003  -0.2344  -0.1576  0.1160  
  1004  0.0526  0.0725  0.2993   
  1005  0.0504  -0.3265  0.0208   
  1006  0.0294  -0.1595  -0.1026  
  1007  -0.1187  -0.1598  0.0736  
  1008  -0.0995  0.1269  0.0826   
  1009  0.0960  -0.4379  0.2741   
  1010  -0.0324  -0.3758  0.0988  
  1011  -0.1349  -0.1599  0.6213  
  1012  0.1367  -0.0461  -0.2031  
  1013  0.2744  0.1448  -0.1323   
  1014  0.0737  -0.1017  0.0880   
  1015  -0.0797  0.1306  -0.2470  
  1016  -0.3201  -0.0398  0.0446  
  1017  -0.0316  -0.2167  0.2273  
  1018  -0.0349  0.1812  0.1268   
  1019  -0.0763  0.0160  0.1564   
  1020  -0.0962  0.3593  -0.5271  
  1021  0.0323  -0.0456  0.2859   
  1022  -0.0091  0.1833  0.2180   
  1023  0.0094  0.1196  0.1551   
  1024  -0.2141  0.2393  0.0302   
  1025  -0.1310  0.0667  0.4680   
  1026  0.0317  0.0107  -0.4365   
  1027  -0.0730  -0.2160  0.2369  
  1028  -0.0685  0.0000  -0.3538  
  1029  -0.0761  0.0737  0.2170   
  1030  -0.1069  -0.3302  0.0788  
  1031  -0.0506  -0.2656  -0.0049 
  1032  0.2626  -0.1560  0.0642   
  1033  -0.1315  -0.0468  -0.2663 
  1034  -0.2566  -0.0999  0.5955  
  1035  0.0547  -0.2104  -0.2145  
  1036  -0.1332  -0.2698  0.9197  
  1037  0.0952  -0.3270  0.1420   
  1038  0.1535  0.0643  0.0482   
  1039  0.2173  0.0231  0.1673   
  1040  -0.1306  0.2389  0.3116   
  1041  -0.0313  0.0155  0.3644   
  1042  0.0342  0.5256  -0.2485   
  1043  0.0270  -0.1606  0.6553   
  1044  -0.1326  0.0158  0.4014   
  1045  -0.0087  -0.0981  -0.7554 
  1046  0.0966  -0.1566  -0.2548  
  1047  0.2137  -0.2144  0.3759   
  1048  0.1365  -0.2039  -0.1133  
  1049  0.0533  -0.0994  -0.3970  
  1050  -0.0956  0.1312  -0.1458  
  1051  -0.3387  0.5189  0.2556   
  1052  0.0315  0.4610  -0.1428   
  1053  0.0797  0.4530  -0.0663   
  1054  -0.1745  0.4178  -0.5360  
  1055  0.1953  0.1796  -0.3255   
  1056  -0.0073  0.2452  -0.7982  
  1057  0.0964  -0.1581  -0.3874  
  1058  -0.2402  -0.2071  0.1430  
  1059  -0.3043  0.1202  -0.3203  
  1060  -0.0143  -0.0928  0.0868  
  1061  -0.0775  -0.2128  0.0000  
  1062  0.2427  0.2657  0.3800   
  1063  0.0000  0.0000  0.0000   
  1064  0.0000  0.0000  0.0000   
  1065  0.0000  0.0000  0.0000   
  1066  0.0000  0.0000  0.0000   
  1067  0.0000  0.0000  0.0000   
  1068  0.0000  0.4778  0.0000   
  1069  -0.0153  0.4055  -0.1040  
  1070  -0.0293  -0.3782  -0.5492 
  1071  -0.0068  0.1331  0.4336   
  1072  0.1103  0.1787  -0.7016   
  1073  -0.1725  0.0000  0.0000   
  1074  -0.0292  0.0126  -0.1027  
  1075  -0.0295  0.1789  0.4076   
  1076  -0.1338  0.4201  -0.1861  
  1077  0.2435  -0.0375  0.1819   
  1078  -0.0268  0.3040  0.0311   
  1079  -0.0971  -0.0407  -0.4022 
  1080  -0.1908  0.1854  0.2584   
  1081  0.3490  -0.2648  0.1043   
  1082  0.0720  0.2451  -0.0488   
  1083  -0.0249  0.2465  -0.0272  
  1084  0.0559  0.0665  -0.2508   
  1085  0.1363  -0.0419  -0.2132  
  1086  0.0172  -0.0461  -0.4142  
  1087  0.0342  0.0724  0.1777   
  1088  0.0918  0.4100  -0.0438   
  1089  -0.0931  -0.2616  0.7279  
  1090  -0.1783  -0.3200  0.0959  
  1091  -0.2122  -0.2685  0.3620  
  1092  0.1571  0.5267  -0.4258   
  1093  0.1112  0.0145  0.4217   
  1094  0.2075  -0.0948  0.1535   
  1095  0.0366  -0.4911  0.1970   
  1096  0.0374  -0.0976  -0.6357  
  1097  -0.0478  0.1858  0.2235   
  1098  -0.0511  -0.2681  -0.2911 
  1099  0.1623  -0.1523  -0.0291  
  1100  -0.0682  0.0149  0.0319   
  1101  -0.0891  -0.2142  0.7884  
  1102  0.0314  -0.2698  0.2438   
  1103  0.2021  -0.2648  0.4297   
  1104  0.0985  -0.2634  -0.8683  
  1105  -0.0298  0.1395  0.5495   
  1106  -0.0941  -0.0356  -0.4051 
  1107  -0.1355  -0.0471  -0.3943 
  1108  0.0714  0.0704  -0.4693   
  1109  -0.0877  -0.2670  0.8612  
  1110  -0.1375  0.1561  1.0340   
  1111  0.1358  -0.0660  0.6865   
  1112  -0.0746  -0.2116  -0.3295 
  1113  0.3594  -0.2664  -0.0172  
  1114  0.0575  0.0692  0.0500   
  1115  0.1786  0.0719  -0.0847   
  1116  0.0780  0.0150  -0.1336   
  1117  -0.0324  -0.0950  -0.2763 
  1118  0.0977  0.2487  -0.4391   
  1119  0.0522  -0.0973  0.0599   
  1120  0.0351  -0.2088  0.0309   
  1121  0.1405  -0.0985  -0.1935  
  1122  -0.1116  -0.1544  -0.0947 
  1123  0.1120  0.3052  -0.0116   
  1124  -0.0362  0.3544  0.2617   
  1125  -0.0959  -0.1521  -0.0966 
  1126  0.2118  -0.1558  -0.4097  
  1127  0.0536  0.4631  0.0061   
  1128  -0.2989  -0.0981  0.3226  
  1129  -0.0254  0.0185  -0.3301  
  1130  0.1783  0.0129  -0.1498   
  1131  -0.3178  0.3518  -0.2220  
  1132  -0.1750  -0.0421  -0.3901 
  1133  -0.0904  -0.3848  0.9310  
  1134  0.0083  -0.0967  0.0877   
  1135  -0.2563  -0.2710  0.6875  
  1136  0.1563  0.1318  -0.0002   
  1137  -0.0102  0.4051  0.0620   
  1138  -0.1112  0.0217  0.3806   
  1139  -0.0467  -0.1016  0.6100  
  1140  0.0151  -0.0500  0.2882   
  1141  0.0335  0.3643  -0.1872   
  1142  0.0563  -0.0939  0.9156   
  1143  -0.0924  0.1871  -0.3796  
  1144  0.2794  -0.2148  -0.0201  
  1145  0.0294  -0.1550  0.3899   
  1146  0.2192  0.0112  -0.0431   
  1147  0.3160  0.2818  -0.0247   
  1148  0.1572  -0.3914  0.3302   
  1149  0.0699  -0.1729  -0.3711  
  1150  -0.0530  -0.3873  -0.2137 
  1151  -0.1341  0.2692  -0.3085  
  1152  0.1681  0.1060  -0.2908   
  1153  -0.0952  0.1507  -0.2652  
  1154  -0.0976  -0.1808  0.7387  
  1155  0.1278  -0.2837  -0.1929  
  1156  0.1686  -0.3454  -0.4438  
  1157  0.0148  0.2940  0.0538   
  1158  0.0000  0.0000  0.0000   
  1159  0.0000  0.0000  0.0000   
  1160  0.0000  0.0000  0.0000   
  1161  0.0000  0.0000  0.0000   
  1162  0.0000  0.0000  0.0000   
  1163  0.0000  0.0000  0.0000   
  1164  0.0000  0.0000  0.0000   
  1165  -0.3346  0.0000  0.0000   
  1166  0.1088  -0.0373  -0.5405  
  1167  -0.0179  -0.0464  -0.1837 
  1168  -0.1670  0.0625  0.3432   
  1169  -0.1254  0.0000  0.2008   
  1170  0.1670  0.3280  -0.2105   
  1171  0.0745  0.0544  0.2604   
  1172  0.0192  0.3144  -0.3612   
  1173  -0.2076  -0.2657  0.0217  
  1174  -0.1023  0.4178  -0.2981  
  1175  0.1231  0.0000  -0.5428   
  1176  0.1180  0.2616  -0.0936   
  1177  -0.1518  -0.1718  0.7037  
  1178  -0.0600  -0.0648  -0.3005 
  1179  -0.0281  0.2477  0.0298   
  1180  0.3410  0.3456  -0.0184   
  1181  -0.2275  -0.0700  0.2231  
  1182  0.0639  -0.3887  -0.2014  
  1183  -0.0458  0.2334  0.5947   
  1184  0.0325  -0.1208  -0.2947  
  1185  0.0724  0.1305  -0.4121   
  1186  -0.1891  0.2806  0.3091   
  1187  0.0356  -0.0275  -0.2370  
  1188  0.0559  -0.1343  0.6353   
  1189  -0.2285  -0.1836  0.1927  
  1190  0.0704  0.3714  0.1642   
  1191  -0.0276  0.1653  0.2451   
  1192  -0.0695  0.1139  0.3029   
  1193  0.0874  0.1098  -0.0325   
  1194  -0.1905  0.1630  0.0983   
  1195  0.2129  -0.0462  -0.1680  
  1196  0.1302  0.0561  0.4787   
  1197  0.0465  -0.1977  -0.0261  
  1198  0.1916  0.1014  -0.0553   
  1199  -0.1167  0.1550  -0.2136  
  1200  0.2087  0.0460  0.0669   
  1201  0.1434  0.2390  0.0493   
  1202  -0.1060  -0.0567  0.1299  
  1203  0.0034  0.2929  0.4741   
  1204  -0.1513  -0.1484  -0.1382 
  1205  -0.0130  -0.4084  0.0000  
  1206  0.0726  0.0354  0.2067   
  1207  0.0012  0.2808  -0.0384   
  1208  0.0214  -0.1627  -0.2924  
  1209  0.0257  0.0830  -0.2131   
  1210  -0.0350  0.0290  -0.4788  
  1211  -0.0145  0.0822  -0.2057  
  1212  0.0834  -0.1209  -0.2175  
  1213  -0.2149  0.1702  -0.6023  
  1214  0.1433  0.2143  -0.2078   
  1215  0.1025  -0.1695  0.3829   
  1216  0.0207  -0.1206  0.5852   
  1217  -0.0977  0.0133  -0.0493  
  1218  0.0148  -0.1808  -0.2875  
  1219  -0.0021  0.1974  0.7195   
  1220  -0.2202  0.0510  0.0000   
  1221  -0.1255  -0.0972  0.5034  
  1222  0.0732  0.2797  -0.0629   
  1223  -0.0646  0.3157  -0.4778  
  1224  0.0606  -0.2032  -0.0439  
  1225  -0.4651  -0.2981  1.0351  
  1226  -0.1474  -0.1599  -0.3877 
  1227  0.0704  -0.2142  0.0818   
  1228  -0.1070  0.1671  -0.0512  
  1229  0.2349  -0.1717  1.0461   
  1230  -0.0403  0.0661  -0.4550  
  1231  0.1050  0.3687  -0.2748   
  1232  0.1655  0.1423  -0.0065   
  1233  -0.1531  0.0449  -0.0644  
  1234  -0.1317  -0.0073  0.2903  
  1235  -0.0117  -0.1429  -0.1889 
  1236  0.0220  -0.1491  -0.3092  
  1237  -0.0979  0.3527  -0.4883  
  1238  0.0632  0.1645  0.2732   
  1239  0.1651  0.0655  0.1378   
  1240  0.0621  -0.1953  0.0618   
  1241  -0.1954  0.1068  -0.0980  
  1242  0.0777  -0.1154  0.7517   
  1243  0.0437  0.0198  -0.2984   
  1244  -0.0372  0.2048  -0.2768  
  1245  -0.0174  -0.2903  -0.0907 
  1246  0.0008  -0.2465  0.1163   
  1247  -0.1746  -0.1124  0.1613  
  1248  -0.1155  -0.2427  0.1440  
  1249  -0.1333  0.1119  -0.6735  
  1250  -0.1945  0.0187  -0.5508  
  1251  -0.2137  0.2816  0.2219   
  1252  0.2161  0.0158  -0.0572   
  1253  -0.0776  -0.1157  -0.2053 
  1254  -0.0207  -0.1619  0.8241  
  1255  0.3577  -0.0216  -0.0676  
  1256  -0.3143  -0.0754  0.3790  
  1257  0.3579  -0.1990  0.9932   
  1258  -0.0162  0.4609  -0.5409  
  1259  0.0795  0.3281  -0.2091   
  1260  0.1764  0.1067  -0.0321   
  1261  -0.0701  -0.1663  0.6018  
  1262  -0.1585  0.1097  0.1325   
  1263  0.0043  0.1078  0.3591   
  1264  0.1259  -0.1639  -0.4591  
  1265  -0.1771  0.1417  0.1981   
  1266  0.0198  0.0498  -0.1524   
  1267  -0.3140  -0.2516  0.1913  
  1268  -0.0150  -0.1221  0.8206  
  1269  -0.0432  0.0000  -0.1174  
  1270  -0.1593  0.1430  -0.1769  
  1271  0.1848  0.0008  -0.3459   
  1272  -0.2340  -0.0892  0.4360  
  1273  -0.0402  -0.3055  0.2614  
  1274  0.0000  0.1762  -0.6788   
  1275  -0.2005  0.0903  -0.3298  
  1276  -0.0205  -0.1753  0.5555  
  1277  0.1607  0.0482  -0.0832   
  1278  -0.3049  0.4357  -0.3026  
  1279  -0.1625  -0.0894  -0.5680 
  1280  -0.1188  -0.1008  0.3869  
  1281  0.2296  -0.1367  0.0970   
  1282  -0.1440  -0.0137  0.0015  
  1283  -0.3163  0.1214  0.2271   
  1284  0.2495  -0.1025  -0.2259  
  1285  -0.2027  0.1126  0.2001   
  1286  -0.2590  0.0196  0.1993   
  1287  -0.0620  0.0657  -0.0788  
  1288  0.0957  0.0982  0.1230   
  1289  -0.1222  -0.2706  0.4747  
  1290  0.1728  0.1017  -0.0654   
  1291  0.0141  0.1420  -0.0593   
  1292  0.0922  -0.3231  0.6809   
  1293  -0.1826  -0.1955  -0.4148 
  1294  0.0854  0.2254  -0.1997   
  1295  -0.0824  -0.2395  0.0562  
  1296  0.0893  -0.0745  -0.2187  
  1297  -0.2067  0.1408  0.0748   
  1298  0.2016  0.1355  0.2259   
  1299  0.3529  -0.3704  0.2650   
  1300  0.0320  -0.2025  -0.0140  
  1301  0.0719  0.0004  0.1978   
  1302  0.0344  0.0882  -0.4684   
  1303  -0.0136  -0.2037  -0.3357 
  1304  0.2223  0.0041  -0.2864   
  1305  0.2960  0.0000  -0.2765   
  1306  0.0247  -0.2924  0.6534   
  1307  0.0080  0.1252  -0.0587   
  1308  -0.0854  0.0761  0.0848   
  1309  0.2988  -0.2162  0.4268   
  1310  0.1575  0.1158  -0.3307   
  1311  0.3197  -0.1302  0.4187   
  1312  -0.1699  -0.0531  -0.0854 
  1313  0.1407  -0.2515  0.7555   
  1314  -0.1488  0.4448  -0.7653  
  1315  0.0251  -0.0462  0.1578   
  1316  0.0611  -0.0083  -0.1575  
  1317  0.1418  -0.0853  0.0669   
  1318  0.0080  -0.0850  0.2069   
  1319  0.0688  0.3580  -0.1809   
  1320  -0.2256  -0.0506  0.3590  
  1321  -0.2258  0.0352  -0.1162  
  1322  0.1030  0.0765  -0.1173   
  1323  0.1668  0.2415  0.0998   
  1324  0.0978  -0.0918  0.2007   
  1325  0.0212  0.0270  -0.0238   
  1326  0.0000  0.0000  0.0000   
  1327  0.0000  0.0000  0.0000   
  1328  0.0000  0.0000  0.0000   
  1329  0.0000  0.0000  0.0000   
  1330  0.0000  0.0000  0.0000   
  1331  0.0000  0.0000  0.0000   
  1332  0.0000  0.0000  0.0000   
  1333  -0.1533  0.0537  -0.4616  
  1334  0.0449  0.1988  -0.2343   
  1335  -0.0504  0.1986  -0.4738  
  1336  -0.1713  0.0330  -0.1007  
  1337  0.0821  -0.1318  0.2731   
  1338  -0.0752  0.0015  0.3942   
  1339  0.0226  -0.0935  0.0453   
  1340  0.0643  0.0238  0.3250   
  1341  0.1224  0.0354  0.2952   
  1342  0.0002  -0.1295  0.7247   
  1343  0.0401  0.0718  0.3789   
  1344  -0.0003  -0.2153  -0.0697 
  1345  0.2366  -0.0886  0.4750   
  1346  -0.1334  0.0395  0.2733   
  1347  -0.2077  -0.3381  0.3967  
  1348  0.1778  0.2007  -0.3259   
  1349  0.3863  0.0000  0.0000   
  1350  0.0000  0.0000  0.0000   
  1351  -0.2846  0.0238  0.0000   
  1352  -0.1665  -0.1303  -0.3041 
  1353  -0.0468  0.1144  -0.2700  
  1354  0.0056  -0.4174  0.4011   
  1355  0.1987  -0.0456  0.0546   
  1356  0.1769  -0.1647  0.0540   
  1357  0.1033  0.2772  -0.0501   
  1358  0.1428  -0.0515  0.3621   
  1359  0.0426  -0.0554  0.4012   
  1360  -0.1489  0.0737  -0.2339  
  1361  0.0828  -0.0853  0.4130   
  1362  -0.1288  0.1121  -0.3521  
  1363  -0.0147  -0.1318  -0.1409 
  1364  0.0789  0.0774  -0.3687   
  1365  0.0087  0.1968  -0.5720   
  1366  0.1051  -0.0115  0.2245   
  1367  -0.3196  -0.1237  0.3828  
  1368  -0.0467  0.0748  -0.1749  
  1369  0.1081  -0.0926  -0.0983  
  1370  -0.0479  -0.1348  -0.0312 
  1371  -0.0057  0.2359  0.1393   
  1372  0.0146  -0.2530  0.0500   
  1373  -0.1593  -0.0442  -0.2806 
  1374  0.0152  0.1559  0.0183   
  1375  0.0550  -0.1691  -0.2510  
  1376  0.0161  0.1974  -0.4163   
  1377  -0.1790  -0.1748  0.5976  
  1378  -0.0430  -0.2920  0.2167  
  1379  -0.1236  0.2475  0.0631   
  1380  -0.1764  0.0390  0.2371   
  1381  -0.1032  0.0737  0.9030   
  1382  -0.0811  -0.0490  -0.3008 
  1383  0.1185  -0.0126  0.1004   
  1384  0.0938  0.0320  0.0733   
  1385  -0.1185  -0.3757  0.3467  
  1386  0.0734  -0.0488  -0.1435  
  1387  -0.1032  -0.1267  0.4800  
  1388  0.0174  0.3243  0.2725   
  1389  -0.1421  -0.0862  0.3429  
  1390  -0.0272  0.1946  -0.4185  
  1391  -0.1389  -0.4186  0.8457  
  1392  -0.1452  0.1928  -0.0722  
  1393  -0.0829  -0.2120  0.5837  
  1394  -0.1466  0.2829  -0.2006  
  1395  0.1296  -0.2990  -0.4243  
  1396  0.1500  0.1201  0.7283   
  1397  -0.0049  -0.0475  0.5386  
  1398  -0.0402  -0.2028  0.5205  
  1399  -0.2449  -0.0522  0.4421  
  1400  -0.0460  0.4466  -0.4265  
  1401  0.0821  -0.1284  0.2007   
  1402  -0.0079  -0.2577  -0.0837 
  1403  -0.0324  0.4530  -0.0188  
  1404  0.1118  -0.5042  0.6665   
  1405  0.1421  -0.0058  0.0776   
  1406  0.0052  0.1581  0.2433   
  1407  0.0428  -0.1368  0.2193   
  1408  0.1645  -0.3374  0.5162   
  1409  -0.3031  -0.0969  0.0850  
  1410  -0.3078  -0.2966  -0.0823 
  1411  0.1355  0.1185  -0.4972   
  1412  0.0757  0.0766  -0.2221   
  1413  0.1846  -0.0075  0.0671   
  1414  -0.1191  -0.2089  0.3558  
  1415  0.1184  -0.2144  -0.2566  
  1416  0.0292  -0.0863  -0.3116  
  1417  -0.1100  0.0293  -0.2536  
  1418  0.1952  0.3239  -0.1336   
  1419  -0.3026  -0.3749  0.7089  
  1420  0.0069  0.3587  -0.1920   
  1421  0.3147  -0.3357  -0.2219  
  1422  0.0637  0.1992  -0.0450   
  1423  0.2987  -0.3373  0.3390   
  1424  0.0832  -0.1681  0.7458   
  1425  0.0463  0.1606  0.0627   
  1426  -0.1313  0.0029  -0.0480  
  1427  -0.0506  -0.1331  -0.1690 
  1428  -0.0135  -0.0021  0.2039  
  1429  0.0402  0.1616  -0.5016   
  1430  -0.0742  0.0283  -0.0720  
  1431  -0.0583  0.0775  -0.2881  
  1432  -0.0320  -0.0922  -0.2988 
  1433  0.0651  -0.2997  0.8536   
  1434  0.0635  -0.1367  -0.1912  
  1435  0.1979  -0.0860  -0.1548  
  1436  0.2690  -0.3370  0.0154   
  1437  0.1190  -0.0445  -0.1640  
  1438  -0.0295  -0.0113  -0.3380 
  1439  -0.1875  0.1961  -0.0735  
  1440  -0.0120  -0.0480  0.1530  
  1441  0.0241  -0.2169  0.4224   
  1442  0.0519  0.0760  0.0407   
  1443  -0.1173  -0.0099  -0.0390 
  1444  0.1180  0.0787  -0.1455   
  1445  0.1813  0.1081  -0.1705   
  1446  -0.1971  0.1670  -0.2360  
  1447  -0.0085  0.1527  -0.1593  
  1448  0.2041  0.1582  0.1139   
  1449  0.1034  -0.0092  -0.2655  
  1450  -0.1455  0.3236  0.2359   
  1451  -0.0344  0.0789  -0.4615  
  1452  0.0875  0.1126  -0.0709   
  1453  -0.2094  0.0727  0.6658   
  1454  0.3558  -0.0865  -0.2687  
  1455  0.1550  -0.2558  -0.0139  
  1456  0.0458  0.1167  0.5229   
  1457  0.0257  0.1553  -0.0821   
  1458  -0.1081  0.0364  0.0267   
  1459  -0.0518  0.0303  0.5657   
  1460  -0.1089  -0.0064  0.5372  
  1461  -0.0498  0.1969  -0.3347  
  1462  0.0821  0.2048  -0.6687   
  1463  0.2599  0.0000  0.0460   
  1464  0.2369  -0.0463  -0.2667  
  1465  0.0411  -0.3338  0.4661   
  1466  0.1791  -0.3361  0.1701   
  1467  0.2153  -0.2479  -0.1418  
  1468  -0.0342  -0.2532  0.2760  
  1469  0.0721  -0.0023  -0.5316  
  1470  -0.3046  0.0466  0.3647   
  1471  -0.2203  -0.0797  0.3703  
  1472  0.0825  0.1299  -0.3238   
  1473  -0.0477  -0.1607  -0.4568 
  1474  -0.0153  0.1286  0.0305   
  1475  -0.1042  -0.0339  0.5782  
  1476  0.0693  0.0023  0.2885   
  1477  0.0717  0.0030  -0.2600   
  1478  -0.0687  -0.0783  0.5177  
  1479  -0.0479  0.1777  0.2563   
  1480  -0.1060  -0.3286  0.0260  
  1481  0.0849  0.0473  -0.2825   
  1482  0.1462  -0.2465  0.2134   
  1483  -0.1648  0.0469  0.1407   
  1484  -0.1092  -0.1225  0.0708  
  1485  -0.0732  0.1261  -0.3759  
  1486  -0.0680  -0.1203  0.0621  
  1487  -0.1080  -0.0360  0.2043  
  1488  0.0288  0.0000  -0.1420   
  1489  -0.1870  -0.1235  0.3271  
  1490  0.1245  -0.3735  0.3907   
  1491  0.1850  0.0797  -0.0441   
  1492  -0.2439  0.0011  -0.2833  
  1493  0.1116  -0.2478  0.0223   
  1494  0.1030  0.1147  0.0571   
  1495  0.0000  0.0000  0.0000   
  1496  0.0000  0.0000  0.0000   
  1497  0.0000  0.0000  0.0000   
  1498  0.0000  0.0000  0.0000   
  1499  0.0000  0.0000  0.0000   
  1500  0.0000  0.0000  0.0000   
  1501  0.0000  0.0000  0.0000   
  1502  -0.1882  -0.3344  -0.6940 
  1503  0.0094  0.0406  -0.2389   
  1504  0.0491  -0.0027  0.0659   
  1505  0.2044  -0.0061  0.2120   
  1506  -0.0919  -0.1662  0.4811  
  1507  -0.1102  0.2843  -0.4972  
  1508  0.0812  0.2486  0.2894   
  1509  0.0230  -0.0011  -0.6082  
  1510  -0.0319  0.0773  0.0149   
  1511  0.0907  -0.0485  -0.3128  
  1512  0.1264  0.0801  0.2367   
  1513  -0.0685  -0.2898  -0.1240 
  1514  -0.1688  0.2016  -0.2157  
  1515  0.1605  0.1580  -0.0049   
  1516  -0.0719  -0.1756  0.6767  
  1517  -0.2253  0.0755  -0.3289  
  1518  -0.2359  -0.4548  0.0000  
  1519  0.1091  0.4050  -0.2770   
  1520  0.1235  -0.0843  0.1747   
  1521  -0.0267  0.1967  -0.4103  
  1522  -0.0537  0.1222  0.2257   
  1523  -0.0008  0.1194  -0.3030  
  1524  -0.0534  0.1218  -0.1247  
  1525  0.0562  0.1141  0.5311   
  1526  -0.0300  0.0325  -0.1677  
  1527  -0.1339  0.2816  -0.2001  
  1528  -0.2670  0.0369  -0.0299  
  1529  -0.1108  -0.0891  -0.2773 
  1530  -0.1655  -0.2110  0.5043  
  1531  -0.0567  -0.1232  0.0395  
  1532  -0.0145  -0.0437  0.2574  
  1533  -0.0330  0.1220  0.1198   
  1534  0.1390  -0.3358  0.1833   
  1535  -0.1483  -0.0872  0.9622  
  1536  -0.1100  0.0345  0.1207   
  1537  -0.1686  -0.0857  -0.0631 
  1538  -0.0127  -0.0896  0.3970  
  1539  -0.0309  -0.0857  -0.0974 
  1540  0.0268  0.1627  -0.2503   
  1541  -0.3197  -0.2937  0.0000  
  1542  -0.0725  -0.0477  0.0825  
  1543  0.1082  -0.1738  -0.0670  
  1544  -0.1289  -0.0064  0.3498  
  1545  0.0829  -0.1312  -0.1921  
  1546  -0.1655  -0.0011  -0.1223 
  1547  -0.1295  -0.1688  -0.0074 
  1548  0.0395  0.0355  -0.5444   
  1549  0.1609  0.0739  0.1062   
  1550  0.0606  -0.0061  0.1963   
  1551  0.0268  -0.1707  0.6871   
  1552  -0.0535  0.2036  0.3876   
  1553  0.0636  0.0769  -0.2130   
  1554  0.0034  -0.0477  0.5431   
  1555  -0.0123  -0.2119  0.2236  
  1556  0.0342  0.0758  -0.2046   
  1557  0.1629  0.1181  -0.4920   
  1558  -0.0682  0.2357  0.1367   
  1559  -0.0896  -0.1731  0.7659  
  1560  -0.0937  0.0339  0.1274   
  1561  -0.1135  -0.0029  0.5516  
  1562  -0.0729  0.2808  -0.5125  
  1563  -0.0529  -0.0923  -0.0734 
  1564  -0.1255  -0.0534  0.9309  
  1565  0.0457  -0.1732  0.0728   
  1566  0.1429  -0.0546  0.0481   
  1567  -0.1632  -0.3350  0.8709  
  1568  0.2377  -0.3433  -0.1789  
  1569  0.0674  -0.0103  0.5084   
  1570  0.0447  0.2383  0.0488   
  1571  0.1439  0.2410  -0.8823   
  1572  -0.0505  0.3129  0.4881   
  1573  0.1392  0.0759  -0.0312   
  1574  0.1446  -0.2526  0.5800   
  1575  -0.0126  0.3676  -0.1611  
  1576  0.0443  0.1094  -0.0280   
  1577  -0.1275  0.0726  -0.5222  
  1578  0.2006  -0.1710  0.4518   
  1579  0.0639  -0.0948  0.5161   
  1580  -0.0692  0.2297  0.0815   
  1581  -0.1496  -0.3374  0.4725  
  1582  -0.0882  -0.1739  0.6825  
  1583  -0.1280  -0.0879  0.4752  
  1584  0.0431  -0.1784  0.0849   
  1585  0.0862  -0.0094  0.3098   
  1586  0.0262  0.1249  -0.4730   
  1587  -0.0346  0.2462  -0.4270  
  1588  -0.1482  -0.0070  0.0875  
  1589  0.1644  -0.1321  0.3993   
  1590  -0.0527  0.0331  0.3012   
  1591  0.0888  -0.2150  0.0912   
  1592  0.0625  -0.0109  0.2133   
  1593  0.1802  0.1202  -0.4110   
  1594  -0.0523  -0.2550  -0.0610 
  1595  -0.0520  -0.2964  0.0977  
  1596  -0.0531  -0.1331  0.3676  
  1597  0.1270  0.2472  -0.3757   
  1598  0.0626  -0.1293  0.0157   
  1599  0.0539  -0.0478  0.3328   
  1600  -0.0658  -0.1347  -0.2601 
  1601  0.0648  0.2797  -0.0811   
  1602  -0.0529  0.0706  0.4320   
  1603  0.1872  -0.1291  -0.0224  
  1604  0.0276  0.1136  -0.1425   
  1605  0.0307  -0.2075  0.1959   
  1606  0.0663  0.1121  0.1011   
  1607  -0.0536  -0.3337  0.2562  
  1608  0.1777  -0.0452  -0.4400  
  1609  -0.1659  0.2384  -0.1732  
  1610  -0.0904  0.2941  0.0919   
  1611  -0.1328  -0.0091  -0.0295 
  1612  0.0073  0.2071  -0.2673   
  1613  -0.0148  -0.0915  0.1013  
  1614  0.0477  -0.0892  -0.2108  
  1615  0.0202  0.1226  -0.5624   
  1616  0.2022  0.0327  -0.1296   
  1617  0.2604  -0.1203  -0.1379  
  1618  -0.1322  -0.0498  0.2021  
  1619  0.0073  -0.0116  -0.2456  
  1620  -0.0279  0.4403  0.3385   
  1621  -0.1858  0.2463  0.1479   
  1622  0.2601  0.4092  -0.3760   
  1623  -0.0339  -0.0937  -0.2902 
  1624  -0.0353  0.2013  -0.2590  
  1625  0.0673  -0.1644  -0.0618  
  1626  0.1220  0.2035  -0.0517   
  1627  0.0789  -0.2944  0.7373   
  1628  0.2416  0.3227  0.2882   
  1629  0.0616  0.1183  -0.0713   
  1630  -0.0496  -0.0417  0.0708  
  1631  -0.1471  0.3665  -0.0177  
  1632  -0.1923  -0.0846  -0.1630 
  1633  0.0479  0.4382  -0.4999   
  1634  0.2187  0.4064  -0.2366   
  1635  0.2014  0.0349  -0.3022   
  1636  0.1848  -0.1294  -0.4068  
  1637  -0.1290  -0.0420  0.1880  
  1638  -0.1466  0.2452  -0.5030  
  1639  -0.2450  0.2160  -0.3186  
  1640  -0.2469  -0.0841  0.0600  
  1641  -0.0130  -0.0466  -0.1286 
  1642  0.1320  -0.0448  -0.0680  
  1643  -0.2481  0.1184  -0.0038  
  1644  -0.0119  -0.1955  -0.0073 
  1645  0.0641  -0.3226  1.0112   
  1646  0.2990  -0.0891  0.0162   
  1647  -0.0305  0.2007  -0.4211  
  1648  0.0476  -0.5402  0.0617   
  1649  -0.1319  0.1610  -0.4785  
  1650  0.1101  0.0396  0.1437   
  1651  0.0326  -0.0835  -0.1142  
  1652  -0.0463  0.2907  -0.2234  
  1653  -0.1115  0.0348  -0.2507  
  1654  0.0475  -0.4592  0.8021   
  1655  -0.1474  0.1576  0.1189   
  1656  -0.3411  -0.1649  -0.0640 
  1657  -0.0868  -0.4137  -0.1734 
  1658  -0.0292  0.0801  -0.1128  
  1659  -0.0184  -0.0084  -0.0571 
  1660  0.1196  -0.2491  0.1008   
  1661  -0.0113  -0.2149  0.7704  
  1662  -0.1264  0.2019  -0.3271  
  1663  0.3110  0.0351  -0.3834   
  1664  0.0000  0.0000  0.0000   
  1665  0.0000  0.0000  0.0000   
  1666  0.0000  0.0000  0.0000   
  1667  0.0000  0.0000  0.0000   
  1668  0.0000  0.0000  0.0000   
  1669  0.1230  0.3883  0.2000   
  1670  -0.0328  -0.0895  0.0059  
  1671  -0.0551  0.1138  -0.2987  
  1672  0.0410  0.0755  -0.0390   
  1673  0.1040  -0.1339  -0.1940  
  1674  -0.0893  -0.3383  0.2770  
  1675  0.2245  0.1208  0.0585   
  1676  0.0895  0.1169  -0.1568   
  1677  -0.1119  -0.0047  0.4383  
  1678  -0.1663  -0.3360  0.1780  
  1679  0.0653  0.4893  -0.2486   
  1680  0.0421  0.1203  -0.0644   
  1681  0.0480  0.2879  -0.3826   
  1682  0.1069  -0.1342  0.3002   
  1683  -0.0568  -0.0483  -0.0200 
  1684  0.0642  -0.2134  -0.5643  
  1685  -0.0877  -0.0012  0.0476  
  1686  -0.1914  0.1220  0.1604   
  1687  0.1187  -0.1833  0.2807   
  1688  -0.3390  0.2831  -0.4928  
  1689  -0.0341  0.1982  -0.3378  
  1690  -0.1093  0.1577  -0.4776  
  1691  0.0843  0.1580  0.0691   
  1692  0.1819  0.2380  0.1458   
  1693  0.0497  0.1712  -0.2582   
  1694  -0.0650  -0.1755  0.0911  
  1695  0.0219  0.1967  -0.4245   
  1696  0.0652  -0.0813  0.4602   
  1697  0.1175  -0.2127  0.2808   
  1698  0.2769  0.2765  -0.4035   
  1699  0.0677  -0.2947  0.2803   
  1700  -0.0939  -0.0465  -0.0107 
  1701  -0.0559  -0.2109  0.7912  
  1702  0.1559  0.1594  -0.4287   
  1703  -0.1132  -0.2115  0.4808  
  1704  -0.2661  0.1148  -0.2640  
  1705  -0.0693  -0.0522  0.1805  
  1706  0.2970  -0.0923  0.0188   
  1707  -0.0317  -0.0493  -0.2209 
  1708  -0.2631  0.0338  -0.5094  
  1709  0.0073  0.1186  -0.3947   
  1710  -0.0129  -0.3758  -0.0963 
  1711  0.0626  -0.0456  0.3211   
  1712  -0.1892  -0.0899  0.1503  
  1713  -0.2853  -0.3326  0.7666  
  1714  -0.2017  0.1632  0.5533   
  1715  0.1797  -0.1713  0.3117   
  1716  -0.0467  0.0413  0.6297   
  1717  0.0088  0.5280  -0.4554   
  1718  -0.1694  0.0309  0.3189   
  1719  0.1268  0.2417  -0.2283   
  1720  -0.0308  -0.2142  -0.3322 
  1721  0.0068  0.2816  -0.3788   
  1722  -0.1627  0.1292  -0.1191  
  1723  -0.0865  0.0806  -0.1039  
  1724  0.0813  -0.0095  0.0074   
  1725  -0.1491  -0.0456  0.0970  
  1726  -0.1091  -0.1656  0.0912  
  1727  0.1631  0.0967  0.4648   
  1728  0.0668  0.1098  0.0175   
  1729  0.1880  -0.0549  -0.2549  
  1730  -0.0535  0.0000  -0.0776  
  1731  0.0865  0.2776  0.3630   
  1732  -0.0112  -0.2123  -0.0039 
  1733  0.2378  -0.0032  0.0567   
  1734  -0.0157  0.0763  -0.6363  
  1735  0.0577  0.0485  0.1809   
  1736  -0.2053  -0.0467  0.1232  
  1737  -0.0534  -0.2096  -0.4388 
  1738  0.1261  0.2041  -0.1282   
  1739  0.2393  -0.0095  -0.1096  
  1740  -0.0146  -0.4544  0.9782  
  1741  0.0404  -0.0017  0.2913   
  1742  -0.2246  -0.0038  0.2872  
  1743  0.0083  0.4466  -0.2222   
  1744  -0.0307  0.0337  0.1946   
  1745  -0.1295  -0.3788  0.4913  
  1746  -0.2257  -0.0833  0.2686  
  1747  0.2589  -0.0876  0.3987   
  1748  0.0682  0.1635  -0.6597   
  1749  -0.1638  -0.1247  0.0767  
  1750  -0.1879  0.0450  -0.4264  
  1751  -0.1292  -0.3770  -0.0536 
  1752  0.2191  -0.4173  0.7468   
  1753  -0.1670  -0.2932  0.0000  
  1754  0.0613  0.0367  0.1642   
  1755  0.0687  -0.2550  0.2385   
  1756  0.2364  0.2780  0.1086   
  1757  0.0043  0.3184  -0.1631   
  1758  0.2608  0.1583  0.1066   
  1759  0.1251  0.0421  -0.1172   
  1760  -0.1474  0.1642  -0.5595  
  1761  -0.0862  0.0424  0.2010   
  1762  -0.2826  -0.0895  0.6173  
  1763  -0.0554  0.4473  0.2732   
  1764  0.2229  0.2038  -0.6012   
  1765  -0.2035  -0.1745  0.0000  
  1766  -0.0148  -0.2562  -0.3059 
  1767  -0.1255  0.0716  0.0052   
  1768  -0.1863  -0.2907  0.7643  
  1769  0.0800  0.3275  -0.3265   
  1770  -0.0329  -0.0505  -0.0216 
  1771  0.1294  0.0769  -0.2254   
  1772  0.1569  -0.0894  -0.0397  
  1773  -0.0254  -0.1724  -0.0312 
  1774  0.2037  0.1550  -0.2738   
  1775  0.1068  -0.2530  -0.2214  
  1776  0.1048  0.4549  -0.1711   
  1777  0.2620  -0.2917  -0.5582  
  1778  -0.0134  -0.0073  0.3133  
  1779  -0.1082  0.2023  0.2454   
  1780  -0.0310  0.0266  -0.0788  
  1781  -0.1504  0.1259  0.1461   
  1782  0.0642  0.1571  -0.4972   
  1783  -0.0001  0.0843  0.1372   
  1784  0.2602  0.2042  -0.3032   
  1785  0.2848  0.0313  -0.5642   
  1786  0.2619  0.4582  -0.5865   
  1787  0.0069  -0.2552  -0.1985  
  1788  0.0104  0.1592  -0.2458   
  1789  -0.0474  0.0812  0.1553   
  1790  -0.1675  -0.2981  0.0071  
  1791  0.1073  -0.1703  -0.2718  
  1792  -0.2044  -0.0875  0.1585  
  1793  0.1844  -0.3344  -0.0677  
  1794  -0.2460  -0.0026  -0.2005 
  1795  0.0056  -0.3756  0.2888   
  1796  0.0913  -0.0832  -0.1192  
  1797  -0.0327  -0.0468  0.2696  
  1798  0.1210  -0.0447  0.3181   
  1799  0.2072  0.0328  0.1384   
  1800  -0.0861  -0.0020  -0.2255 
  1801  -0.0088  0.3636  -0.3202  
  1802  -0.1685  0.1216  -0.0958  
  1803  0.1619  -0.2932  0.3797   
  1804  -0.0055  -0.2967  0.5811  
  1805  -0.1856  -0.1347  -0.1085 
  1806  -0.0109  0.2439  -0.0270  
  1807  -0.1269  -0.4995  0.0000  
  1808  0.0864  -0.1679  0.3799   
  1809  -0.0115  0.0804  0.0873   
  1810  -0.1129  -0.0083  0.2885  
  1811  0.1667  -0.0065  -0.4359  
  1812  -0.2832  0.1678  0.0059   
  1813  -0.0697  -0.0441  -0.1855 
  1814  -0.0342  -0.0468  0.8118  
  1815  0.1507  -0.1317  0.2334   
  1816  0.0919  -0.1676  -0.0285  
  1817  -0.1412  0.0744  0.0508   
  1818  0.1652  0.1591  -0.2366   
  1819  0.0293  0.2019  -0.4838   
  1820  -0.0126  -0.2098  0.0458  
  1821  0.0842  -0.0828  0.5296   
  1822  0.1594  0.1197  -0.0389   
  1823  -0.1669  -0.0464  -0.1470 
  1824  -0.1306  -0.0005  0.3249  
  1825  0.2260  -0.0852  -0.0026  
  1826  0.2956  0.2375  -0.0461   
  1827  0.1046  0.1996  0.2696   
  1828  -0.0686  0.0000  -0.2835  
  1829  -0.0381  -0.0024  0.0000  
  1830  0.0000  0.2797  0.0000   
  1831  0.0000  0.0000  0.0000   
  1832  0.0000  0.0000  0.0000   
  1833  0.0000  0.0000  0.0000   
  1834  0.0000  0.0000  0.0000   
  1835  0.0000  0.0000  0.0000   
  1836  0.0000  0.0000  0.0000   
  1837  0.0000  0.0000  0.0000   
  1838  0.3592  0.1291  0.3889   
  1839  -0.0947  -0.1219  -0.5058 
  1840  -0.2458  -0.1695  0.0000  
  1841  0.2248  0.1196  -0.1060   
  1842  0.2279  -0.0082  -0.0324  
  1843  0.0111  -0.0899  -0.1360  
  1844  0.1056  0.0325  -0.5154   
  1845  -0.1279  0.2812  -0.0591  
  1846  0.1265  0.1962  -0.0626   
  1847  0.0818  -0.2129  -0.0787  
  1848  0.0504  -0.1269  -0.2449  
  1849  -0.0100  0.2900  0.2228   
  1850  0.0263  -0.0060  -0.2118  
  1851  -0.1301  -0.0890  0.0838  
  1852  -0.0699  0.0419  -0.3218  
  1853  0.0032  -0.1303  -0.4622  
  1854  -0.0120  0.1600  -0.2151  
  1855  -0.0554  0.5594  0.0177   
  1856  0.2636  0.2306  -0.2606   
  1857  -0.0846  -0.0452  -0.1864 
  1858  0.0325  -0.0852  0.4133   
  1859  0.2417  0.2431  -0.3769   
  1860  0.1238  0.1652  -0.4156   
  1861  0.0450  -0.1720  -0.1432  
  1862  -0.0510  -0.0926  0.1269  
  1863  -0.0706  -0.1220  0.2617  
  1864  -0.0317  -0.2537  0.1614  
  1865  0.1887  0.3272  -0.2672   
  1866  -0.1284  -0.2541  -0.4026 
  1867  -0.1827  0.2433  -0.1745  
  1868  -0.0145  0.2480  -0.1242  
  1869  -0.4588  0.2022  0.1737   
  1870  -0.2013  0.2081  0.1000   
  1871  -0.2437  -0.1278  -0.3333 
  1872  0.1309  0.1604  0.0547   
  1873  -0.1084  0.0371  -0.6187  
  1874  -0.2453  -0.1268  -0.1158 
  1875  -0.0687  -0.0498  -0.3047 
  1876  0.0883  -0.0095  -0.2611  
  1877  0.0451  0.1233  0.1856   
  1878  -0.0462  0.2909  -0.2946  
  1879  -0.3238  0.0351  0.1850   
  1880  -0.0689  -0.2937  0.0965  
  1881  0.1256  0.4527  -0.2397   
  1882  -0.1686  -0.0023  0.4617  
  1883  -0.1657  0.1971  -0.3152  
  1884  0.0074  0.1549  0.1726   
  1885  0.2144  0.2058  -0.0661   
  1886  0.0274  -0.0106  0.0312   
  1887  -0.1100  0.1185  0.2330   
  1888  -0.0278  -0.1713  0.1847  
  1889  -0.2215  -0.1669  0.4749  
  1890  -0.0948  0.1645  -0.4797  
  1891  -0.0306  -0.0098  0.0460  
  1892  0.0851  -0.1664  0.0427   
  1893  -0.2431  -0.2508  0.2371  
  1894  -0.0865  -0.1271  -0.1534 
  1895  -0.0287  -0.2974  0.4502  
  1896  0.0696  0.1185  0.1818   
  1897  -0.1435  0.4047  -0.1812  
  1898  -0.2463  0.2827  -0.0208  
  1899  -0.2834  0.1678  0.0625   
  1900  -0.0731  -0.0462  -0.0157 
  1901  0.1024  0.2830  -0.0141   
  1902  -0.0750  -0.2494  0.0510  
  1903  0.2332  0.1193  -0.3421   
  1904  0.0644  -0.0867  -0.1169  
  1905  0.0323  0.0373  0.0791   
  1906  0.0672  0.2127  0.1123   
  1907  0.2024  -0.1680  0.1070   
  1908  -0.0129  0.0425  0.2646   
  1909  0.0681  -0.0375  -0.2411  
  1910  0.2839  0.3197  -0.2790   
  1911  0.3254  -0.2982  0.9435   
  1912  0.1018  -0.2975  -0.1298  
  1913  -0.1703  -0.0854  0.1431  
  1914  0.0523  0.0782  -0.2981   
  1915  0.0086  0.0365  0.1745   
  1916  -0.1672  -0.2081  -0.0788 
  1917  -0.0098  -0.0027  0.0253  
  1918  0.1227  0.0773  -0.0578   
  1919  -0.0298  -0.1275  0.6435  
  1920  0.0323  0.4570  0.1670   
  1921  0.1219  -0.3766  0.2299   
  1922  0.2470  -0.0464  -0.3626  
  1923  0.1331  0.0395  -0.1276   
  1924  -0.1921  0.2926  -0.5177  
  1925  -0.0466  0.0862  -0.2081  
  1926  -0.0487  -0.1295  0.4416  
  1927  -0.0691  0.3194  -0.2403  
  1928  0.1250  0.2885  -0.1090   
  1929  -0.1264  -0.0868  -0.0838 
  1930  -0.2616  -0.4201  0.0000  
  1931  0.0458  -0.2569  -0.2164  
  1932  0.0865  -0.0012  -0.4542  
  1933  0.0496  -0.1479  0.0000   
  1934  -0.1260  -0.2552  0.4046  
  1935  -0.0706  -0.2507  0.0335  
  1936  -0.1083  -0.0007  -0.4311 
  1937  -0.1859  -0.0043  0.1514  
  1938  0.1057  0.3318  -0.4163   
  1939  0.0918  0.2857  -0.1084   
  1940  -0.2829  0.0001  0.7572   
  1941  -0.0114  0.0000  0.0065   
  1942  0.0719  -0.1715  0.2295   
  1943  -0.2032  0.3212  -0.0002  
  1944  -0.0489  -0.2148  0.5440  
  1945  0.0634  -0.2142  -0.3558  
  1946  -0.0899  -0.0034  -0.1547 
  1947  0.0655  -0.2543  0.1038   
  1948  0.0441  0.1263  0.1579   
  1949  -0.1093  -0.0884  -0.3907 
  1950  0.1064  0.0387  -0.1290   
  1951  -0.0317  0.0803  0.2150   
  1952  -0.2416  0.4565  0.0770   
  1953  -0.1762  -0.2037  0.0221  
  1954  -0.0546  -0.4174  0.0920  
  1955  -0.0283  -0.0404  -0.1424 
  1956  -0.0501  -0.2098  0.0977  
  1957  -0.0671  0.0411  0.5285   
  1958  -0.0467  0.0749  -0.1193  
  1959  -0.0719  0.1550  0.2486   
  1960  0.0117  -0.3784  0.5188   
  1961  -0.1103  -0.1721  0.0824  
  1962  -0.2019  -0.1715  0.0017  
  1963  0.1660  0.2795  -0.5462   
  1964  0.0673  -0.0458  0.1198   
  1965  0.0144  0.0782  0.0402   
  1966  0.0438  -0.0464  -0.0552  
  1967  0.0308  0.1204  0.2574   
  1968  -0.2044  0.0753  0.0977   
  1969  -0.0464  0.0787  -0.0267  
  1970  0.0454  -0.2082  -0.1373  
  1971  0.0531  0.2424  -0.2189   
  1972  0.0690  -0.0861  -0.1237  
  1973  0.2393  0.0341  0.1109   
  1974  0.1069  0.4106  -0.3615   
  1975  -0.0066  0.1131  0.3669   
  1976  -0.0281  0.0381  -0.0889  
  1977  0.1850  -0.1296  -0.0204  
  1978  -0.0856  0.0362  -0.0725  
  1979  -0.1055  -0.1662  -0.0161 
  1980  0.1462  -0.2152  0.0629   
  1981  -0.0454  0.0847  0.5008   
  1982  -0.0632  -0.0006  -0.1442 
  1983  0.1799  0.3294  -0.1954   
  1984  0.0277  0.1146  0.1969   
  1985  0.0324  -0.1313  0.3320   
  1986  0.0097  0.1993  -0.2603   
  1987  -0.0095  0.1623  0.0072   
  1988  -0.1664  -0.2529  0.0948  
  1989  -0.1067  -0.2942  -0.1329 
  1990  -0.1467  0.1234  0.0707   
  1991  -0.1131  -0.1228  -0.0390 
  1992  -0.0077  -0.1670  -0.1365 
  1993  0.1060  0.0413  -0.7206   
  1994  0.0058  0.1667  0.0915   
  1995  -0.0348  0.1612  -0.1438  
  1996  0.2268  -0.1255  0.0772   
  1997  -0.1061  0.2824  -0.1929  
  1998  0.0118  -0.2965  -0.3968  
  1999  -0.1469  -0.2551  0.4618  
  2000  0.0000  0.4101  -0.7337   
  2001  0.0000  0.0000  0.0000   
  2002  0.0000  0.0000  0.0000   
  2003  0.0000  0.0000  0.0000   
  2004  0.0000  0.0000  0.0000   
  2005  0.0000  0.0000  0.0000   
  2006  -0.3126  -0.0875  -0.7665 
  2007  0.3148  0.2876  -0.6163   
  2008  0.0502  0.2046  -0.6583   
  2009  -0.0860  0.0409  0.4170   
  2010  0.0113  -0.0848  -0.0852  
  2011  0.0153  0.0335  -0.4364   
  2012  0.0863  -0.1698  -0.1479  
  2013  0.0101  -0.0104  -0.0422  
  2014  0.0088  -0.0457  0.6656   
  2015  0.3173  0.2828  0.1088   
  2016  -0.0668  -0.0896  0.0356  
  2017  0.0897  -0.0480  0.1524   
  2018  0.3249  0.1666  -0.0518   
  2019  0.0512  0.0303  -0.4434   
  2020  -0.0089  0.0070  -0.5201  
  2021  -0.0484  -0.0497  -0.1047 
  2022  -0.1091  -0.2498  0.7932  
  2023  0.0357  -0.3336  0.9755   
  2024  0.2561  -0.0029  -0.5463  
  2025  0.0860  0.1551  -0.2479   
  2026  -0.0066  0.1195  -0.3870  
  2027  -0.0285  0.1144  -0.4682  
  2028  -0.0698  -0.3764  0.4646  
  2029  0.0352  0.0314  -0.0894   
  2030  0.0357  0.2056  -0.1865   
  2031  0.0309  0.0415  -0.3620   
  2032  0.1082  -0.0904  -0.5079  
  2033  -0.2968  -0.2941  0.7108  
  2034  0.2698  0.0391  0.0245   
  2035  0.0857  0.4947  -0.4490   
  2036  0.2586  -0.2103  -0.0722  
  2037  0.1672  -0.0074  0.3500   
  2038  -0.0629  -0.4142  0.0999  
  2039  -0.0132  -0.0010  0.2164  
  2040  -0.1262  0.0832  0.3589   
  2041  0.0706  -0.0418  0.9795   
  2042  -0.0290  0.0740  -0.2813  
  2043  0.1109  -0.1694  0.7543   
  2044  -0.0852  -0.2159  0.4799  
  2045  -0.1864  -0.1294  0.3053  
  2046  0.1630  -0.2506  0.6364   
  2047  -0.0283  -0.1254  0.2429  
  2048  -0.1243  0.1289  0.1414   
  2049  0.1419  -0.0356  -0.1626  
  2050  -0.2203  0.2027  0.4466   
  2051  0.0055  -0.1228  0.2309   
  2052  0.2056  -0.3347  0.3925   
  2053  0.3057  0.4144  -0.3134   
  2054  0.1229  0.0891  0.1098   
  2055  -0.0513  -0.2920  -0.0313 
  2056  0.0097  -0.2090  0.6533   
  2057  -0.0488  0.0863  0.1558   
  2058  0.1273  -0.0016  -0.0914  
  2059  -0.0694  0.0403  -0.0759  
  2060  0.1463  -0.0833  -0.1339  
  2061  0.1684  -0.0867  -0.4203  
  2062  -0.0101  -0.2127  0.1120  
  2063  -0.0368  0.0426  0.1858   
  2064  -0.1449  0.3722  0.2044   
  2065  -0.1449  -0.0805  -0.0711 
  2066  -0.3436  -0.0488  0.0624  
  2067  0.1427  -0.0835  0.2466   
  2068  0.1233  -0.2157  0.1790   
  2069  0.0333  -0.0425  -0.2308  
  2070  0.1470  0.1660  0.1265   
  2071  -0.0078  -0.1260  -0.2757 
  2072  0.3406  -0.1594  0.0000   
  2073  -0.0667  0.1107  0.2304   
  2074  -0.1613  0.1632  -0.1344  
  2075  -0.1653  0.0382  0.1321   
  2076  0.3432  0.0790  -0.2589   
  2077  -0.0281  -0.4577  -0.1508 
  2078  0.0859  -0.1727  0.5611   
  2079  0.1330  0.2850  -0.8329   
  2080  0.2050  0.0814  -0.3224   
  2081  -0.0506  -0.0911  0.6805  
  2082  0.3368  -0.0050  0.2936   
  2083  -0.0490  0.2518  0.0347   
  2084  -0.1310  0.2871  -0.3594  
  2085  0.0936  0.0898  0.9624   
  2086  0.0456  -0.3743  0.5272   
  2087  0.1410  0.2019  -0.5150   
  2088  -0.1463  0.2432  -0.0936  
  2089  -0.1279  -0.1658  -0.2215 
  2090  0.2256  -0.2543  0.4037   
  2091  0.1450  0.3343  -0.3310   
  2092  -0.1855  -0.1713  -0.6559 
  2093  0.2218  -0.2506  0.1919   
  2094  0.0140  -0.2108  0.1122   
  2095  -0.2202  -0.0426  0.0000  
  2096  -0.1453  0.0865  0.0170   
  2097  0.1067  -0.2535  -0.3217  
  2098  0.3134  -0.1307  -0.2056  
  2099  -0.0319  -0.0485  -0.2853 
  2100  0.0309  -0.0878  -0.1902  
  2101  -0.0108  0.0311  0.1178   
  2102  0.0151  -0.0399  -0.0212  
  2103  -0.1082  0.4535  -0.6220  
  2104  -0.0680  -0.1293  -0.3509 
  2105  0.0509  -0.4958  0.0000   
  2106  0.0318  0.2407  -0.0284   
  2107  -0.1440  -0.1664  0.3610  
  2108  0.0289  0.1272  0.4709   
  2109  -0.0519  0.0785  -0.5352  
  2110  -0.0067  0.0803  -0.0942  
  2111  -0.0299  0.0031  0.5334   
  2112  -0.1418  0.3285  0.1857   
  2113  -0.0304  -0.1338  0.0703  
  2114  0.1271  -0.1271  0.3238   
  2115  -0.0151  0.0316  0.9608   
  2116  0.0514  0.1168  0.3014   
  2117  0.1249  0.4491  -0.0133   
  2118  -0.0238  0.2028  -0.6544  
  2119  -0.0873  0.2082  0.0147   
  2120  -0.1649  -0.2202  0.1287  
  2121  0.1017  0.0814  -0.5221   
  2122  -0.1462  -0.2037  0.7520  
  2123  0.2374  0.2098  0.0992   
  2124  0.1073  0.2504  -0.5974   
  2125  -0.2273  0.0816  -0.1462  
  2126  0.1158  -0.0432  -0.5819  
  2127  -0.0484  0.0003  0.2560   
  2128  0.1675  -0.0774  0.4508   
  2129  0.0503  0.2850  0.0179   
  2130  0.1426  -0.1273  0.0164   
  2131  -0.1105  0.1196  -0.1859  
  2132  -0.1861  0.0833  0.1269   
  2133  0.0464  0.0410  0.1886   
  2134  0.1297  -0.0832  0.4702   
  2135  0.0886  0.0436  -0.0030   
  2136  -0.1272  -0.0851  0.2609  
  2137  0.2584  0.2520  -0.0072   
  2138  -0.0892  0.2868  -0.2745  
  2139  0.0909  0.0851  0.0515   
  2140  -0.1670  0.2883  -0.1062  
  2141  -0.1438  0.1585  -0.0314  
  2142  -0.2625  0.2014  -0.2950  
  2143  -0.0088  -0.0036  -0.1397 
  2144  0.2347  0.0916  -0.0548   
  2145  -0.0117  -0.0013  0.1822  
  2146  -0.2428  -0.1553  0.0246  
  2147  -0.0895  -0.1417  0.3824  
  2148  0.1501  0.1272  0.6718   
  2149  -0.0895  -0.2813  0.6210  
  2150  -0.1955  -0.4289  -0.1164 
  2151  0.0915  -0.2464  0.7996   
  2152  0.0674  0.4213  0.0304   
  2153  0.2810  0.0000  -0.6141   
  2154  -0.0119  0.0956  0.0971   
  2155  -0.0321  0.3508  -0.4198  
  2156  -0.0491  -0.3532  -0.8147 
  2157  0.0811  0.1841  -0.3824   
  2158  0.0730  -0.0692  -0.5681  
  2159  -0.2225  0.3952  -0.3330  
  2160  0.2039  0.4058  0.5367   
  2161  -0.0715  0.0778  0.3715   
  2162  0.1267  -0.1388  -0.1503  
  2163  -0.0465  -0.0101  0.3965  
  2164  -0.0657  -0.0036  -0.3918 
  2165  -0.1437  -0.0046  -0.0985 
  2166  -0.1838  0.2094  0.3832   
  2167  -0.2464  0.0030  0.0247   
  2168  0.1449  -0.0481  0.0235   
  2169  0.0000  0.0000  0.0000   
  2170  0.0000  0.0000  0.0000   
  2171  0.0000  0.0000  0.0000   
  2172  0.0000  0.0000  0.0000   
  2173  0.0000  0.0000  0.0000   
  2174  0.0000  0.0000  0.0000   
  2175  0.0000  0.0000  0.0000   
  2176  -0.0174  0.0994  0.0000   
  2177  0.1867  -0.1123  0.6095   
  2178  -0.0049  0.0355  -0.6099  
  2179  0.0515  -0.2533  0.0651   
  2180  0.1717  0.2442  -0.1164   
  2181  0.0648  0.1692  0.1115   
  2182  -0.1082  0.0331  0.2649   
  2183  0.1651  0.1207  -0.3085   
  2184  0.0528  -0.2939  1.0608   
  2185  0.0138  -0.2086  0.0214   
  2186  -0.0243  0.1617  -0.2171  
  2187  -0.0487  -0.0068  0.2667  
  2188  0.0116  -0.0009  -0.0424  
  2189  0.0291  0.1166  0.8262   
  2190  0.0689  0.2038  -0.1789   
  2191  -0.1048  0.1615  -0.4713  
  2192  -0.0309  0.2374  -0.3339  
  2193  0.0491  0.1111  0.3300   
  2194  -0.0439  0.2428  -0.4501  
  2195  -0.1627  -0.1686  -0.4352 
  2196  -0.2221  -0.3758  -0.5822 
  2197  0.0693  0.0779  -0.1237   
  2198  0.0060  0.2053  -0.3443   
  2199  0.1219  -0.1266  -0.1436  
  2200  -0.2047  -0.5026  0.0000  
  2201  -0.3784  0.2063  0.0520   
  2202  -0.1232  0.0734  -0.2706  
  2203  0.1307  -0.0893  -0.1353  
  2204  0.0326  -0.1640  -0.0588  
  2205  0.2857  -0.1706  -0.1150  
  2206  0.0467  -0.3749  0.6381   
  2207  0.2439  0.2849  0.3807   
  2208  -0.0284  -0.2539  -0.0795 
  2209  0.0678  -0.1741  0.3550   
  2210  -0.0092  0.1118  0.0304   
  2211  -0.0290  -0.0017  0.4903  
  2212  0.0869  -0.0888  0.1618   
  2213  -0.1845  -0.2063  0.7302  
  2214  -0.2041  -0.0459  0.3143  
  2215  0.0686  -0.0911  -0.0218  
  2216  -0.0677  0.1613  -0.3203  
  2217  0.0264  0.0418  0.0109   
  2218  0.0441  0.0372  -0.1913   
  2219  0.2999  -0.1681  -0.4088  
  2220  0.0880  0.2454  0.0799   
  2221  0.1524  -0.0863  0.3306   
  2222  -0.0122  0.0375  -0.0927  
  2223  -0.0086  -0.2500  0.3654  
  2224  0.0512  0.1605  0.0683   
  2225  0.1238  0.2428  0.1507   
  2226  -0.0507  -0.0853  -0.0945 
  2227  0.3441  0.0002  -0.6465   
  2228  -0.0680  -0.1325  0.3613  
  2229  0.2022  -0.0014  -0.1994  
  2230  0.1816  -0.0009  -0.1957  
  2231  -0.1667  -0.2082  -0.1903 
  2232  -0.0116  -0.1348  -0.1681 
  2233  -0.0893  -0.3314  -0.3655 
  2234  0.0486  0.0426  -0.1932   
  2235  0.0451  -0.0881  -0.0145  
  2236  0.0907  0.1252  -0.3244   
  2237  0.1841  -0.1276  0.3687   
  2238  -0.0891  0.4122  0.0911   
  2239  0.1850  -0.1215  0.2647   
  2240  -0.0999  -0.1644  0.1116  
  2241  0.1214  0.0075  -0.3756   
  2242  -0.0913  -0.5371  0.0000  
  2243  0.0079  0.1610  -0.3257   
  2244  0.1447  -0.2089  0.2719   
  2245  0.0873  0.0836  -0.1310   
  2246  -0.0835  0.0754  -0.3584  
  2247  -0.1997  0.0755  -0.0650  
  2248  -0.0155  -0.1217  -0.0696 
  2249  0.0127  -0.1232  0.5387   
  2250  0.0010  0.1199  -0.1351   
  2251  -0.0927  0.0022  0.0554   
  2252  -0.1259  0.0855  0.0947   
  2253  -0.0687  0.1619  -0.3094  
  2254  0.0460  0.2798  -0.4470   
  2255  -0.0263  0.2900  0.3244   
  2256  -0.0656  0.0743  -0.0884  
  2257  -0.2259  -0.0432  -0.0647 
  2258  -0.0229  -0.0372  0.2692  
  2259  0.1304  -0.1229  0.4014   
  2260  0.0220  0.0394  -0.3534   
  2261  0.1316  0.1212  0.0136   
  2262  0.0678  -0.0012  -0.6187  
  2263  -0.0099  0.0460  0.1931   
  2264  0.0316  -0.2921  -0.6211  
  2265  -0.0480  -0.0455  -0.1947 
  2266  -0.0305  0.1204  -0.2085  
  2267  0.3198  -0.0883  -0.2496  
  2268  -0.1830  -0.0036  0.2925  
  2269  0.0133  0.1652  0.0127   
  2270  -0.0291  -0.1279  0.0551  
  2271  0.1431  -0.0909  0.1769   
  2272  -0.0852  0.2016  0.0146   
  2273  -0.1067  0.0409  0.2316   
  2274  -0.2224  0.2465  -0.0664  
  2275  -0.0469  -0.1692  -0.0077 
  2276  -0.0488  -0.2958  0.3584  
  2277  0.1481  0.2879  -0.3820   
  2278  0.1706  -0.1676  0.2385   
  2279  0.2249  -0.0437  -0.0723  
  2280  -0.1503  -0.1289  -0.0151 
  2281  -0.0867  0.0372  -0.3365  
  2282  0.0444  -0.1330  0.0355   
  2283  -0.1651  -0.0462  -0.0685 
  2284  -0.0105  -0.0056  -0.2342 
  2285  -0.0070  -0.2098  0.1170  
  2286  0.1838  -0.0867  -0.2282  
  2287  0.1264  -0.0869  0.2648   
  2288  -0.2800  -0.0398  0.1493  
  2289  0.2428  0.2397  -0.3071   
  2290  -0.0098  -0.1720  -0.2427 
  2291  0.0083  -0.2079  0.4388   
  2292  0.0100  -0.2106  -0.1122  
  2293  0.0522  -0.3736  0.7839   
  2294  -0.2380  0.0019  0.2945   
  2295  -0.1630  -0.2121  -0.1828 
  2296  0.2623  -0.2936  0.1017   
  2297  -0.1399  -0.4981  0.4101  
  2298  0.1092  -0.3336  0.3182   
  2299  -0.1277  0.2471  0.7039   
  2300  -0.2019  -0.0047  0.3875  
  2301  -0.1844  -0.1264  0.0914  
  2302  -0.0834  -0.1646  0.0968  
  2303  0.3722  0.2438  -0.0330   
  2304  0.0732  0.0411  0.2631   
  2305  -0.0260  0.2023  -0.4943  
  2306  -0.1677  0.2424  0.0046   
  2307  0.0443  -0.0414  -0.6064  
  2308  0.0329  -0.4155  0.2215   
  2309  -0.1457  -0.0868  0.5872  
  2310  0.1100  0.0413  -0.0939   
  2311  -0.1844  -0.2459  0.2366  
  2312  -0.0801  0.0889  -0.0806  
  2313  -0.0445  0.2249  -0.0922  
  2314  -0.1027  0.1723  0.1373   
  2315  -0.0239  0.1702  0.1206   
  2316  -0.1472  0.2179  0.1184   
  2317  -0.0851  -0.2055  0.0000  
  2318  -0.1408  0.1585  0.1462   
  2319  -0.0075  0.1233  -0.1917  
  2320  -0.0658  -0.1199  -0.8438 
  2321  -0.1800  0.0748  0.0660   
  2322  -0.1173  -0.1640  -0.1944 
  2323  -0.0056  -0.0818  0.3490  
  2324  0.0084  0.1291  0.0659   
  2325  0.1297  0.0022  -0.0575   
  2326  0.1159  0.0422  0.1908   
  2327  -0.0987  -0.1613  0.3574  
  2328  -0.2233  -0.0004  -0.0761 
  2329  0.2314  -0.1638  0.4428   
  2330  0.1140  0.0060  0.0295   
  2331  -0.1243  -0.1216  0.5322  
  2332  0.0269  0.1569  -0.1387   
  2333  0.1898  -0.0387  0.0388   
  2334  -0.0117  -0.1639  -0.4494 
  2335  -0.2395  -0.1655  0.0527  
  2336  -0.0716  0.1672  -0.5548  
  2337  0.0000  0.1511  0.0000   
  2338  0.0000  0.0000  0.0000   
  2339  0.0000  0.0000  0.0000   
  2340  0.0000  0.0000  0.0000   
  2341  0.0000  0.0000  0.0000   
  2342  0.0000  0.0000  0.0000   
  2343  0.0000  0.0000  0.0000   
  2344  0.0000  -0.3077  0.0000   
  2345  -0.0486  -0.1695  0.1181  
  2346  -0.1840  0.0365  -0.4167  
  2347  -0.1211  -0.0466  -0.2905 
  2348  -0.0317  0.1201  -0.3806  
  2349  0.1517  0.1244  -0.3237   
  2350  -0.2221  -0.1635  -0.1931 
  2351  -0.0253  0.1277  0.3910   
  2352  -0.1437  -0.0011  0.5729  
  2353  -0.0525  -0.0020  -0.0353 
  2354  0.0468  -0.1280  -0.0656  
  2355  -0.2378  -0.1228  0.3424  
  2356  -0.2028  0.3317  -0.3510  
  2357  -0.0999  0.0764  -0.2538  
  2358  -0.0286  -0.3328  0.4087  
  2359  0.0068  0.4636  0.0711   
  2360  0.1240  0.0474  0.2570   
  2361  0.0735  0.1242  -0.2989   
  2362  0.0736  -0.2882  0.9076   
  2363  0.0775  0.2080  0.0690   
  2364  -0.1279  0.0800  0.1270   
  2365  0.0112  -0.0006  -0.0361  
  2366  0.0381  0.3744  -0.3157   
  2367  -0.0627  -0.1228  0.4073  
  2368  0.1139  -0.0816  0.9926   
  2369  -0.1647  -0.0842  0.1896  
  2370  -0.1059  0.0748  0.2274   
  2371  0.0729  0.2474  -0.1073   
  2372  0.3521  -0.2089  -0.0611  
  2373  0.0518  0.0824  -0.0900   
  2374  0.0490  -0.0040  0.1541   
  2375  -0.1859  -0.1654  0.3993  
  2376  0.0652  0.2521  -0.2667   
  2377  -0.0657  0.0028  0.5730   
  2378  0.1264  -0.2020  0.3210   
  2379  0.0716  0.0874  -0.6097   
  2380  0.0155  -0.1255  -0.5526  
  2381  0.1642  -0.1207  -0.3828  
  2382  0.0335  -0.2129  0.4820   
  2383  -0.1436  0.0871  0.5053   
  2384  -0.0952  -0.0247  -0.4494 
  2385  -0.3738  0.0716  0.5515   
  2386  -0.1428  0.2548  -0.2371  
  2387  0.1033  -0.0493  0.3707   
  2388  0.1243  -0.2480  0.0303   
  2389  0.0470  -0.2539  -0.4098  
  2390  0.2459  -0.0423  0.2231   
  2391  -0.1621  -0.1705  -0.0679 
  2392  -0.1065  -0.0775  -0.0459 
  2393  0.0706  0.0471  0.0426   
  2394  -0.0820  -0.2461  0.3376  
  2395  -0.1238  -0.0019  -0.1986 
  2396  -0.3429  -0.0170  0.3719  
  2397  0.1284  -0.1672  -0.3611  
  2398  -0.0450  0.3728  -0.6634  
  2399  -0.1106  -0.2034  -0.5150 
  2400  -0.1089  -0.0084  -0.4997 
  2401  0.0095  -0.0820  0.1134   
  2402  -0.0311  0.3376  -0.0038  
  2403  -0.0077  0.1280  -0.6433  
  2404  -0.0872  -0.3280  0.4130  
  2405  0.0162  -0.0431  -0.2207  
  2406  -0.0249  -0.0833  0.1093  
  2407  0.0455  -0.3339  0.7174   
  2408  0.0471  0.1620  -0.3322   
  2409  0.1478  0.0809  0.0244   
  2410  0.1043  0.1640  0.0559   
  2411  -0.0123  0.1667  -0.2497  
  2412  -0.0292  -0.2477  -0.1975 
  2413  0.0921  0.0342  0.4077   
  2414  -0.0069  -0.1661  0.9689  
  2415  -0.1636  0.0201  0.0000   
  2416  -0.0464  -0.0392  -0.3248 
  2417  -0.0884  -0.1240  -0.2751 
  2418  0.0238  -0.0789  -0.3198  
  2419  -0.0284  0.1687  -0.5802  
  2420  0.1860  0.1289  -0.0308   
  2421  0.2097  0.2918  -0.4104   
  2422  0.1498  -0.0409  -0.0812  
  2423  0.0326  -0.2411  0.1161   
  2424  -0.2429  0.0485  0.3257   
  2425  -0.1813  -0.2450  -0.1607 
  2426  -0.0454  -0.2420  -0.5395 
  2427  -0.0467  -0.1515  0.0664  
  2428  -0.1418  0.3098  -0.2105  
  2429  0.1261  -0.0206  0.0161   
  2430  -0.1999  -0.1168  -0.0195 
  2431  0.0133  -0.2391  0.1378   
  2432  -0.1967  -0.2760  0.3909  
  2433  0.1042  0.0070  -0.5175   
  2434  -0.0273  -0.1889  0.7761  
  2435  -0.1558  0.0246  -0.0241  
  2436  0.0548  0.1555  0.1004   
  2437  -0.1712  0.2397  -0.2340  
  2438  0.0923  0.4532  -0.4227   
  2439  0.1092  0.1636  0.0908   
  2440  -0.0426  -0.1362  0.0861  
  2441  -0.2941  -0.0017  0.2552  
  2442  0.0032  0.0813  0.0976   
  2443  -0.0182  -0.0898  0.0446  
  2444  0.0183  0.2234  -0.3245   
  2445  -0.1723  0.3463  -0.5048  
  2446  0.1597  -0.2116  0.4345   
  2447  0.1055  0.3598  -0.3067   
  2448  -0.0288  0.4200  -0.2328  
  2449  0.0487  -0.1082  -0.0442  
  2450  0.2236  -0.2407  -0.1016  
  2451  0.0878  -0.0569  -0.3865  
  2452  -0.1660  0.1201  -0.7035  
  2453  -0.2477  -0.0540  0.0011  
  2454  0.0109  0.2137  -0.1289   
  2455  0.1054  0.2325  -0.0699   
  2456  0.0080  0.3248  0.0643   
  2457  -0.0404  0.0020  0.4287   
  2458  0.1525  -0.2188  0.4953   
  2459  -0.1043  -0.3026  -0.0564 
  2460  -0.0439  -0.0235  0.1570  
  2461  0.1386  -0.1105  -0.2477  
  2462  0.0619  -0.1125  0.4270   
  2463  0.0572  0.0362  0.1909   
  2464  -0.1600  0.1342  -0.3070  
  2465  -0.0947  -0.1442  -0.2846 
  2466  0.1516  0.0011  -0.0965   
  2467  -0.1392  0.3325  -0.1291  
  2468  -0.1396  0.1356  -0.6014  
  2469  -0.0331  -0.0146  -0.1545 
  2470  -0.0436  -0.1570  0.2934  
  2471  -0.1197  0.1154  0.5583   
  2472  0.0935  0.2490  -0.1451   
  2473  -0.0465  -0.4465  0.0707  
  2474  0.1821  0.1888  -0.3057   
  2475  0.1483  0.2204  -0.0655   
  2476  0.0523  -0.0971  0.0725   
  2477  -0.1242  -0.0541  0.0835  
  2478  -0.1113  -0.3753  0.4392  
  2479  0.0640  0.2850  -0.0979   
  2480  -0.1300  -0.1269  0.2546  
  2481  0.0582  0.0043  0.2826   
  2482  0.2384  0.0948  -0.3784   
  2483  0.1802  -0.0934  0.3142   
  2484  0.2185  0.1222  -0.3040   
  2485  -0.0212  -0.0644  -0.7572 
  2486  0.0748  0.0689  0.0107   
  2487  0.0743  -0.1510  0.1842   
  2488  -0.0055  -0.3216  0.5366  
  2489  -0.0200  0.2642  -0.5808  
  2490  0.1684  -0.2518  0.3555   
  2491  0.0737  0.1641  -0.2305   
  2492  -0.0068  -0.2496  0.1836  
  2493  -0.1479  0.0837  -0.1512  
  2494  0.2076  -0.1673  0.0373   
  2495  0.0148  -0.2881  0.3328   
  2496  -0.1626  0.1680  -0.0249  
  2497  -0.0665  0.1706  -0.3037  
  2498  -0.0498  0.1266  -0.1136  
  2499  -0.0639  -0.2892  -0.2596 
  2500  0.1689  0.2436  -0.2915   
  2501  -0.1445  -0.2906  0.6476  
  2502  0.3451  0.2929  -0.3372   
  2503  0.1422  0.0000  -0.1066   
  2504  -0.0120  0.0410  -0.2595  
  2505  0.0018  -0.2103  0.2275   
  2506  0.0000  0.0000  0.0000   
  2507  0.0000  0.0000  0.0000   
  2508  0.0000  0.0000  0.0000   
  2509  0.0000  0.0000  0.0000   
  2510  0.0000  0.0000  0.0000   
  2511  0.0000  0.0000  0.0000   
  2512  0.0000  0.0000  0.0000   
  2513  0.2138  -0.2753  0.4997   
  2514  -0.1626  0.2885  -0.3572  
  2515  -0.0305  0.3399  -0.1819  
  2516  0.0078  0.1284  0.2306   
  2517  0.3256  -0.1252  -0.2814  
  2518  0.1663  -0.0419  0.4556   
  2519  -0.2227  -0.0439  -0.0567 
  2520  0.1284  0.0028  -0.3420   
  2521  0.1285  -0.1650  -0.0037  
  2522  0.0951  0.0790  -0.2397   
  2523  0.0284  -0.0426  0.0679   
  2524  -0.0510  0.1203  0.0347   
  2525  0.1062  -0.1621  -0.1458  
  2526  0.1805  -0.2931  -0.3580  
  2527  0.1113  -0.2510  0.2358   
  2528  0.1039  0.2798  0.1510   
  2529  0.0000  0.0000  0.0000   
  2530  0.0000  0.0000  0.0000   
  2531  0.0000  0.0000  0.0000   
  2532  0.0000  0.0000  0.0000   
  2533  0.0000  0.0000  0.0000   
  2534  0.0000  0.0000  0.0000   
  2535  0.0000  0.0000  0.0000   
  2536  0.0000  0.0000  0.0000   
  2537  0.0000  0.0000  0.0000   
  2538  0.0000  0.0000  0.0000   
  2539  0.0000  0.0000  0.0000   
  2540  0.0000  0.0000  0.0000   
  2541  0.0000  0.0000  0.0000   
  2542  0.0000  0.0000  0.0000   
  2543  0.0000  0.0000  0.0000   
  2544  0.0000  0.0000  0.0000   
  2545  0.0000  0.0000  0.0000   
  2546  0.0000  0.0000  0.0000   
  2547  0.0000  0.0000  0.0000   
  2548  0.0000  0.0000  0.0000   
  2549  0.0000  0.0000  0.0000   
  2550  0.0000  0.0000  0.0000   
  2551  0.0000  0.0000  0.0000   
  2552  0.0000  0.0000  0.0000   
  2553  0.0000  0.0000  0.0000   
  2554  0.0000  0.0000  0.0000   
  2555  0.0000  0.0000  0.0000   
  2556  0.0000  0.0000  0.0000   
  2557  0.0000  0.0000  0.0000   
  2558  0.0000  0.0000  0.0000   
  2559  0.0000  0.0000  0.0000   
  2560  0.0000  0.0000  0.0000   
  2561  0.0000  0.0000  0.0000   
  2562  0.0000  0.0000  0.0000   
  2563  0.1221  -0.0625  -0.0840  
  2564  -0.2348  0.2107  -0.2201  
  2565  0.1212  0.3805  -0.1731   
  2566  0.0251  0.0000  0.0000   
  2567  0.1879  0.1639  -0.1567   
  2568  0.1507  0.3408  -0.4083   
  2569  -0.0442  0.2973  -0.1175  
  2570  0.1573  -0.1357  0.4123   
  2571  0.0219  0.4175  -0.3496   
  2572  0.2128  0.1215  -0.5056   
  2573  -0.2031  0.2487  -0.3498  
  2574  -0.0653  -0.0479  0.0156  
  2575  0.2212  0.1245  -0.4306   
  2576  -0.1404  -0.1791  0.2853  
  2577  -0.3362  -0.1619  0.1750  
  2578  0.0000  0.3020  0.0000   
  2579  0.2021  0.0793  -0.3927   
  2580  -0.1689  0.2881  -0.1142  
  2581  0.0518  0.2589  -0.2971   
  2582  0.2236  -0.1390  0.1430   
  2583  0.1551  -0.0946  0.4156   
  2584  0.0564  0.0000  -0.3562   
  2585  0.1535  -0.3482  -0.1520  
  2586  0.0187  0.1247  -0.0454   
  2587  -0.1704  0.2046  0.2033   
  2588  -0.0341  0.3800  0.0535   
  2589  -0.1025  0.3397  0.5878   
  2590  0.0951  -0.0034  -0.3694  
  2591  -0.0417  -0.0898  0.1521  
  2592  -0.3285  0.0487  0.4043   
  2593  0.0598  -0.0398  0.3063   
  2594  0.0000  -0.1697  0.2376   
  2595  -0.0320  0.2982  -0.1292  
  2596  -0.0005  0.2681  0.0562   
  2597  0.1965  0.1784  0.4944   
  2598  -0.0976  0.0541  -0.4695  
  2599  0.0402  -0.0802  0.0301   
  2600  0.0640  0.1896  0.1174   
  2601  -0.0563  0.3831  -0.1249  
  2602  -0.0441  0.1204  0.0195   
  2603  0.3705  -0.0732  0.1887   
  2604  0.1669  0.0634  -0.4896   
  2605  -0.2546  -0.0692  -0.5125 
  2606  0.3680  0.4256  -0.5221   
  2607  -0.1229  0.0716  -0.2544  
  2608  -0.3244  0.0756  0.0954   
  2609  -0.0875  -0.4621  0.4440  
  2610  0.1448  0.1284  -0.0181   
  2611  -0.1181  -0.1850  -0.0675 
  2612  -0.1562  -0.0998  -0.1301 
  2613  -0.1882  -0.3745  1.0035  
  2614  0.0766  -0.1003  0.3067   
  2615  0.1055  0.0294  -0.0433   
  2616  -0.3532  0.0668  -0.3273  
  2617  -0.0977  0.0772  -0.0470  
  2618  -0.0573  0.1122  -0.2787  
  2619  0.1010  0.0202  -0.0370   
  2620  0.2382  -0.0648  -0.4376  
  2621  0.0973  -0.2903  0.2707   
  2622  0.0992  -0.2021  0.4218   
  2623  -0.1623  0.1015  -0.3664  
  2624  -0.0299  0.1436  -0.2984  
  2625  -0.2307  0.3142  0.2755   
  2626  -0.0694  -0.1702  0.5602  
  2627  -0.1978  0.0561  0.4220   
  2628  0.0625  0.0487  0.0540   
  2629  0.3561  0.3428  -0.3980   
  2630  -0.0009  -0.0858  -0.3824 
  2631  0.3502  -0.1286  -0.3057  
  2632  0.0653  0.3876  -0.4897   
  2633  0.0291  0.2526  -0.2603   
  2634  -0.0404  0.1292  0.2097   
  2635  -0.1056  0.0349  -0.0108  
  2636  -0.1310  0.1209  -0.0721  
  2637  -0.1017  -0.3101  0.2032  
  2638  0.0000  -0.0482  0.1392   
  2639  -0.1357  -0.3497  -0.2144 
  2640  -0.1346  -0.1365  0.2635  
  2641  -0.2015  -0.3065  -0.0876 
  2642  -0.0708  0.2431  -0.5308  
  2643  -0.1669  -0.3109  0.3617  
  2644  0.1542  0.2046  0.0949   
  2645  0.1181  -0.1773  0.9762   
  2646  0.0216  -0.3137  0.1527   
  2647  0.1178  0.1255  0.2534   
  2648  -0.0756  -0.1374  0.4774  
  2649  0.1469  -0.2055  -0.4874  
  2650  -0.3372  -0.1515  0.5884  
  2651  0.1216  0.4299  -0.2870   
  2652  0.0000  0.1210  -0.2797   
  2653  -0.2636  0.1526  0.1900   
  2654  -0.0026  0.0763  0.3038   
  2655  -0.0766  0.0313  -0.0526  
  2656  0.1575  -0.0969  0.0067   
  2657  0.0607  -0.1825  0.4738   
  2658  -0.1024  -0.2714  0.8065  
  2659  0.2467  0.1223  -0.1632   
  2660  -0.0723  -0.2210  0.0467  
  2661  -0.0728  0.0271  -0.1610  
  2662  0.1236  0.0769  0.2667   
  2663  0.2201  0.0000  0.4662   
  2664  0.0514  -0.0641  0.1050   
  2665  0.0190  0.2916  0.1962   
  2666  -0.0399  0.0248  0.0441   
  2667  0.1835  -0.0152  0.0400   
  2668  -0.2666  0.2038  -0.1435  
  2669  0.1216  -0.1810  -0.0316  
  2670  -0.3303  -0.0518  -0.5284 
  2671  -0.0742  -0.1769  -0.2495 
  2672  -0.0437  -0.0536  0.0054  
  2673  0.1518  0.0338  0.3027   
  2674  -0.3677  0.0000  0.0000   
  2675  0.0000  0.0000  0.0000   
  2676  0.0000  0.0000  0.0000   
  2677  0.0000  0.0000  0.0000   
  2678  0.0000  0.0000  0.0000   
  2679  0.0000  0.0000  0.0000   
  2680  0.0000  0.0000  0.0000   
  2681  0.1898  -0.2664  0.1655   
  2682  -0.2072  -0.3516  0.2468  
  2683  -0.0122  0.2520  -0.2893  
  2684  -0.1752  -0.0962  0.0733  
  2685  0.0212  0.0772  0.3968   
  2686  -0.1722  0.0247  -0.1370  
  2687  0.3118  -0.1435  0.2504   
  2688  0.1502  0.2364  -0.0304   
  2689  0.0242  -0.1757  0.4926   
  2690  -0.1049  -0.1380  -0.5065 
  2691  -0.0092  0.2474  -0.0094  
  2692  -0.3031  -0.0091  0.7193  
  2693  0.2191  0.4174  -0.5167   
  2694  -0.0768  -0.2309  0.2215  
  2695  0.3126  -0.0159  -0.6814  
  2696  0.3783  -0.2654  0.7852   
  2697  0.0546  -0.0545  -0.3219  
  2698  -0.1371  -0.0577  -0.6446 
  2699  0.1209  0.4580  -0.1273   
  2700  -0.0418  -0.0473  0.2619  
  2701  0.0256  0.3397  0.4596   
  2702  0.4508  -0.0050  -0.1787  
  2703  0.1183  0.1188  0.0863   
  2704  0.0585  -0.2723  -0.5510  
  2705  0.0000  -0.4336  0.0000   
  2706  0.0205  -0.3268  -0.4529  
  2707  -0.2331  -0.3061  0.7238  
  2708  0.1261  0.0690  -0.3757   
  2709  -0.2355  0.2063  0.4777   
  2710  -0.0726  -0.0490  0.0527  
  2711  -0.1714  0.2516  -0.2418  
  2712  -0.0418  0.2125  -0.4239  
  2713  -0.4317  0.0362  0.1538   
  2714  0.1872  -0.3893  0.0689   
  2715  0.0858  -0.1406  0.3355   
  2716  -0.0778  -0.0600  0.2810  
  2717  -0.0083  0.2465  0.0958   
  2718  0.1159  -0.0963  -0.0751  
  2719  -0.1687  -0.0923  -0.3901 
  2720  -0.2678  0.0741  0.0711   
  2721  0.0559  0.0322  -0.1613   
  2722  -0.0231  0.3378  -0.1695  
  2723  0.0216  -0.3106  0.5769   
  2724  -0.0052  0.2061  0.1068   
  2725  -0.1027  -0.0117  0.5422  
  2726  -0.0713  0.0721  -0.0751  
  2727  -0.1039  -0.3121  0.4646  
  2728  0.1242  0.1242  0.0458   
  2729  -0.0133  -0.0132  -0.4551 
  2730  -0.1019  0.0337  -0.2594  
  2731  -0.1381  0.0752  -0.2799  
  2732  -0.0371  0.3798  -0.1774  
  2733  0.2835  -0.0134  -0.5839  
  2734  -0.0419  -0.1390  -0.1576 
  2735  0.1558  -0.4369  0.0986   
  2736  0.0547  0.2424  -0.7225   
  2737  0.0583  0.2948  -0.1452   
  2738  -0.0042  -0.4022  0.2590  
  2739  0.0213  0.1248  0.0579   
  2740  -0.0380  -0.2660  -0.3196 
  2741  0.2571  -0.1821  -0.7592  
  2742  0.2142  -0.0961  -0.0040  
  2743  0.1193  -0.1411  0.1689   
  2744  0.0267  -0.0933  -0.0864  
  2745  0.0002  -0.0106  -0.1418  
  2746  -0.0704  -0.0068  0.0816  
  2747  -0.1685  -0.0938  0.4220  
  2748  -0.0419  0.0719  -0.4885  
  2749  -0.0383  0.0786  0.7990   
  2750  0.0909  -0.0930  -0.0962  
  2751  -0.0723  -0.3933  0.4287  
  2752  -0.0416  0.2800  -0.2968  
  2753  -0.0460  -0.3544  0.5062  
  2754  -0.3642  -0.0860  0.1018  
  2755  0.0550  0.0763  -0.4977   
  2756  0.0931  0.2998  0.2629   
  2757  -0.0342  0.0311  -0.6804  
  2758  -0.0730  -0.1805  0.1356  
  2759  -0.1379  -0.0904  -0.1750 
  2760  0.1525  -0.0942  0.1180   
  2761  0.0616  -0.2295  0.1572   
  2762  -0.0709  0.0306  -0.2629  
  2763  -0.0759  -0.1792  0.3855  
  2764  -0.0700  -0.1800  -0.2409 
  2765  0.3503  -0.4795  0.2612   
  2766  -0.2970  -0.2640  0.3041  
  2767  -0.1659  -0.3908  0.1360  
  2768  0.0588  -0.0552  -0.3356  
  2769  0.1542  -0.3091  0.7756   
  2770  0.1612  -0.3689  -0.2960  
  2771  -0.0041  0.0748  -0.0969  
  2772  -0.0721  0.1301  -0.0264  
  2773  0.2832  -0.1822  -0.1770  
  2774  -0.0061  -0.1424  -0.1613 
  2775  -0.0058  -0.2237  0.5534  
  2776  0.1508  -0.3104  0.3685   
  2777  -0.1668  0.2443  -0.1787  
  2778  -0.1675  -0.1817  0.0301  
  2779  0.0881  -0.0500  0.0894   
  2780  -0.1016  0.3723  -0.5751  
  2781  -0.3979  0.1564  0.1084   
  2782  0.1845  -0.2253  -0.1264  
  2783  -0.3647  -0.1365  0.2839  
  2784  0.1342  -0.2239  0.2576   
  2785  0.0216  0.1256  -0.2285   
  2786  0.0829  0.0660  -0.4968   
  2787  0.0277  0.0724  -0.1992   
  2788  0.3193  0.3414  -0.1981   
  2789  -0.1688  -0.2243  0.4792  
  2790  -0.0367  -0.0938  0.1560  
  2791  0.0578  -0.3490  0.6047   
  2792  0.3484  0.0824  -0.3359   
  2793  -0.0398  0.5014  -0.0864  
  2794  -0.1101  -0.1427  -0.1432 
  2795  0.1879  -0.0080  -0.1708  
  2796  -0.1702  -0.1380  0.7275  
  2797  0.0929  0.0000  -0.2216   
  2798  -0.2339  -0.1428  0.2536  
  2799  0.2905  0.0330  -0.5015   
  2800  0.1573  -0.2645  0.5635   
  2801  -0.1053  -0.1783  0.3918  
  2802  0.2533  -0.1403  0.4781   
  2803  -0.0995  0.1085  0.2858   
  2804  -0.3586  -0.1020  -0.0108 
  2805  -0.1360  0.0315  -0.3621  
  2806  -0.0356  -0.1760  -0.0060 
  2807  -0.1353  0.1160  -0.3019  
  2808  0.0904  -0.1411  0.2901   
  2809  -0.3600  0.1599  -0.2984  
  2810  0.1788  0.1229  -0.1528   
  2811  0.0595  -0.0520  0.2043   
  2812  0.1265  -0.1856  0.5756   
  2813  -0.2338  -0.0948  -0.0395 
  2814  -0.0357  -0.0068  0.0717  
  2815  -0.2984  0.3340  -0.5536  
  2816  0.3561  0.0765  -0.2407   
  2817  0.2293  0.0264  -0.1980   
  2818  -0.1007  0.0010  -0.4031  
  2819  -0.2608  -0.2183  0.6354  
  2820  -0.0046  -0.1369  -0.2829 
  2821  -0.1045  -0.2279  0.3290  
  2822  0.0971  -0.4825  0.3534   
  2823  -0.1324  -0.1839  0.4083  
  2824  -0.2357  0.2541  -0.5354  
  2825  -0.1000  0.0393  0.1508   
  2826  -0.2001  -0.0965  -0.0444 
  2827  0.1574  -0.1779  0.4387   
  2828  -0.2686  0.2104  0.1344   
  2829  0.0286  0.2522  -0.1148   
  2830  0.0260  -0.1354  0.3090   
  2831  0.2888  0.2120  -0.2929   
  2832  0.3483  -0.0038  -0.0880  
  2833  -0.0341  0.2839  0.1407   
  2834  -0.0072  -0.0098  0.3002  
  2835  -0.0690  0.0349  -0.0459  
  2836  0.1294  -0.2235  -0.2320  
  2837  0.0000  -0.0575  0.4295   
  2838  -0.2657  -0.0600  -0.1617 
  2839  0.0257  -0.2233  0.9726   
  2840  -0.0012  0.2038  -0.1568  
  2841  0.1304  -0.0550  -0.1091  
  2842  -0.0588  0.3728  -0.6788  
  2843  0.0000  0.0000  0.0000   
  2844  0.0000  0.0000  0.0000   
  2845  0.0000  0.0000  0.0000   
  2846  0.0000  0.0000  0.0000   
  2847  0.0000  0.0000  0.0000   
  2848  0.1773  0.0532  0.0000   
  2849  0.0948  -0.2244  0.5918   
  2850  0.0652  0.1220  0.0975   
  2851  -0.1696  -0.2671  0.7648  
  2852  0.0290  -0.0988  0.0777   
  2853  0.0653  0.0320  0.5978   
  2854  -0.0713  -0.1382  0.1330  
  2855  -0.0436  -0.1375  0.5015  
  2856  -0.1012  0.2886  -0.3463  
  2857  -0.1694  0.1987  0.3562   
  2858  0.2921  0.2489  0.2224   
  2859  -0.1367  0.0697  0.2677   
  2860  0.0954  0.1211  -0.2137   
  2861  0.0303  0.0362  -0.2613   
  2862  0.0609  -0.3506  -0.1089  
  2863  0.1897  0.0355  0.7310   
  2864  0.0252  -0.0587  -0.5458  
  2865  0.0238  -0.2215  -0.3483  
  2866  -0.0010  0.0702  -0.0783  
  2867  0.2227  -0.1362  0.2729   
  2868  -0.0673  -0.0091  -0.4502 
  2869  -0.1395  -0.1783  0.0322  
  2870  -0.0690  -0.0887  -0.2986 
  2871  0.0579  0.2552  -0.3779   
  2872  0.1513  0.1215  0.3259   
  2873  0.0921  -0.2265  -0.4903  
  2874  -0.0350  0.1220  -0.4115  
  2875  0.4728  -0.0933  0.0527   
  2876  -0.1322  -0.0046  -0.4515 
  2877  0.2140  -0.0483  0.2721   
  2878  0.3831  0.1661  -0.4635   
  2879  -0.0981  -0.2655  0.1005  
  2880  0.0884  -0.0107  0.4693   
  2881  0.1236  -0.0101  0.4604   
  2882  0.0851  -0.0944  -0.2075  
  2883  0.2270  0.4654  -0.3184   
  2884  -0.2309  0.0339  0.1791   
  2885  0.0921  -0.0097  -0.0550  
  2886  -0.0671  0.0378  -0.3718  
  2887  -0.0669  -0.1784  0.7546  
  2888  0.0594  -0.0554  0.0967   
  2889  -0.0444  0.3341  -0.4880  
  2890  0.1753  -0.3870  -0.3107  
  2891  0.0542  0.2096  -0.0997   
  2892  -0.1318  0.0802  0.6201   
  2893  -0.1041  -0.2227  -0.3411 
  2894  -0.0411  0.1689  -0.1528  
  2895  -0.3632  0.0315  0.2101   
  2896  -0.0106  0.1582  0.4057   
  2897  0.1825  -0.2658  0.1629   
  2898  -0.1401  0.1260  0.7594   
  2899  -0.2956  -0.0074  0.4564  
  2900  -0.3656  -0.1787  0.3344  
  2901  0.1251  -0.0937  0.2290   
  2902  -0.0030  0.2415  -0.4606  
  2903  0.3581  0.1157  -0.3526   
  2904  0.0574  0.2506  -0.0371   
  2905  -0.1066  0.0394  0.4577   
  2906  -0.3631  -0.1312  0.0196  
  2907  0.1908  0.2081  -0.1152   
  2908  0.0228  0.0764  0.0936   
  2909  -0.0062  -0.0995  0.1515  
  2910  -0.2688  -0.1822  -0.2123 
  2911  -0.0113  -0.0983  -0.4229 
  2912  -0.0310  0.2936  -0.0505  
  2913  0.3434  -0.1773  0.7285   
  2914  -0.0817  -0.1780  -0.1203 
  2915  -0.4260  -0.1438  -0.6093 
  2916  -0.0052  0.1184  -0.1269  
  2917  -0.2667  0.1197  -0.2879  
  2918  -0.0033  0.0299  -0.2726  
  2919  -0.1336  -0.2655  -0.0286 
  2920  -0.1669  0.2468  -0.1793  
  2921  -0.3302  0.3328  -0.5533  
  2922  0.1591  0.0743  -0.5076   
  2923  0.0289  0.0311  0.2331   
  2924  -0.2968  0.2086  -0.5175  
  2925  0.0946  -0.3115  0.1091   
  2926  -0.0737  -0.2630  0.5054  
  2927  -0.2625  0.3762  -0.3182  
  2928  -0.1046  -0.1381  -0.0235 
  2929  0.1988  0.1977  0.0677   
  2930  -0.0099  0.1184  -0.4115  
  2931  -0.0675  0.0790  0.2116   
  2932  0.0036  0.1637  -0.4321   
  2933  0.0983  -0.2671  0.4561   
  2934  -0.1977  0.5051  -0.2961  
  2935  0.1009  -0.0544  -0.4509  
  2936  -0.0980  -0.1398  0.4630  
  2937  -0.0699  0.1629  -0.3306  
  2938  0.2557  -0.0065  -0.0769  
  2939  0.1280  0.0487  -0.3353   
  2940  0.1647  -0.0997  0.3455   
  2941  0.2250  0.0349  -0.1020   
  2942  0.0322  -0.1379  0.3080   
  2943  -0.1593  -0.1342  -0.1389 
  2944  -0.1319  0.2904  -0.2923  
  2945  -0.0703  -0.0924  -0.5302 
  2946  -0.0550  -0.0532  0.0108  
  2947  0.2632  0.0789  -0.0405   
  2948  0.0386  -0.2268  0.0339   
  2949  0.2329  -0.0062  -0.3792  
  2950  0.0015  -0.0483  0.1077   
  2951  0.0399  0.0755  -0.1000   
  2952  0.0339  0.0397  0.2303   
  2953  0.1650  0.1241  -0.7060   
  2954  0.1323  0.3320  -0.5756   
  2955  -0.4274  -0.2614  0.1928  
  2956  -0.2636  -0.1395  0.7713  
  2957  0.0659  -0.2267  0.1556   
  2958  -0.1354  0.0317  -0.2518  
  2959  -0.3219  -0.1756  -0.6003 
  2960  0.0921  0.2449  -0.4643   
  2961  0.2340  0.1597  -0.4456   
  2962  0.1572  -0.0177  -0.2584  
  2963  0.0648  -0.2210  0.5386   
  2964  -0.1648  -0.0091  -0.5520 
  2965  0.1561  0.0268  -0.2849   
  2966  0.1578  -0.2678  0.5795   
  2967  0.1641  -0.0507  0.4047   
  2968  0.1599  0.0286  0.5223   
  2969  0.0274  -0.3058  -0.0062  
  2970  -0.1374  0.1554  -0.4154  
  2971  -0.2325  -0.1368  -0.2471 
  2972  -0.2630  0.2487  0.4760   
  2973  -0.0988  -0.0538  -0.6578 
  2974  0.0873  0.1598  -0.0646   
  2975  0.1888  -0.4383  0.1001   
  2976  0.0329  0.1562  -0.6136   
  2977  0.1243  0.0720  0.1888   
  2978  0.0840  -0.3133  0.5482   
  2979  -0.0066  0.0376  -0.3709  
  2980  0.2172  -0.1807  -0.2774  
  2981  0.1839  0.0000  0.0032   
  2982  -0.2017  0.2073  -0.1401  
  2983  0.1248  0.3288  -0.3223   
  2984  -0.2311  -0.0936  -0.1473 
  2985  0.0886  0.0294  -0.3730   
  2986  0.2908  -0.2282  0.5029   
  2987  0.2486  0.3880  0.0421   
  2988  -0.1048  -0.2887  0.4614  
  2989  0.1875  0.3581  0.0026   
  2990  0.2601  0.1624  -0.5252   
  2991  -0.3971  -0.0008  0.2923  
  2992  -0.1717  0.2430  0.0337   
  2993  0.0611  0.0310  0.0567   
  2994  0.0940  0.1613  -0.0412   
  2995  0.1895  -0.2214  0.1497   
  2996  -0.0993  -0.1366  0.0005  
  2997  0.2859  0.2082  -0.1920   
  2998  0.0866  0.2053  -0.1663   
  2999  0.2952  -0.1400  0.0432   
  3000  -0.2036  0.1621  0.3850   
  3001  0.3846  0.3840  -0.5160   
  3002  0.0889  0.0370  -0.4776   
  3003  -0.0716  0.1177  -0.3957  
  3004  0.1178  0.0827  -0.3011   
  3005  -0.1396  0.2869  0.5108   
  3006  -0.1088  -0.0074  -0.1166 
  3007  0.0955  -0.0098  0.0638   
  3008  0.2223  -0.1374  -0.5198  
  3009  -0.2350  0.1609  -0.5841  
  3010  -0.1982  0.1156  0.9297   
  3011  0.0000  0.0000  0.0000   
  3012  0.0000  0.0000  0.0000   
  3013  0.0000  0.0000  0.0000   
  3014  0.0000  0.0000  0.0000   
  3015  0.0000  0.0000  0.0000   
  3016  0.0000  0.0000  0.0000   
  3017  0.0000  0.0000  0.0000   
  3018  0.0000  0.0000  0.0000   
  3019  -0.1177  0.0758  -0.5633  
  3020  -0.3332  0.0233  0.2073   
  3021  -0.4567  0.0769  -0.2465  
  3022  -0.0421  -0.1806  0.1206  
  3023  -0.2662  0.2906  -0.3709  
  3024  -0.2350  0.0318  -0.3512  
  3025  -0.3969  -0.0912  -0.1371 
  3026  0.0233  0.0254  -0.2756   
  3027  -0.0048  -0.0126  0.2792  
  3028  -0.1029  0.1176  -0.3083  
  3029  0.0572  -0.0550  0.2011   
  3030  0.0207  0.2006  -0.2672   
  3031  0.1553  0.0776  -0.4110   
  3032  -0.1652  0.0837  -0.2822  
  3033  -0.0389  0.0360  0.3437   
  3034  0.0621  0.3300  -0.3301   
  3035  0.0537  0.2052  -0.6294   
  3036  -0.0361  0.2016  0.1907   
  3037  0.1949  -0.4847  0.1543   
  3038  0.0232  0.3312  -0.4883   
  3039  -0.0671  0.2065  -0.1712  
  3040  -0.0696  -0.2240  0.1850  
  3041  -0.3308  -0.0571  0.5390  
  3042  -0.3331  0.2073  -0.4200  
  3043  -0.2995  -0.0178  0.1375  
  3044  0.0234  -0.2689  -0.0538  
  3045  -0.1987  0.2529  -0.4461  
  3046  0.2584  -0.0105  0.1304   
  3047  0.0275  -0.1749  0.2313   
  3048  -0.1959  0.1288  0.0959   
  3049  0.2551  -0.0499  0.3799   
  3050  0.2214  -0.2616  -0.2276  
  3051  0.0281  -0.3463  0.1761   
  3052  0.1915  -0.0048  -0.3727  
  3053  0.1259  -0.1250  -0.4175  
  3054  -0.0689  -0.1697  0.6347  
  3055  0.0945  0.0062  0.4644   
  3056  -0.1310  -0.0821  0.0595  
  3057  0.1613  0.0537  -0.1959   
  3058  -0.0985  0.0552  -0.0575  
  3059  -0.2307  0.0974  -0.2701  
  3060  -0.0321  0.1435  0.0665   
  3061  0.4206  0.2137  0.0000   
  3062  -0.0061  0.2113  -0.1485  
  3063  0.2327  0.3370  -0.6599   
  3064  0.4050  0.1528  -0.5408   
  3065  -0.0612  -0.2905  0.2824  
  3066  0.0718  -0.1617  0.4652   
  3067  -0.1557  -0.1122  0.7103  
  3068  0.0104  -0.3796  0.2403   
  3069  0.1439  -0.2884  0.2279   
  3070  0.1084  0.3437  -0.3214   
  3071  -0.0854  -0.0107  0.0050  
  3072  -0.0200  -0.0533  -0.4255 
  3073  0.0852  0.2135  0.0175   
  3074  -0.2164  0.3590  -0.2038  
  3075  -0.1813  0.0022  0.3627   
  3076  -0.1846  0.3642  -0.0315  
  3077  0.0815  -0.0858  0.7557   
  3078  0.0869  -0.1237  -0.0302  
  3079  -0.1774  0.0183  0.6975   
  3080  0.0212  0.2090  -0.2321   
  3081  -0.2112  0.4421  -0.2275  
  3082  0.0264  0.2574  0.1138   
  3083  0.0323  -0.1545  0.7884   
  3084  0.2956  0.0795  -0.3490   
  3085  -0.1434  0.2737  -0.3305  
  3086  0.1730  -0.0111  0.1115   
  3087  0.1723  0.2718  -0.0827   
  3088  -0.1051  0.2822  -0.5184  
  3089  -0.2692  0.1925  -0.4761  
  3090  -0.0988  -0.0902  -0.2411 
  3091  0.0356  -0.3248  1.0106   
  3092  0.1442  0.0096  0.2297   
  3093  -0.1950  0.0578  0.3770   
  3094  0.0058  -0.3239  0.2493   
  3095  0.2113  0.2607  -0.1559   
  3096  0.1085  0.1079  -0.4694   
  3097  0.0780  -0.0367  -0.0530  
  3098  0.1441  -0.2238  -0.0383  
  3099  -0.2294  -0.2236  0.0502  
  3100  -0.0230  0.2183  -0.5919  
  3101  -0.1620  0.1119  -0.1118  
  3102  -0.0917  0.0728  -0.3200  
  3103  -0.0166  -0.2712  0.5072  
  3104  -0.2668  0.0665  -0.2933  
  3105  0.2154  -0.1253  -0.4964  
  3106  0.1475  0.1132  -0.4647   
  3107  -0.0699  -0.3147  0.3547  
  3108  0.0441  0.1192  -0.6421   
  3109  0.1745  0.2150  -0.2035   
  3110  0.0112  -0.1215  0.0535   
  3111  -0.1915  0.2777  -0.0886  
  3112  0.0147  -0.0612  0.0028   
  3113  -0.1561  -0.5078  0.0000  
  3114  -0.0931  0.2290  0.0340   
  3115  0.0814  -0.0138  0.3167   
  3116  -0.1617  -0.2555  0.0974  
  3117  -0.1588  0.2207  -0.1588  
  3118  0.2111  0.2165  -0.1106   
  3119  0.2445  0.5017  -0.4970   
  3120  -0.0295  -0.2260  0.1566  
  3121  0.0288  -0.2358  0.2898   
  3122  0.1971  0.3331  -0.3656   
  3123  -0.0411  -0.3328  -0.0475 
  3124  0.1269  0.2286  -0.5136   
  3125  -0.0409  0.1276  -0.3664  
  3126  -0.1806  -0.1629  0.1254  
  3127  0.0000  0.0000  0.0000   
  3128  0.0000  0.0000  0.0000   
  3129  -0.1177  -0.3590  0.3034  
  3130  0.0514  0.1421  -0.1004   
  3131  -0.1521  0.1351  -0.5813  
  3132  -0.0605  -0.2743  0.4394  
  3133  0.0114  0.3806  -0.5678   
  3134  -0.0247  -0.1953  -0.2179 
  3135  0.0383  -0.2408  0.3412   
  3136  -0.3244  0.0000  -0.6859  
  3137  -0.1331  -0.2584  -0.3001 
  3138  -0.0992  0.1846  -0.1424  
  3139  -0.1343  -0.0394  0.2419  
  3140  0.1240  -0.0400  -0.4585  
  3141  0.0582  -0.0134  0.3824   
  3142  0.0569  -0.0061  -0.3605  
  3143  0.1857  0.2513  -0.5602   
  3144  0.1228  0.1635  -0.4394   
  3145  -0.1405  -0.2682  0.4016  
  3146  0.2509  0.5483  -0.4870   
  3147  0.0649  0.1252  -0.0409   
  3148  -0.1395  -0.3056  0.3133  
  3149  -0.0700  0.1176  0.1787   
  3150  0.1867  -0.0913  -0.3308  
  3151  -0.3645  0.0318  -0.2235  
  3152  -0.2333  0.0741  -0.6813  
  3153  -0.1021  -0.1019  -0.6433 
  3154  -0.0970  0.2848  -0.1195  
  3155  -0.2663  0.0000  -0.4670  
  3156  0.3490  0.0363  -0.0223   
  3157  -0.0982  -0.2303  0.4022  
  3158  -0.1037  -0.0956  0.1883  
  3159  0.0539  -0.0086  0.2747   
  3160  0.1498  0.0830  -0.4084   
  3161  0.1653  -0.1348  0.2738   
  3162  -0.0090  0.1202  0.1700   
  3163  -0.1383  0.0468  0.1570   
  3164  0.1196  0.0764  -0.1106   
  3165  0.1299  0.0000  -0.1587   
  3166  0.1271  0.1573  -0.1579   
  3167  -0.3610  -0.3112  1.0383  
  3168  0.0931  0.2950  -0.1407   
  3169  0.0000  0.0669  -0.1535   
  3170  -0.0115  -0.1303  0.0846  
  3171  0.1536  0.1726  0.6581   
  3172  -0.0682  0.1304  -0.1090  
  3173  -0.1049  -0.1763  -0.4829 
  3174  -0.3301  -0.2215  0.8486  
  3175  0.0257  -0.0568  0.2435   
  3176  0.0884  0.2412  0.1672   
  3177  -0.0068  -0.1837  0.2772  
  3178  0.0266  0.2535  0.0821   
  3179  -0.2930  -0.2196  0.0000  
  3180  0.0000  0.0000  0.0000   
  3181  0.0000  0.0000  0.0000   
  3182  0.0000  0.0000  0.0000   
  3183  0.0000  0.0000  0.0000   
  3184  0.0000  0.0000  0.0000   
  3185  0.0000  0.0000  0.0000   
  3186  0.0000  0.0000  0.0000   
  3187  -0.4185  -0.0063  0.0000  
  3188  -0.0709  -0.3967  0.6613  
  3189  -0.0116  0.3692  -0.2280  
  3190  0.0940  -0.0898  0.9796   
  3191  0.0000  0.1214  0.1945   
  3192  -0.0748  0.2877  -0.1845  
  3193  0.0896  -0.0551  -0.0969  
  3194  -0.2302  -0.1409  0.2923  
  3195  -0.0395  -0.5250  0.5417  
  3196  0.1870  -0.1391  0.0643   
  3197  0.1167  0.5117  -0.5318   
  3198  -0.0725  -0.4002  0.8053  
  3199  0.1916  -0.0082  0.1604   
  3200  0.0275  0.0731  -0.1823   
  3201  0.3866  -0.0574  0.2677   
  3202  -0.0403  0.1544  0.1588   
  3203  -0.1025  -0.2701  0.0000  
  3204  -0.0733  -0.2665  0.2562  
  3205  -0.1709  0.0344  0.2878   
  3206  -0.0722  -0.1369  -0.2680 
  3207  -0.2334  0.2056  -0.7046  
  3208  -0.0096  0.3818  0.1446   
  3209  -0.0076  -0.0920  -0.1898 
  3210  0.1570  -0.0948  0.4536   
  3211  -0.1994  0.1611  -0.1250  
  3212  0.1263  0.0327  -0.4892   
  3213  -0.1012  -0.0088  -0.4520 
  3214  -0.0651  0.2446  -0.4572  
  3215  -0.0740  -0.0552  0.0122  
  3216  0.2200  0.0638  -0.1225   
  3217  -0.1668  0.1676  -0.1383  
  3218  -0.2994  -0.2681  0.0089  
  3219  0.3825  -0.0492  -0.1731  
  3220  -0.2310  0.2049  -0.2445  
  3221  -0.3641  -0.0503  0.2953  
  3222  -0.0704  0.0288  -0.1637  
  3223  0.1567  -0.0584  0.0757   
  3224  -0.2006  -0.2677  0.4066  
  3225  0.2900  0.1177  -0.0810   
  3226  -0.0054  -0.0028  0.0565  
  3227  -0.2980  0.1207  -0.1928  
  3228  -0.0711  -0.1797  -0.1292 
  3229  -0.1350  0.0273  -0.2614  
  3230  0.3281  0.2972  0.0408   
  3231  0.2236  -0.0456  0.3668   
  3232  -0.0755  0.2976  -0.3936  
  3233  -0.2303  -0.1839  0.0319  
  3234  -0.1033  -0.0956  0.6188  
  3235  -0.1368  0.0304  0.2532   
  3236  -0.0064  -0.0977  -0.2043 
  3237  -0.1679  -0.0495  -0.0989 
  3238  0.1586  -0.3132  -0.5952  
  3239  -0.3331  -0.3983  -0.1607 
  3240  -0.1091  -0.1394  -0.2712 
  3241  0.1219  0.0765  -0.1245   
  3242  -0.1063  -0.1770  0.1297  
  3243  -0.1356  -0.0929  -0.1785 
  3244  0.0899  0.1177  -0.4230   
  3245  -0.1395  0.1194  -0.0119  
  3246  -0.1302  0.4824  -0.4004  
  3247  0.0000  0.0000  0.0000   
  3248  0.0000  0.0000  0.0000   
  3249  0.0000  0.0000  0.0000   
  3250  -0.0307  -0.3784  0.2691  
  3251  -0.2007  -0.1354  -0.0063 
  3252  0.1261  -0.1831  0.3383   
  3253  -0.4611  -0.3141  0.2810  
  3254  -0.2375  0.0682  -0.3654  
  3255  -0.0396  0.1241  0.0745   
  3256  -0.0379  0.1248  -0.6035  
  3257  -0.0090  0.1142  -0.5999  
  3258  -0.0009  0.1951  -0.2539  
  3259  -0.3335  0.2444  0.1310   
  3260  -0.1680  0.2462  -0.0758  
  3261  0.0000  -0.4804  -0.0982  
  3262  0.1869  -0.0074  0.0462   
  3263  -0.0082  -0.3083  0.0008  
  3264  -0.2010  -0.1380  0.3805  
  3265  -0.1018  -0.2260  1.0134  
  3266  0.0250  0.4205  -0.4324   
  3267  -0.4291  -0.0970  0.6441  
  3268  0.1962  -0.1353  -0.0748  
  3269  0.1575  -0.1905  -0.1450  
  3270  0.3514  0.1184  0.0229   
  3271  0.2209  -0.0913  -0.1033  
  3272  -0.2353  -0.0091  0.2353  
  3273  -0.2965  -0.2315  -0.3014 
  3274  0.0926  0.2516  0.1383   
  3275  -0.1013  0.0752  0.3278   
  3276  -0.2638  0.1145  0.1204   
  3277  -0.0709  -0.0077  -0.0225 
  3278  0.3440  0.0394  0.2669   
  3279  -0.2951  -0.2289  0.1142  
  3280  -0.0764  -0.2261  0.0571  
  3281  0.0654  0.0705  0.2914   
  3282  -0.1064  -0.3515  0.2170  
  3283  0.1318  0.1595  -0.1663   
  3284  -0.0403  -0.0514  -0.1077 
  3285  -0.0095  -0.1790  0.3678  
  3286  -0.1735  -0.2217  0.4807  
  3287  0.0000  0.0848  0.2019   
  3288  0.0884  0.1221  -0.1336   
  3289  -0.0688  -0.0826  -0.4177 
  3290  -0.1306  0.0925  0.1232   
  3291  0.0273  -0.1316  0.0753   
  3292  0.0985  -0.0797  0.4680   
  3293  -0.2274  -0.1220  0.3788  
  3294  0.0988  -0.1684  0.5936   
  3295  0.0612  0.3757  -0.0062   
  3296  0.0336  0.0606  -0.3767   
  3297  0.2320  0.2779  -0.1324   
  3298  0.1000  0.0268  -0.1582   
  3299  0.1313  0.3422  -0.1519   
  3300  -0.0654  0.0284  -0.6704  
  3301  0.1396  -0.1957  0.3915   
  3302  -0.2910  -0.0547  -0.1465 
  3303  0.0385  0.0844  0.9440   
  3304  0.1392  0.1324  0.1743   
  3305  0.0675  0.0399  0.1673   
  3306  -0.2914  -0.1385  -0.2035 
  3307  -0.1258  -0.3165  0.6958  
  3308  0.3690  0.2355  -0.4569   
  3309  0.2396  -0.4501  0.9735   
  3310  0.0147  0.0659  -0.3554   
  3311  -0.0812  0.1114  0.3760   
  3312  0.1111  0.4229  -0.6512   
  3313  0.0169  0.1428  -0.0701   
  3314  -0.3162  0.0526  -0.0521  
  3315  -0.0827  0.0127  0.6429   
  3316  -0.1130  0.0226  0.0650   
  3317  -0.4137  -0.0227  0.0501  
  3318  0.0606  -0.0677  -0.5002  
  3319  0.1924  0.0483  -0.5486   
  3320  0.0284  -0.0999  0.5699   
  3321  -0.0724  0.0572  0.8951   
  3322  -0.0383  -0.1808  0.1560  
  3323  0.1677  0.1945  -0.7844   
  3324  -0.0398  -0.0130  -0.6179 
  3325  0.0368  -0.4243  -0.4556  
  3326  0.3153  -0.3675  -0.0272  
  3327  0.1786  -0.2544  -0.0872  
  3328  0.1834  0.2351  -0.5724   
  3329  -0.2641  -0.0160  0.1109  
  3330  -0.2627  -0.1196  -0.0836 
  3331  -0.2611  -0.1720  0.2967  
  3332  0.1848  -0.4397  -0.2549  
  3333  0.1996  -0.3203  0.8433   
  3334  -0.0528  0.0728  -0.2363  
  3335  -0.1201  0.0756  -0.6160  
  3336  0.3268  0.1270  -0.0866   
  3337  0.3251  -0.2122  0.1660   
  3338  -0.0848  0.4608  -0.3988  
  3339  -0.0186  -0.2083  0.2604  
  3340  -0.1546  -0.0918  0.0273  
  3341  -0.1881  -0.0993  -0.2597 
  3342  0.0463  0.0124  -0.2273   
  3343  0.2199  -0.1504  -0.1568  
  3344  0.0000  0.2953  -0.2117   
  3345  0.0136  0.0710  0.2398   
  3346  0.0909  -0.2152  -0.0869  
  3347  -0.1141  -0.5239  0.5470  
  3348  0.0000  0.0000  0.0000   
  3349  0.0000  0.0000  0.0000   
  3350  0.0000  0.0000  0.0000   
  3351  0.0000  0.0000  0.0000   
  3352  0.0000  0.0000  0.0000   
  3353  0.0000  0.0000  0.0000   
  3354  0.0000  0.0000  0.0000   
  3355  0.3329  -0.2322  0.7113   
  3356  -0.2755  -0.2942  0.0000  
  3357  -0.0721  -0.1034  -0.0924 
  3358  0.1150  0.0716  -0.8774   
  3359  0.1541  -0.0359  0.0253   
  3360  -0.1600  -0.0353  -0.4489 
  3361  -0.1593  -0.1593  0.3809  
  3362  0.0158  0.2925  0.2679   
  3363  0.2921  -0.2157  -0.2793  
  3364  0.0172  0.3025  -0.1528   
  3365  0.1568  -0.0311  -0.2238  
  3366  -0.1225  0.1846  -0.1769  
  3367  -0.0211  0.1258  -0.3993  
  3368  -0.1936  -0.2710  0.0000  
  3369  -0.1539  0.4126  -0.4815  
  3370  0.0495  0.0154  0.5457   
  3371  0.1536  0.0156  0.5125   
  3372  -0.1567  0.2930  -0.4404  
  3373  0.1498  -0.2688  -0.0442  
  3374  0.3309  -0.1550  -0.5855  
  3375  0.0913  -0.4358  0.1591   
  3376  0.1203  -0.2118  0.3857   
  3377  0.0201  -0.2115  0.5814   
  3378  -0.1879  0.0091  0.1017   
  3379  0.1248  -0.1544  0.4666   
  3380  0.2253  -0.0940  -0.0390  
  3381  -0.0187  0.4131  -0.3820  
  3382  -0.0493  -0.3804  0.7348  
  3383  -0.0125  -0.1008  -0.1265 
  3384  -0.1586  0.0714  0.0492   
  3385  -0.0204  0.1831  0.5305   
  3386  -0.1197  0.1913  0.0735   
  3387  0.2260  -0.3240  -0.5060  
  3388  0.1576  0.0052  -0.0952   
  3389  -0.0149  -0.4392  0.0059  
  3390  -0.0533  0.2538  -0.0935  
  3391  -0.1163  0.1233  0.2510   
  3392  -0.0167  0.0751  0.2714   
  3393  0.0889  0.1281  -0.6372   
  3394  -0.0150  -0.0423  0.5255  
  3395  -0.0609  0.0000  -0.0968  
  3396  0.1185  -0.0978  -0.1600  
  3397  0.1506  0.0753  0.1050   
  3398  0.0888  -0.2098  0.8704   
  3399  -0.0161  0.1861  -0.2944  
  3400  -0.0852  -0.3268  0.2760  
  3401  -0.1880  0.0209  -0.1803  
  3402  -0.0183  0.0156  -0.2042  
  3403  -0.1548  0.3560  0.1885   
  3404  -0.0842  0.1300  0.2374   
  3405  0.0217  0.2425  0.4608   
  3406  -0.0162  -0.3749  0.8927  
  3407  0.2253  0.1864  -0.4352   
  3408  0.1515  -0.2087  -0.2386  
  3409  0.1870  0.1828  0.1341   
  3410  -0.0176  -0.2720  0.1850  
  3411  -0.0870  -0.0419  -0.1562 
  3412  0.1225  0.1814  -0.8819   
  3413  -0.0899  -0.0961  0.0315  
  3414  -0.0194  -0.0423  -0.1699 
  3415  -0.0168  -0.3249  0.0679  
  3416  0.0191  -0.1014  0.0000   
  3417  0.0149  -0.3226  0.4165   
  3418  0.0557  0.2970  -0.5627   
  3419  -0.3263  -0.2130  0.3978  
  3420  0.2220  0.1907  -0.2124   
  3421  0.0547  0.0721  0.5078   
  3422  -0.2581  0.5266  -0.3970  
  3423  -0.0819  0.2380  -0.1945  
  3424  0.0185  -0.2120  0.4312   
  3425  0.3970  -0.2099  -0.1320  
  3426  0.0527  0.3063  -0.6700   
  3427  -0.0172  0.0759  -0.1104  
  3428  -0.1243  -0.3229  -0.0887 
  3429  0.2277  0.4726  0.0470   
  3430  0.0561  -0.0421  0.9156   
  3431  0.0170  0.1738  -0.0552   
  3432  -0.1602  0.4046  -0.5721  
  3433  -0.3941  -0.0966  0.2755  
  3434  -0.1574  0.0196  0.2327   
  3435  0.2925  0.1250  -0.1853   
  3436  0.2879  0.0728  -0.5148   
  3437  -0.0209  -0.0398  -0.1651 
  3438  0.3632  -0.0931  -0.0610  
  3439  -0.1226  -0.1064  0.0580  
  3440  0.1343  -0.1541  0.4846   
  3441  0.2941  -0.0428  -0.3445  
  3442  -0.1874  -0.0895  -0.3987 
  3443  0.0150  0.1812  -0.2715   
  3444  -0.1930  0.1275  0.4091   
  3445  -0.1480  0.0213  -0.0268  
  3446  0.1606  0.0171  0.2900   
  3447  -0.0867  0.3531  -0.3520  
  3448  0.0182  -0.0966  0.0124   
  3449  0.1231  -0.0378  0.6287   
  3450  0.3247  -0.2621  -0.2329  
  3451  0.1880  -0.2661  -0.5162  
  3452  -0.0161  -0.1554  0.3956  
  3453  0.3936  0.1287  -0.4232   
  3454  0.0823  -0.5506  0.0000   
  3455  0.2592  0.2465  -0.1270   
  3456  0.3927  -0.3766  0.5305   
  3457  -0.0506  -0.0956  0.6188  
  3458  0.1179  -0.1560  -0.1134  
  3459  0.0896  0.3026  -0.2465   
  3460  -0.1198  -0.2147  -0.0148 
  3461  -0.0156  -0.0960  -0.2799 
  3462  0.0149  0.1266  0.0863   
  3463  0.0149  -0.0360  -0.5947  
  3464  -0.0558  0.4112  -0.6886  
  3465  0.1189  -0.4373  0.5408   
  3466  -0.1209  -0.2162  0.4680  
  3467  0.2554  0.1272  -0.3125   
  3468  -0.1180  0.1244  -0.3881  
  3469  -0.1526  0.2835  -0.0074  
  3470  -0.3605  -0.0991  0.2279  
  3471  0.1557  0.1868  -0.5545   
  3472  -0.2903  0.0690  -0.4785  
  3473  -0.1142  0.1891  0.0367   
  3474  0.1529  0.3474  -0.0040   
  3475  0.3616  -0.0947  -0.3558  
  3476  -0.1602  -0.2672  0.0095  
  3477  0.1497  -0.2627  -0.2286  
  3478  0.0145  0.0707  -0.1502   
  3479  -0.0522  -0.3224  0.7418  
  3480  0.4018  0.0723  0.2456   
  3481  -0.0129  0.0000  0.6367   
  3482  -0.1203  -0.0550  -0.8422 
  3483  -0.0878  -0.4944  0.0000  
  3484  -0.0801  -0.2661  1.0032  
  3485  -0.1899  -0.1579  -0.2314 
  3486  0.0210  -0.0995  -0.4447  
  3487  -0.0161  0.0690  0.1530   
  3488  -0.2565  -0.4842  0.0000  
  3489  0.1590  -0.2644  -0.2168  
  3490  -0.1193  -0.3771  -0.0535 
  3491  -0.0444  -0.2948  -0.3679 
  3492  -0.1846  0.0126  -0.0603  
  3493  0.1589  -0.2685  -0.0532  
  3494  -0.3271  -0.1529  -0.5259 
  3495  0.0909  -0.2049  0.0620   
  3496  -0.0433  0.1325  -0.1588  
  3497  -0.1563  -0.0412  -0.3005 
  3498  0.2038  -0.4948  0.0000   
  3499  -0.0495  -0.2711  -0.3361 
  3500  0.0553  -0.3779  0.0000   
  3501  -0.2878  -0.2674  0.2559  
  3502  0.1666  0.1307  -0.2970   
  3503  -0.2226  -0.0407  0.0010  
  3504  -0.0471  -0.1548  0.0637  
  3505  0.1239  -0.3859  1.0163   
  3506  -0.0807  0.1021  0.2967   
  3507  -0.3213  -0.3174  -0.0401 
  3508  -0.1526  0.0676  -0.4773  
  3509  -0.0144  -0.0424  -0.3071 
  3510  0.0192  -0.0389  0.2353   
  3511  0.1235  0.0000  -0.7352   
  3512  0.1605  -0.2658  0.0000   
  3513  0.0541  -0.1468  0.3147   
  3514  -0.1570  -0.4517  0.6129  
  3515  0.1186  0.0658  0.3624   
  3516  0.0000  0.0000  0.0000   
  3517  0.0000  0.0000  0.0000   
  3518  0.0000  0.0000  0.0000   
  3519  0.0000  0.0000  0.0000   
  3520  0.0000  0.0000  0.0000   
  3521  0.0000  0.0000  0.0000   
  3522  0.0000  0.0000  0.0000   
  3523  -0.3989  -0.3802  0.0000  
  3524  0.4359  -0.0981  -0.0596  
  3525  0.0541  -0.3230  0.4332   
  3526  0.1181  0.1321  -0.2578   
  3527  0.2621  0.0761  -0.5009   
  3528  0.2563  -0.3221  -0.1605  
  3529  -0.1162  0.1873  -0.3896  
  3530  0.1189  -0.2677  -0.1747  
  3531  0.0168  0.0000  -0.1754   
  3532  -0.1208  -0.2104  -0.0010 
  3533  -0.1496  -0.4930  0.0000  
  3534  0.0166  0.0747  0.1510   
  3535  -0.0181  0.3531  -0.3529  
  3536  0.2251  -0.1495  -0.1303  
  3537  0.0166  -0.0387  -0.1682  
  3538  0.2186  0.0748  -0.2620   
  3539  0.2208  0.2903  -0.3550   
  3540  0.1537  -0.0914  -0.4413  
  3541  0.1534  -0.0449  -0.3332  
  3542  -0.2252  -0.0374  -0.5555 
  3543  -0.2910  0.0730  0.4895   
  3544  0.2213  -0.0404  0.1926   
  3545  0.2894  -0.0915  -0.4592  
  3546  -0.0500  0.0771  -0.2332  
  3547  0.2878  -0.1008  -0.3199  
  3548  -0.2199  0.1843  0.2255   
  3549  0.0798  -0.1529  0.4882   
  3550  0.0903  -0.0405  -0.4628  
  3551  0.2223  0.2306  -0.2361   
  3552  0.3312  -0.1496  -0.0278  
  3553  -0.1912  -0.2037  -0.3522 
  3554  0.1870  -0.0970  -0.1879  
  3555  -0.2224  -0.0426  -0.0141 
  3556  0.2281  0.0716  -0.0592   
  3557  0.1585  -0.3228  0.1519   
  3558  0.1889  0.0590  -0.1122   
  3559  -0.1860  0.3192  -0.1238  
  3560  0.0167  0.0198  0.0005   
  3561  0.0859  0.4126  -0.3325   
  3562  0.2590  0.0663  -0.0862   
  3563  -0.0177  -0.0083  0.0000  
  3564  -0.2085  0.0080  -0.5356  
  3565  0.1208  -0.1496  0.2298   
  3566  0.1185  -0.2708  -0.0878  
  3567  0.4620  0.2363  -0.4125   
  3568  0.0830  -0.0531  0.0000   
  3569  0.2193  0.2167  -0.3514   
  3570  -0.0467  -0.0442  -0.1098 
  3571  0.0186  -0.2877  0.0000   
  3572  -0.0174  0.0154  0.1946   
  3573  0.1575  0.0710  -0.3353   
  3574  0.1884  0.4181  -0.7039   
  3575  0.0837  0.2788  -0.6634   
  3576  -0.1257  0.1263  -0.4447  
  3577  -0.1171  -0.2644  0.3875  
  3578  -0.1193  0.0689  -0.1979  
  3579  -0.2570  0.0772  0.5107   
  3580  -0.0184  -0.3335  0.0141  
  3581  0.3719  -0.2223  -0.4289  
  3582  -0.0171  -0.4387  -0.1016 
  3583  0.1898  -0.0373  0.2748   
  3584  0.4633  0.4093  -0.5750   
  3585  0.1215  -0.1002  -0.0158  
  3586  0.0840  -0.2634  0.1484   
  3587  0.0211  0.1230  -0.2632   
  3588  0.1198  0.2409  -0.4844   
  3589  -0.0522  0.2218  -0.5653  
  3590  0.1710  -0.0229  -0.6968  
  3591  0.3939  0.4046  -0.0530   
  3592  0.0566  0.1493  -0.4899   
  3593  -0.3945  0.0154  0.5812   
  3594  0.1846  -0.1486  0.3593   
  3595  -0.0523  0.0747  0.1851   
  3596  -0.0169  0.0012  0.1665   
  3597  -0.0560  0.0000  0.0000   
  3598  0.0019  0.0000  0.0000   
  3599  0.1222  -0.4071  0.0000   
  3600  -0.1327  0.2116  0.6694   
  3601  -0.1289  0.0000  -0.0635  
  3602  0.1598  -0.1470  -0.1669  
  3603  -0.1220  -0.2625  0.2603  
  3604  0.1567  -0.3214  0.1094   
  3605  0.2614  0.0711  -0.6085   
  3606  0.1231  -0.2076  -0.2628  
  3607  0.1890  -0.3777  0.0056   
  3608  -0.0828  0.0000  -0.6033  
  3609  -0.1833  0.2489  -0.0347  
  3610  -0.1164  0.3582  -0.2752  
  3611  0.0178  -0.1612  -0.1878  
  3612  -0.0194  -0.3241  0.6487  
  3613  0.1189  0.2486  -0.6183   
  3614  -0.1181  0.2367  -0.5706  
  3615  0.1232  0.0159  -0.1433   
  3616  -0.0508  0.3034  -0.5190  
  3617  -0.1525  0.0234  -0.2183  
  3618  -0.0131  -0.1267  0.7737  
  3619  -0.0487  0.3000  0.0933   
  3620  0.0540  -0.1213  0.0000   
  3621  0.1607  -0.2319  -0.2287  
  3622  -0.0468  -0.1896  -0.0329 
  3623  0.0389  0.1266  -0.7399   
  3624  0.1424  -0.2716  -0.6376  
  3625  0.3316  0.0000  -0.3011   
  3626  -0.0473  0.1282  -0.8067  
  3627  -0.2533  -0.1566  -0.6337 
  3628  -0.3245  0.2531  0.3011   
  3629  -0.1544  0.4831  -0.7554  
  3630  0.0190  0.0000  0.0000   
  3631  0.0000  0.0000  0.0000   
  3632  -0.1576  0.0000  0.0000   
  3633  0.1594  -0.1158  0.0105   
  3634  0.2577  0.0478  -0.3790   
  3635  0.1187  0.0000  0.1998   
  3636  -0.1751  0.3833  -0.5327  
  3637  0.2981  0.1916  0.1946   
  3638  -0.0501  0.4040  -0.4338  
  3639  0.0528  0.1862  -0.0294   
  3640  -0.3604  -0.0400  0.8332  
  3641  -0.0834  -0.0371  0.3520  
  3642  0.0878  -0.0406  -0.3325  
  3643  0.2952  0.0199  -0.7352   
  3644  0.0511  -0.0950  0.1645   
  3645  -0.0161  -0.1490  0.4223  
  3646  -0.1504  0.3669  0.3505   
  3647  -0.0493  -0.1498  -0.0473 
  3648  -0.0500  -0.0405  -0.4258 
  3649  -0.1149  -0.0923  -0.2424 
  3650  -0.0870  0.0124  -0.1701  
  3651  0.1540  -0.3739  -0.2759  
  3652  0.0387  -0.1840  0.1013   
  3653  0.0000  0.0000  0.0000   
  3654  -0.1843  -0.5437  -0.2588 
  3655  -0.0512  0.0738  0.0334   
  3656  0.0548  0.2466  -0.4344   
  3657  0.1207  -0.4317  0.9517   
  3658  -0.0169  0.3057  -0.1329  
  3659  -0.1527  -0.1480  0.1092  
  3660  -0.2896  0.3626  0.0958   
  3661  -0.2919  -0.0417  -0.4097 
  3662  -0.1540  -0.4933  0.3405  
  3663  -0.0486  0.1335  0.1886   
  3664  -0.1175  0.0125  0.5724   
  3665  -0.1580  -0.2113  0.0000  
  3666  -0.1199  0.1572  -0.2508  
  3667  0.1168  -0.0739  -0.3811  
  3668  -0.3266  -0.1477  0.0434  
  3669  0.0000  0.0000  0.0000   
  3670  -0.1792  0.0000  0.0000   
  3671  -0.0124  -0.2120  -0.3508 
  3672  -0.1167  0.3504  0.9779   
  3673  -0.0827  -0.3796  1.0615  
  3674  0.2978  -0.4370  0.2506   
  3675  0.0189  0.2336  -0.4506   
  3676  -0.1549  -0.1014  -0.4222 
  3677  0.0868  0.0160  0.3882   
  3678  0.2270  0.4280  -0.2381   
  3679  0.1163  0.0800  -0.7542   
  3680  0.0849  -0.2667  0.9500   
  3681  0.2279  0.1311  -0.0786   
  3682  -0.0187  -0.0366  0.0000  
  3683  -0.1902  0.1367  0.6209   
  3684  0.0365  0.2951  -0.5818   
  3685  0.0000  0.0000  0.0000   
  3686  0.0000  0.0000  0.0000   
  3687  0.0000  0.0000  0.0000   
  3688  0.0000  0.0000  0.0000   
  3689  0.0000  0.0000  0.0000   
  3690  0.0000  0.0000  0.0000   
  3691  0.0000  0.0000  0.0000   
  3692  0.0000  0.0000  0.0000   
  3693  0.0000  0.0000  0.0000   
  3694  -0.0947  -0.1003  -0.7703 
  3695  -0.0912  0.0774  0.5817   
  3696  0.0867  -0.3267  -0.3019  
  3697  -0.2235  -0.4338  -0.1429 
  3698  -0.0524  -0.0362  -0.1671 
  3699  -0.0890  -0.5483  0.9169  
  3700  -0.0876  -0.0380  0.1061  
  3701  -0.2578  -0.0511  -0.4269 
  3702  -0.1907  -0.1539  0.5429  
  3703  0.1618  -0.0400  -0.7421  
  3704  0.0509  -0.0338  0.2963   
  3705  0.0142  0.2414  -0.2491   
  3706  -0.0136  0.1321  0.0302   
  3707  -0.1505  -0.0332  -0.4699 
  3708  0.2185  -0.1505  -0.0633  
  3709  -0.2559  0.4273  -0.3228  
  3710  -0.2923  0.4165  -0.1282  
  3711  -0.0852  0.1853  -0.5650  
  3712  -0.2583  -0.0355  0.4385  
  3713  -0.1206  -0.2095  0.0291  
  3714  0.0877  -0.0950  -0.1185  
  3715  -0.1922  -0.2653  -0.2221 
  3716  0.0180  -0.0935  -0.1169  
  3717  -0.2584  0.2479  0.3181   
  3718  -0.2174  -0.0337  0.3621  
  3719  -0.2564  -0.0773  0.8537  
  3720  0.0220  -0.5485  -0.1414  
  3721  -0.0814  -0.4953  0.0000  
  3722  -0.0706  -0.0466  0.9156  
  3723  -0.1947  0.0000  0.0000   
  3724  -0.2600  0.5121  -0.3131  
  3725  0.2355  0.1827  -0.2438   
  3726  -0.2829  -0.3525  0.8006  
  3727  0.0000  0.0000  0.0000   
  3728  0.0925  -0.0761  0.0824   
  3729  0.1507  0.4348  -0.2651   
  3730  0.0000  -0.4421  0.7946   
  3731  0.2236  0.0766  -0.2121   
  3732  0.1943  0.2368  -0.3760   
  3733  0.0121  0.4204  -0.2642   
  3734  -0.1893  -0.1599  -0.3643 
  3735  0.1505  -0.2721  0.1846   
  3736  0.2598  0.1792  -0.3715   
  3737  -0.2530  0.0000  0.0000   
  3738  0.2968  -0.3616  0.3768   
  3739  0.0184  0.0539  -0.2034   
  3740  -0.1532  0.0000  1.0720   
  3741  0.0895  0.1908  -0.4630   
  3742  -0.0115  0.1832  -0.1878  
  3743  -0.1215  -0.1294  -0.3863 
  3744  -0.1187  -0.2198  0.2675  
  3745  0.1902  0.3055  0.2315   
  3746  -0.0829  0.5241  -0.4665  
  3747  -0.3956  -0.3138  0.4235  
  3748  -0.1101  0.0000  0.0000   
  3749  0.0887  0.0000  0.8459   
  3750  -0.1184  -0.1439  0.0000  
  3751  0.0000  0.0000  0.0000   
  3752  -0.2213  -0.1061  0.7212  
  3753  -0.0512  0.0173  0.0907   
  3754  0.0949  0.1282  -0.4046   
  3755  -0.0507  -0.3791  0.2924  
  3756  -0.0873  -0.0916  -0.1433 
  3757  -0.1822  0.0710  -0.5356  
  3758  0.4141  0.2245  -0.7429   
  3759  -0.3239  -0.2126  0.1795  
  3760  -0.1184  -0.1159  0.1667  
  3761  -0.1521  -0.1610  0.8735  
  3762  0.2779  0.0000  0.0000   
  3763  0.0000  0.0000  0.0000   
  3764  0.0000  0.0000  0.0000   
  3765  0.0693  -0.0171  0.1163   
  3766  0.0878  0.1294  -0.0460   
  3767  -0.0540  0.3229  0.3563   
  3768  0.2159  0.3741  -0.7953   
  3769  0.1882  0.0177  -0.1996   
  3770  -0.1200  0.0254  -0.2733  
  3771  -0.0209  0.1841  0.2746   
  3772  0.1619  -0.2082  0.8242   
  3773  -0.0525  -0.0347  0.5244  
  3774  -0.1559  -0.0355  -0.3487 
  3775  0.1954  0.3553  -0.3360   
  3776  0.0264  0.0000  0.0000   
  3777  0.0203  0.0000  -0.7104   
  3778  -0.0204  -0.2922  -0.4052 
  3779  0.3592  0.3074  -0.2265   
  3780  -0.0554  -0.2081  0.0702  
  3781  0.0000  0.2062  0.0000   
  3782  0.0000  0.0000  0.0000   
  3783  0.0000  0.0000  0.0000   
  3784  0.0000  0.0000  0.0000   
  3785  0.0000  0.0000  0.0000   
  3786  0.0000  0.0000  0.0000   
  3787  0.0000  0.0000  0.0000   
  3788  0.0000  0.0000  0.0000   
  3789  0.0000  0.0000  0.0000   
  3790  0.0000  0.0000  0.0000   
  3791  0.0000  0.0000  0.0000   
  3792  0.0000  0.0000  0.0000   
  3793  0.0000  0.0000  0.0000   
  3794  0.0000  0.0000  0.0000   
  3795  0.0000  0.0000  0.0000   
  3796  0.0000  0.0000  0.0000   
  3797  0.0000  0.0000  0.0000   
  3798  0.0000  0.0000  0.0000   
  3799  0.0000  0.0000  0.0000   
  3800  0.0000  0.0000  0.0000   
  3801  0.0000  0.0000  0.0000   
  3802  0.0000  0.0000  0.0000   
  3803  0.0000  0.0000  0.0000   
  3804  0.0000  0.0000  0.0000   
  3805  0.0000  0.0000  0.0000   
  3806  0.0000  0.0000  0.0000   
  3807  0.0000  0.0000  0.0000   
  3808  0.0000  0.0000  0.0000   
  3809  0.0540  -0.0996  0.0000   
  3810  0.0205  -0.1578  0.5594   
  3811  -0.0849  -0.3370  0.3184  
  3812  0.3337  -0.0267  -0.2316  
  3813  0.0929  -0.1198  0.3282   
  3814  -0.1830  -0.1500  0.0000  
  3815  -0.0846  -0.3177  0.0000  
  3816  -0.0856  -0.3243  -0.0612 
  3817  -0.0181  0.1310  0.3872   
  3818  -0.0859  -0.0943  0.2162  
  3819  0.0554  0.0742  0.5500   
  3820  -0.0090  0.0120  -0.5915  
  3821  0.4309  0.2450  -0.0282   
  3822  -0.1143  -0.1525  0.0000  
  3823  0.0840  0.0148  -0.6023   
  3824  -0.1158  0.0780  -0.0769  
  3825  0.1566  -0.3573  0.3337   
  3826  -0.0081  0.0233  0.7426   
  3827  0.1595  0.2396  -0.0141   
  3828  -0.0112  -0.0315  -0.0223 
  3829  -0.0444  -0.4329  0.4495  
  3830  0.1905  0.4292  0.0254   
  3831  0.0933  0.0144  0.0488   
  3832  0.0511  0.1350  -0.5169   
  3833  0.3308  0.1261  -0.8799   
  3834  -0.0465  0.0124  0.6114   
  3835  0.1557  -0.2659  -0.1923  
  3836  -0.0850  -0.1528  0.0000  
  3837  -0.1528  0.0000  0.9557   
  3838  0.0829  -0.2086  -0.5390  
  3839  -0.0110  0.0229  0.4453   
  3840  -0.0817  0.0214  -0.0670  
  3841  0.0210  0.0000  -0.2093   
  3842  -0.1536  -0.0934  -0.4092 
  3843  -0.0514  -0.1477  0.3704  
  3844  0.0547  0.0361  0.0642   
  3845  -0.0106  -0.3258  -0.0629 
  3846  -0.0139  0.0118  -0.2045  
  3847  0.1224  0.0194  0.0446   
  3848  -0.0833  -0.0926  0.0275  
  3849  -0.0836  0.0173  0.0755   
  3850  0.1577  -0.2625  0.2880   
  3851  0.2540  -0.2059  0.1974   
  3852  0.1569  0.0157  -0.1028   
  3853  0.4027  -0.3064  0.0000   
  3854  0.0000  0.0000  0.0000   
  3855  0.0000  0.0000  0.0000   
  3856  -0.0568  0.1702  -0.0871  
  3857  0.0209  0.0709  -0.4926   
  3858  0.4657  -0.4940  0.0000   
  3859  -0.0472  0.4155  0.2339   
  3860  -0.0126  -0.3209  0.2525  
  3861  -0.2213  0.1354  0.2748   
  3862  0.3617  0.0754  -0.5242   
  3863  0.3199  -0.1495  -0.0135  
  3864  0.1120  -0.2158  1.0393   
  3865  -0.1011  0.2576  -0.4262  
  3866  0.1914  -0.2043  0.8155   
  3867  0.2933  -0.2638  -0.5422  
  3868  -0.0527  0.0778  0.1482   
  3869  0.2745  0.3668  0.0978   
  3870  -0.1597  -0.0977  -0.5553 
  3871  -0.0979  -0.0377  -0.0235 
  3872  -0.2312  0.1925  0.0921   
  3873  0.1879  0.1960  -0.5487   
  3874  -0.0528  0.2436  -0.2073  
  3875  -0.0558  -0.2701  -0.1643 
  3876  0.0933  0.1258  -0.2891   
  3877  -0.0027  -0.0984  0.7101  
  3878  0.0000  -0.2678  0.1774   
  3879  -0.0099  -0.3219  0.2126  
  3880  -0.2953  -0.0376  0.3037  
  3881  -0.0490  0.1260  0.3297   
  3882  0.0658  0.1818  0.3630   
  3883  -0.0979  0.2288  -0.4287  
  3884  -0.2853  0.3438  -0.0113  
  3885  0.2657  -0.1577  0.3770   
  3886  -0.0484  0.1194  -0.1542  
  3887  -0.2292  -0.3818  0.7699  
  3888  -0.0273  0.0101  -0.6108  
  3889  0.0303  0.2358  -0.3397   
  3890  0.3251  -0.1601  -0.1901  
  3891  0.2605  0.0676  -0.2989   
  3892  0.2326  -0.3266  0.5907   
  3893  -0.0418  -0.4936  0.2399  
  3894  0.2239  0.1882  0.6199   
  3895  0.1858  -0.2739  -0.0819  
  3896  0.3881  0.2960  -0.2096   
  3897  0.0408  -0.2686  -0.0489  
  3898  -0.2848  -0.2724  0.0524  
  3899  0.0272  -0.0514  0.3294   
  3900  0.0248  0.1737  0.0208   
  3901  -0.0565  -0.2722  0.4697  
  3902  0.2179  0.0112  0.5680   
  3903  0.0161  -0.2172  -0.0912  
  3904  0.0381  -0.2168  0.6554   
  3905  0.0985  0.2364  -0.1418   
  3906  -0.2467  0.5156  -0.2183  
  3907  0.0132  0.3376  -0.3810   
  3908  0.3389  -0.2768  0.5974   
  3909  0.3597  -0.1610  -0.3427  
  3910  0.0478  -0.2744  0.2548   
  3911  -0.0901  0.2410  0.6504   
  3912  0.0711  0.3341  -0.0876   
  3913  0.1813  -0.1598  0.3715   
  3914  -0.1254  -0.2189  0.5735  
  3915  0.0041  0.4554  0.2398   
  3916  -0.1619  0.0695  0.5094   
  3917  -0.2436  0.4515  0.0058   
  3918  -0.0048  -0.2231  0.8266  
  3919  0.1271  0.0638  -0.1738   
  3920  -0.1737  0.2887  -0.2334  
  3921  0.0882  -0.0576  0.2946   
  3922  -0.2052  0.3381  -0.1457  
  3923  -0.2119  0.0614  0.9196   
  3924  0.2348  0.2233  -0.5764   
  3925  -0.0838  0.2287  -0.0002  
  3926  -0.1536  -0.0483  -0.3735 
  3927  0.1179  -0.0531  -0.1019  
  3928  0.2710  -0.2729  -0.5676  
  3929  0.2634  0.0560  0.3720   
  3930  -0.1779  -0.3908  0.3474  
  3931  0.1557  -0.1165  -0.6028  
  3932  -0.0496  0.3974  -0.5934  
  3933  -0.1121  -0.1101  -0.1504 
  3934  0.2914  -0.1110  -0.1112  
  3935  -0.1705  0.2739  -0.5583  
  3936  -0.0969  0.0606  0.3551   
  3937  0.0450  -0.0586  -0.0971  
  3938  0.2423  -0.1166  0.0176   
  3939  -0.1921  -0.3334  0.5748  
  3940  0.0029  -0.2247  0.1767   
  3941  -0.1742  0.1137  -0.1688  
  3942  -0.1318  -0.0672  0.9999  
  3943  0.1054  -0.2844  0.1789   
  3944  -0.2128  -0.2269  -0.2291 
  3945  0.1350  -0.5629  -0.2485  
  3946  -0.1049  -0.0612  -0.2236 
  3947  0.0521  -0.2313  0.2689   
  3948  -0.0224  -0.4456  0.4105  
  3949  -0.3250  0.0471  -0.4977  
  3950  -0.1284  -0.2307  0.0332  
  3951  -0.0096  -0.0118  0.4259  
  3952  0.0666  0.2683  -0.6037   
  3953  -0.1435  0.3184  -0.1095  
  3954  0.1493  -0.0689  -0.1779  
  3955  0.2378  0.0000  0.0000   
  3956  0.0884  -0.2824  0.0000   
  3957  0.0649  -0.0815  0.8458   
  3958  0.0548  -0.0163  -0.3103  
  3959  0.0773  0.5331  -0.3378   
  3960  -0.0379  0.0421  -0.0995  
  3961  -0.0057  -0.0701  0.2075  
  3962  0.0314  0.1578  0.2309   
  3963  0.0991  -0.2327  -0.4666  
  3964  0.2287  0.0386  -0.3630   
  3965  0.2039  -0.0158  -0.2254  
  3966  0.0301  -0.1832  0.1820   
  3967  -0.0339  0.1513  -0.2576  
  3968  0.1383  -0.2397  0.4643   
  3969  -0.0991  0.3091  -0.1194  
  3970  -0.1481  -0.0675  0.1459  
  3971  -0.1930  -0.3475  0.0000  
  3972  -0.1272  0.2002  -0.2591  
  3973  0.0302  0.1821  -0.3001   
  3974  0.0492  -0.0183  -0.4154  
  3975  0.1162  0.0890  -0.1421   
  3976  0.0726  0.1041  0.0730   
  3977  0.1125  -0.0724  -0.0446  
  3978  -0.0220  -0.0755  -0.1236 
  3979  -0.3230  -0.1825  -0.0984 
  3980  0.1821  0.0944  -0.2582   
  3981  0.0880  -0.0149  -0.7621  
  3982  0.1258  0.3048  0.0450   
  3983  0.0624  -0.1801  -0.0732  
  3984  -0.1553  0.3707  -0.0263  
  3985  0.2044  -0.0748  0.1673   
  3986  0.0065  -0.0146  0.3030   
  3987  0.0485  0.2022  -0.3840   
  3988  0.1886  -0.3427  -0.1406  
  3989  0.2522  0.3151  -0.4478   
  3990  -0.2211  -0.0774  0.5881  
  3991  -0.0102  -0.0214  -0.1684 
  3992  0.0007  0.0340  -0.3146   
  3993  -0.1064  0.4707  -0.6288  
  3994  -0.2536  0.1946  -0.5555  
  3995  0.0203  -0.0744  0.2145   
  3996  -0.1331  0.1992  -0.0503  
  3997  -0.2174  0.1955  0.5077   
  3998  0.0197  -0.0195  -0.3015  
  3999  -0.0193  -0.2414  -0.3063 
  4000  -0.1675  0.1483  -0.5580  
  4001  0.0579  -0.2470  -0.0521  
  4002  -0.0308  0.4568  0.2304   
  4003  0.0018  0.0662  -0.3250   
  4004  0.1410  -0.3454  0.4824   
  4005  -0.0011  0.0314  0.2297   
  4006  -0.1239  -0.1318  0.6951  
  4007  0.0537  -0.1858  -0.2310  
  4008  0.0304  0.1830  -0.1933   
  4009  0.3095  0.1357  0.2457   
  4010  -0.0670  -0.1346  0.0207  
  4011  0.1521  0.1996  0.2453   
  4012  -0.1242  -0.4051  0.3196  
  4013  0.4670  -0.1812  0.2219   
  4014  -0.2078  0.5166  -0.2895  
  4015  -0.1495  -0.0762  0.4987  
  4016  0.4700  0.1871  -0.2818   
  4017  -0.0480  -0.1876  0.5745  
  4018  0.0678  0.2562  -0.1465   
  4019  0.0157  0.0907  0.0589   
  4020  0.1462  0.3678  -0.3836   
  4021  0.3661  0.1427  -0.5839   
  4022  0.0000  0.0000  0.0000   
  4023  0.0000  0.0000  0.0000   
  4024  0.0000  0.0000  0.0000   
  4025  0.0000  0.0000  0.0000   
  4026  0.0000  0.0000  0.0000   
  4027  0.0000  0.0000  0.0000   
  4028  0.0000  0.0000  0.0000   
  4029  0.0000  0.0000  0.0000   
  4030  0.0000  0.0000  0.0000   
  4031  0.0000  0.0000  0.0000   
  4032  0.0000  0.0000  0.0000   
  4033  0.0000  0.0000  0.0000   
  4034  0.0000  0.0000  0.0000   
  4035  0.0000  0.0000  0.0000   
  4036  0.0000  0.0000  0.0000   
  4037  0.0000  0.0000  0.0000   
  4038  0.0000  0.0000  0.0000   
  4039  0.0000  0.0000  0.0000   
  4040  0.0000  0.0000  0.0000   
  4041  0.0000  0.0000  0.0000   
  4042  0.0000  0.0000  0.0000   
  4043  0.0000  0.0000  0.0000   
  4044  0.0000  0.0000  0.0000   
  4045  0.0000  0.0000  0.0000   
  4046  0.0000  0.0000  0.0000   
  4047  0.0000  0.0000  0.0000   
  4048  0.0000  0.0000  0.0000   
  4049  0.0000  0.0000  0.0000   
  4050  0.0000  0.0000  0.0000   
  4051  0.0000  0.0000  0.0000   
  4052  0.0000  0.0000  0.0000   
  4053  0.0000  0.0000  0.0000   
  4054  0.0000  0.0000  0.0000   
  4055  0.0000  0.0000  0.0000   
  4056  0.0000  0.0000  0.0000   
  4057  0.0000  0.0000  0.0000   
  4058  0.0000  0.0000  0.0000   
  4059  0.0000  0.0000  0.0000   
  4060  0.0000  0.0000  0.0000   
  4061  0.0000  0.0000  0.0000   
  4062  0.0000  0.0000  0.0000   
  4063  0.0000  0.0000  0.0000   
  4064  0.0000  0.0000  0.0000   
  4065  0.0000  0.0000  0.0000   
  4066  0.0000  0.0000  0.0000   
  4067  0.0000  0.0000  0.0000   
  4068  0.0000  0.0000  0.0000   
  4069  0.0000  0.0000  0.0000   
  4070  0.0000  0.0000  0.0000   
  4071  0.0000  0.0000  0.0000   
  4072  0.0000  0.0000  0.0000   
  4073  0.0000  0.0000  0.0000   
  4074  0.0000  0.0000  0.0000   
  4075  0.0000  0.0000  0.0000   
  4076  0.0000  0.0000  0.0000   
  4077  0.0000  0.0000  0.0000   
  4078  0.0000  0.0000  0.0000   
  4079  0.0000  0.0000  0.0000   
  4080  0.0000  0.0000  0.0000   
  4081  0.0000  0.0000  0.0000   
  4082  0.0000  0.0000  0.0000   
  4083  0.0000  0.0000  0.0000   
  4084  0.0000  0.0000  0.0000   
  4085  0.0000  0.0000  0.0000   
  4086  0.0000  0.0000  0.0000   
  4087  0.0000  0.0000  0.0000   
  4088  0.0000  0.0000  0.0000   
  4089  0.0000  0.0000  0.0000   
  4090  0.0000  0.0000  0.0000   
  4091  0.0000  0.0000  0.0000   
  4092  0.0000  0.0000  0.0000   
  4093  0.0000  0.0000  0.0000   
  4094  0.0000  0.0000  0.0000   
  4095  0.0000  0.0000  0.0000   
  4096  0.0000  0.0000  0.0000   
  4097  0.0000  0.0000  0.0000   
  4098  0.0000  0.0000  0.0000   
  4099  0.0000  0.0000  0.0000   
  4100  0.0000  0.0000  0.0000   
  4101  0.0000  0.0000  0.0000   
  4102  0.0000  0.0000  0.0000   
  4103  0.0000  0.0000  0.0000   
  4104  0.0000  0.0000  0.0000   
  4105  0.0000  0.0000  0.0000   
  4106  0.0000  0.0000  0.0000   
  4107  0.0000  0.0000  0.0000   
  4108  0.0000  0.0000  0.0000   
  4109  0.0000  0.0000  0.0000   
  4110  0.0000  0.0000  0.0000   
  4111  0.0000  0.0000  0.0000   
  4112  0.0000  0.0000  0.0000   
  4113  0.0000  0.0000  0.0000   
  4114  0.0000  0.0000  0.0000   
  4115  0.0000  0.0000  0.0000   
  4116  0.0000  0.0000  0.0000   
  4117  0.0000  0.0000  0.0000   
  4118  0.0000  0.0000  0.0000   
  4119  0.0000  0.0000  0.0000   
  4120  0.0000  0.0000  0.0000   
  4121  0.0000  0.0000  0.0000   
  4122  0.0000  0.0000  0.0000   
  4123  0.0000  0.0000  0.0000   
  4124  0.0000  0.0000  0.0000   
  4125  0.0000  0.0000  0.0000   
  4126  0.0000  0.0000  0.0000   
  4127  0.0000  0.0000  0.0000   
  4128  0.0000  0.0000  0.0000   
  4129  0.0000  0.0000  0.0000   
  4130  0.0000  0.0000  0.0000   
  4131  0.0000  0.0000  0.0000   
  4132  0.0000  0.0000  0.0000   
  4133  0.0000  0.0000  0.0000   
  4134  0.0000  0.0000  0.0000   
  4135  0.0000  0.0000  0.0000   
  4136  0.0000  0.0000  0.0000   
  4137  0.0000  0.0000  0.0000   
  4138  0.0000  0.0000  0.0000   
  4139  0.0000  0.0000  0.0000   
  4140  0.0000  0.0000  0.0000   
  4141  0.0000  0.0000  0.0000   
  4142  0.0000  0.0000  0.0000   
  4143  0.0000  0.0000  0.0000   
  4144  0.0000  0.0000  0.0000   
  4145  0.0000  0.0000  0.0000   
  4146  0.0000  0.0000  0.0000   
  4147  0.0000  0.0000  0.0000   
  4148  0.0000  0.0000  0.0000   
  4149  0.0000  0.0000  0.0000   
  4150  0.0000  0.0000  0.0000   
  4151  0.0000  0.0000  0.0000   
  4152  0.0000  0.0000  0.0000   
  4153  0.0000  0.0000  0.0000   
  4154  0.0000  0.0000  0.0000   
  4155  0.0000  0.0000  0.0000   
  4156  0.0000  0.0000  0.0000   
  4157  0.0000  0.0000  0.0000   
  4158  0.0000  0.0000  0.0000   
  4159  0.0000  0.0000  0.0000   
  4160  0.0000  0.0000  0.0000   
  4161  0.0000  0.0000  0.0000   
  4162  0.0000  0.0000  0.0000   
  4163  0.0000  0.0000  0.0000   
  4164  0.0000  0.0000  0.0000   
  4165  0.0000  0.0000  0.0000   
  4166  0.0000  0.0000  0.0000   
  4167  0.0000  0.0000  0.0000   
  4168  0.0000  0.0000  0.0000   
  4169  0.0000  0.0000  0.0000   
  4170  0.0000  0.0000  0.0000   
  4171  0.0000  0.0000  0.0000   
  4172  0.0000  0.0000  0.0000   
  4173  0.0000  0.0000  0.0000   
  4174  0.0000  0.0000  0.0000   
  4175  0.0000  0.0000  0.0000   
  4176  0.0000  0.0000  0.0000   
  4177  0.0000  0.0000  0.0000   
  4178  0.0000  0.0000  0.0000   
  4179  0.0000  0.0000  0.0000   
  4180  0.0000  0.0000  0.0000   
  4181  0.0000  0.0000  0.0000   
  4182  0.0000  0.0000  0.0000   
  4183  0.0000  0.0000  0.0000   
  4184  0.0000  0.0000  0.0000   
  4185  0.0000  0.0000  0.0000   
  4186  0.0000  0.0000  0.0000   
  4187  0.0000  0.0000  0.0000   
  4188  0.0000  0.0000  0.0000   
  4189  0.0000  0.0000  0.0000   
  4190  0.0000  0.0000  0.0000   
  4191  0.0000  0.0000  0.0000   
  4192  0.0000  0.0000  0.0000   
  4193  0.0000  0.0000  0.0000   
  4194  0.0000  0.0000  0.0000   
  4195  0.0000  0.0000  0.0000   
  4196  0.0000  0.0000  0.0000   
  4197  0.0000  0.0000  0.0000   
  4198  0.0000  0.0000  0.0000   
  4199  -0.0465  -0.0475  0.8293  
  4200  0.2987  0.1379  -0.1364   
  4201  0.1415  -0.0722  -0.0873  
  4202  0.0198  0.0965  -0.3594   
  4203  -0.0975  -0.1882  -0.3270 
  4204  0.0618  -0.1848  0.0165   
  4205  -0.0209  0.0398  -0.3271  
  4206  -0.1927  -0.2928  0.5365  
  4207  0.1013  0.0345  0.0822   
  4208  0.0182  0.3201  -0.0627   
  4209  0.1167  -0.1221  -0.0391  
  4210  -0.0546  -0.3360  0.2128  
  4211  0.1427  -0.2260  0.0309   
  4212  0.2236  -0.3959  0.5803   
  4213  0.0257  -0.1237  -0.2542  
  4214  0.2693  0.2727  -0.2667   
  4215  -0.1391  0.0000  -0.4012  
  4216  0.0798  -0.1141  0.2195   
  4217  -0.0355  0.5594  -0.1503  
  4218  0.0044  0.1585  -0.0571   
  4219  0.0860  0.0617  -0.1296   
  4220  -0.2924  -0.0571  0.7312  
  4221  -0.0339  0.2306  -0.0849  
  4222  -0.3282  0.1194  -0.1661  
  4223  0.1257  0.3313  -0.4379   
  4224  -0.1096  0.0710  -0.7668  
  4225  -0.2106  -0.0458  0.0337  
  4226  -0.0107  0.4671  0.5209   
  4227  -0.0054  0.0250  -0.4182  
  4228  -0.1101  0.1385  0.1145   
  4229  -0.0712  -0.3703  0.6274  
  4230  -0.0508  -0.0852  -0.6178 
  4231  0.1960  -0.0244  0.0274   
  4232  0.1386  0.2120  0.0085   
  4233  -0.1236  0.2828  0.0414   
  4234  0.1957  0.0000  -0.3287   
  4235  -0.0232  0.2383  -0.4720  
  4236  -0.1601  0.0536  -0.5100  
  4237  0.1183  0.0591  -0.3231   
  4238  0.0320  0.4938  -0.7168   
  4239  0.0540  -0.2325  -0.2977  
  4240  -0.0799  -0.0454  0.0334  
  4241  0.2444  0.1416  -0.3691   
  4242  -0.1778  0.4496  0.1868   
  4243  -0.0764  0.0296  0.2387   
  4244  -0.2208  -0.1490  0.4908  
  4245  0.1037  -0.2090  0.1056   
  4246  0.0233  0.1006  0.0413   
  4247  0.1690  0.4232  -0.3399   
  4248  -0.0764  0.2280  -0.3340  
  4249  0.0271  0.4115  -0.4120   
  4250  -0.1790  -0.1402  0.3169  
  4251  -0.0184  -0.1397  0.5206  
  4252  -0.1341  0.4147  -0.1871  
  4253  0.0314  -0.2622  0.1869   
  4254  -0.0133  0.0422  0.4582   
  4255  -0.1536  -0.2639  0.1216  
  4256  0.1657  0.0398  0.1518   
  4257  0.0248  0.3561  -0.3924   
  4258  0.0042  -0.0799  -0.0825  
  4259  0.1110  -0.2058  0.5201   
  4260  0.0040  0.1052  0.2769   
  4261  0.0469  -0.3274  0.7129   
  4262  -0.0310  -0.1691  0.2424  
  4263  -0.0325  0.5183  -0.2249  
  4264  0.0059  0.1071  -0.1826   
  4265  -0.2926  -0.2093  0.4606  
  4266  0.2038  -0.2070  -0.3309  
  4267  0.0480  0.0403  0.3140   
  4268  0.0893  -0.0214  0.1053   
  4269  -0.1999  0.2227  -0.1921  
  4270  0.0704  -0.2702  -0.5602  
  4271  0.3325  0.4089  -0.5376   
  4272  -0.0545  0.2792  -0.1450  
  4273  0.0835  -0.2722  0.0249   
  4274  0.1671  0.1558  -0.1384   
  4275  -0.0758  -0.2113  0.7752  
  4276  -0.0292  -0.0863  -0.4706 
  4277  -0.0153  -0.1480  -0.0378 
  4278  0.0847  0.3994  -0.3250   
  4279  0.1232  -0.3281  -0.1053  
  4280  0.3083  -0.0205  0.2417   
  4281  0.1030  0.0400  0.1567   
  4282  0.0405  -0.0264  -0.1382  
  4283  -0.2387  -0.2682  0.3090  
  4284  0.2230  0.1635  0.1385   
  4285  -0.1533  -0.2681  0.2575  
  4286  0.0473  -0.2696  -0.1293  
  4287  0.3053  -0.3912  -0.4262  
  4288  -0.0487  -0.0844  0.0447  
  4289  -0.0360  0.0979  0.1506   
  4290  -0.0321  0.4673  -0.3376  
  4291  -0.0714  -0.1472  -0.4505 
  4292  0.0248  0.3939  -0.2305   
  4293  -0.0334  -0.0212  0.1136  
  4294  0.1108  -0.3294  0.3154   
  4295  -0.0915  -0.2119  0.1560  
  4296  0.1239  -0.3925  -0.3895  
  4297  -0.0134  -0.2701  0.4740  
  4298  0.0264  -0.1440  0.1922   
  4299  0.1466  0.2150  -0.3783   
  4300  -0.0127  -0.1374  0.2169  
  4301  0.0267  0.0914  -0.5343   
  4302  -0.1327  0.2812  0.2984   
  4303  -0.0744  0.4135  -0.0519  
  4304  0.0000  0.3971  0.0000   
  4305  0.0000  0.0000  0.0000   
  4306  0.0000  0.0000  0.0000   
  4307  0.0000  0.0000  0.0000   
  4308  0.0000  0.0000  0.0000   
  4309  0.0000  0.3633  0.0000   
  4310  -0.2168  0.1266  -0.1293  
  4311  -0.1575  0.3383  -0.1192  
  4312  0.0881  0.0000  0.1844   
  4313  -0.1142  -0.4512  0.9505  
  4314  -0.4379  0.0349  0.3282   
  4315  -0.0164  -0.0226  0.9979  
  4316  -0.1964  -0.0847  0.4881  
  4317  -0.3168  -0.0186  -0.1092 
  4318  0.1379  0.4012  -0.2858   
  4319  0.1049  0.3362  -0.2540   
  4320  -0.1536  -0.2702  0.3774  
  4321  0.0041  0.1575  1.0364   
  4322  -0.0917  0.1542  -0.6261  
  4323  -0.1184  -0.2069  -0.5268 
  4324  0.0597  0.0426  -0.2440   
  4325  -0.0513  -0.1477  0.6274  
  4326  -0.0749  0.0956  -0.2288  
  4327  -0.0923  -0.1460  -0.2353 
  4328  -0.1393  -0.2669  0.6723  
  4329  -0.2375  -0.3912  0.9578  
  4330  -0.0447  0.5299  -0.2197  
  4331  -0.1184  -0.1433  -0.3737 
  4332  0.0062  0.5313  -0.4135   
  4333  0.0450  -0.2053  -0.1317  
  4334  0.1076  -0.2088  -0.4362  
  4335  -0.2158  0.4001  -0.2498  
  4336  0.1061  0.1556  0.4473   
  4337  0.0416  -0.2054  0.1500   
  4338  -0.0579  -0.3344  -0.1796 
  4339  -0.1172  0.2219  0.2435   
  4340  -0.0548  0.2230  -0.4438  
  4341  -0.0598  0.0383  0.3660   
  4342  0.1747  -0.3326  -0.1089  
  4343  -0.1985  0.1043  -0.0132  
  4344  0.1470  0.4059  0.0422   
  4345  0.1870  0.2808  -0.4929   
  4346  0.1637  0.0933  0.2383   
  4347  0.2009  -0.1528  0.4376   
  4348  0.0854  -0.0221  -0.0056  
  4349  0.0486  -0.0249  -0.2399  
  4350  0.0088  -0.1493  -0.3011  
  4351  -0.0566  0.4040  -0.7864  
  4352  0.1877  0.0988  0.2495   
  4353  0.0819  -0.0250  -0.4920  
  4354  0.0039  -0.4500  0.4656   
  4355  -0.0369  -0.1415  0.8795  
  4356  -0.2181  0.0000  -0.1067  
  4357  0.1635  -0.2050  0.4194   
  4358  -0.0485  -0.0336  0.0000  
  4359  0.0000  0.0000  0.0000   
  4360  0.0000  0.0000  0.0000   
  4361  0.0000  0.0000  0.0000   
  4362  0.0000  0.0000  0.0000   
  4363  0.0000  0.0000  0.0000   
  4364  0.0000  0.0000  0.0000   
  4365  -0.0871  -0.0204  0.0000  
  4366  0.3061  0.2842  -0.0545   
  4367  0.1273  -0.3259  -0.1915  
  4368  -0.0329  0.4690  0.2427   
  4369  -0.1847  0.2666  0.2642   
  4370  0.0000  0.0000  0.0000   
  4371  0.0000  0.0000  0.0000   
  4372  0.4207  0.1460  0.0000   
  4373  -0.0499  0.3478  -0.2354  
  4374  -0.0344  -0.1460  -0.4131 
  4375  -0.0744  0.2217  -0.2931  
  4376  0.1480  0.1004  -0.5270   
  4377  0.0447  -0.0311  -0.0804  
  4378  0.0067  0.5336  0.0605   
  4379  -0.0135  0.3376  -0.0406  
  4380  -0.0131  -0.4498  0.2936  
  4381  -0.1332  -0.0212  -0.3160 
  4382  0.0686  -0.0211  -0.2368  
  4383  0.2706  -0.0761  -0.0087  
  4384  -0.0301  0.1034  0.3254   
  4385  -0.3374  -0.5128  0.0000  
  4386  -0.0767  -0.2015  -0.0997 
  4387  0.1436  0.0313  0.5384   
  4388  -0.1969  -0.1487  0.9532  
  4389  -0.1148  0.2181  -0.3176  
  4390  0.0669  0.1607  0.4374   
  4391  0.1239  -0.0281  -0.0237  
  4392  0.0676  -0.2071  -0.5822  
  4393  -0.0550  0.2893  0.2712   
  4394  0.0665  0.0445  0.1859   
  4395  0.0090  -0.1375  0.6386   
  4396  -0.1543  0.1651  -0.5269  
  4397  0.2312  -0.3897  -0.2444  
  4398  -0.2335  -0.1433  0.3483  
  4399  -0.0957  0.2881  0.1814   
  4400  0.1852  0.3416  -0.5086   
  4401  -0.0934  -0.4514  0.0000  
  4402  0.1890  -0.2642  0.5489   
  4403  -0.0500  0.4736  -0.3228  
  4404  -0.1926  -0.0851  -0.5805 
  4405  -0.0153  0.1648  -0.2097  
  4406  0.1089  -0.1461  -0.0713  
  4407  0.1295  -0.2051  0.2360   
  4408  0.1893  0.1604  -0.1432   
  4409  -0.1550  -0.1507  0.1727  
  4410  0.0108  0.3452  -0.1867   
  4411  -0.1516  -0.2038  0.3732  
  4412  -0.0307  -0.2087  -0.2723 
  4413  0.1471  -0.3894  0.1032   
  4414  0.1257  -0.1458  -0.2078  
  4415  0.1685  -0.1378  0.4219   
  4416  0.1060  -0.4547  0.3610   
  4417  0.0699  0.0409  -0.0454   
  4418  -0.0348  -0.2724  0.0850  
  4419  -0.0556  0.0387  -0.3760  
  4420  -0.1334  0.5390  -0.4161  
  4421  0.3375  0.0448  -0.6616   
  4422  -0.0560  0.0000  0.4753   
  4423  0.1554  -0.2045  0.2544   
  4424  -0.1164  0.1611  -0.1624  
  4425  0.0521  -0.0196  -0.1057  
  4426  -0.0154  -0.0170  0.7009  
  4427  -0.0942  0.0430  0.5505   
  4428  -0.2346  -0.3831  0.7444  
  4429  0.1700  0.0468  -0.3997   
  4430  -0.2754  -0.2954  0.5440  
  4431  -0.0133  -0.2072  0.2079  
  4432  -0.1309  -0.0153  0.3755  
  4433  0.1717  -0.2593  -0.4975  
  4434  0.0000  0.0000  0.0000   
  4435  0.0000  0.0000  0.0000   
  4436  0.0000  0.0000  0.0000   
  4437  0.0000  0.0000  0.0000   
  4438  0.0000  0.0000  0.0000   
  4439  0.0000  0.0000  0.0000   
  4440  0.0000  0.0000  0.0000   
  4441  0.0000  0.0000  0.0000   
  4442  -0.2861  0.0000  0.0000   
  4443  0.1298  -0.1338  -0.5685  
  4444  -0.1154  0.1044  0.0230   
  4445  -0.0175  0.1105  -0.0133  
  4446  -0.0555  -0.0796  0.4109  
  4447  -0.0716  -0.0184  -0.1885 
  4448  -0.0296  -0.3799  0.9467  
  4449  0.1753  0.0542  0.0666   
  4450  0.1286  -0.1961  0.1320   
  4451  0.0702  0.3646  -0.2835   
  4452  -0.0507  0.0560  -0.4963  
  4453  0.1691  -0.0730  -0.3664  
  4454  -0.0757  0.0953  0.7306   
  4455  0.0000  0.0000  0.0000   
  4456  0.0000  0.0000  0.0000   
  4457  0.0000  0.0000  0.0000   
  4458  0.0000  0.0000  0.0000   
  4459  0.0000  0.0000  0.0000   
  4460  0.0000  0.0000  0.0000   
  4461  0.0000  -0.2139  0.0000   
  4462  -0.0310  -0.1893  0.6403  
  4463  -0.0481  0.1823  0.1091   
  4464  0.0281  0.0637  0.6281   
  4465  -0.1159  -0.1920  1.0489  
  4466  0.1534  0.1141  0.0893   
  4467  -0.0304  0.2372  -0.2490  
  4468  0.1473  -0.1915  0.3249   
  4469  0.0751  -0.0115  0.1992   
  4470  0.1325  -0.1987  1.0121   
  4471  0.0031  -0.2705  0.0000   
  4472  -0.1961  0.0348  -0.6177  
  4473  0.0056  0.4007  -0.5102   
  4474  -0.0768  -0.1508  -0.0260 
  4475  -0.1765  -0.0326  0.0555  
  4476  -0.0571  -0.3312  0.2788  
  4477  -0.0979  0.0897  -0.5251  
  4478  0.0647  0.0272  -0.1526   
  4479  0.1119  -0.0927  0.1482   
  4480  -0.1013  0.1426  -0.1931  
  4481  0.2016  -0.2883  0.2535   
  4482  0.1170  0.0046  -0.1811   
  4483  -0.1401  0.0069  0.0103   
  4484  -0.0829  -0.2968  -0.2222 
  4485  -0.0811  -0.1667  -0.1563 
  4486  -0.0779  -0.5311  0.0000  
  4487  -0.0239  0.0560  0.5301   
  4488  -0.0204  0.0530  -0.1747  
  4489  -0.0427  -0.3597  -0.0336 
  4490  0.0006  -0.1887  0.5106   
  4491  -0.0198  -0.0180  0.2228  
  4492  -0.0248  0.2659  -0.5833  
  4493  0.0218  0.2138  -0.0629   
  4494  -0.2019  -0.1971  0.3303  
  4495  0.2713  0.0863  -0.3716   
  4496  0.1942  0.3157  -0.4327   
  4497  0.0540  0.0000  0.0840   
  4498  0.1179  0.2965  -0.1392   
  4499  0.3565  0.1891  -0.4214   
  4500  -0.0851  0.2447  0.3328   
  4501  0.1140  0.1280  -0.4744   
  4502  -0.1260  0.0633  0.1589   
  4503  0.0352  -0.3845  0.0000   
  4504  0.0743  0.1604  -0.0764   
  4505  0.0103  -0.1671  0.4289   
  4506  -0.0479  -0.0584  0.8262  
  4507  -0.1430  0.1032  -0.4359  
  4508  0.0320  -0.1208  0.1124   
  4509  -0.1511  0.2074  -0.0590  
  4510  0.0073  -0.1815  -0.0909  
  4511  0.1118  -0.1263  -0.0402  
  4512  -0.1882  0.0348  -0.5281  
  4513  -0.1465  0.1420  -0.3473  
  4514  -0.0490  -0.0196  -0.1760 
  4515  -0.0262  -0.2370  0.5152  
  4516  0.0306  0.3639  -0.0830   
  4517  -0.0345  0.2546  -0.1067  
  4518  -0.0043  -0.5589  0.0000  
  4519  -0.1322  0.1443  -0.0162  
  4520  0.0296  -0.0727  -0.0329  
  4521  -0.0077  -0.2399  0.9507  
  4522  0.0268  0.0938  -0.1292   
  4523  0.1612  -0.0790  -0.4109  
  4524  -0.1658  0.1433  0.2283   
  4525  0.0071  -0.1315  -0.3569  
  4526  0.0522  -0.1789  -0.0663  
  4527  0.0000  0.0480  0.0000   
  4528  0.0000  0.0000  0.0000   
  4529  0.0000  0.0000  0.0000   
  4530  0.0000  0.0000  0.0000   
  4531  0.0000  0.0000  0.0000   
  4532  0.0000  0.0000  0.0000   
  4533  0.0000  0.0000  0.0000   
  4534  0.0000  0.0000  0.0000   
  4535  0.0000  0.0000  0.0000   
  4536  0.1806  -0.4178  -0.5683  
  4537  0.2241  0.0326  -0.5520   
  4538  -0.0138  0.0000  -0.3203  
  4539  -0.0750  0.0867  -0.0736  
  4540  -0.0595  0.1949  0.2887   
  4541  -0.0925  -0.0180  0.2443  
  4542  0.1052  0.0923  -0.5581   
  4543  0.0417  0.1975  -0.3719   
  4544  -0.0509  -0.1358  0.4641  
  4545  0.1810  -0.0667  -0.2922  
  4546  0.1243  -0.5637  0.2684   
  4547  0.1785  -0.0784  -0.2911  
  4548  -0.0577  0.0393  0.3981   
  4549  0.1215  0.0892  -0.2472   
  4550  0.0639  -0.2437  -0.0410  
  4551  0.1387  0.2400  -0.1230   
  4552  -0.0512  -0.1316  0.1746  
  4553  0.1404  -0.1289  0.3428   
  4554  -0.1311  0.3052  -0.1995  
  4555  0.1030  -0.4561  0.7764   
  4556  -0.1323  0.2010  -0.0464  
  4557  -0.1368  0.1983  -0.1519  
  4558  0.0424  0.1418  0.8661   
  4559  0.1853  0.3164  -0.0927   
  4560  -0.1320  -0.0725  -0.2427 
  4561  -0.0323  -0.0203  -0.0569 
  4562  0.0913  -0.1820  -0.2371  
  4563  0.0804  -0.0795  0.0661   
  4564  -0.0309  -0.2440  -0.3034 
  4565  0.2748  0.3100  -0.4583   
  4566  0.2938  -0.0165  -0.0377  
  4567  -0.1306  -0.3979  1.0035  
  4568  -0.0270  -0.0191  0.0577  
  4569  0.2584  -0.1839  -0.2741  
  4570  0.1426  -0.2377  0.0434   
  4571  0.0887  0.3510  0.0899   
  4572  0.0855  0.0378  -0.4488   
  4573  0.1046  -0.3001  0.1093   
  4574  -0.0076  -0.2383  0.1915  
  4575  -0.1748  0.0335  -0.2872  
  4576  -0.0538  0.1926  -0.1704  
  4577  0.0840  -0.1304  0.1060   
  4578  0.0823  0.4248  -0.2920   
  4579  0.1259  -0.0169  0.1221   
  4580  -0.0549  -0.2951  0.6181  
  4581  0.1572  0.4196  0.0386   
  4582  0.0972  -0.0206  -0.0924  
  4583  0.2832  0.0342  -0.0647   
  4584  -0.0581  -0.1851  -0.1942 
  4585  -0.0920  -0.3487  1.0378  
  4586  -0.0136  -0.2917  0.1524  
  4587  -0.2114  0.4191  -0.6145  
  4588  0.0045  -0.1285  0.2571   
  4589  0.0803  -0.0215  -0.4274  
  4590  -0.0477  0.0751  0.2257   
  4591  -0.2524  0.0866  -0.5308  
  4592  0.3599  0.0326  -0.2841   
  4593  0.2029  -0.1805  -0.3864  
  4594  0.0635  -0.1326  -0.0117  
  4595  0.0086  -0.1299  0.8817   
  4596  0.0099  -0.1286  0.0016   
  4597  -0.0750  -0.2962  0.0315  
  4598  -0.0157  0.0359  0.0143   
  4599  0.1843  -0.0215  0.1045   
  4600  -0.0750  -0.2940  0.1813  
  4601  -0.0536  -0.1254  -0.3606 
  4602  -0.0104  -0.0709  -0.0320 
  4603  -0.0356  0.0362  0.3596   
  4604  0.0496  0.0867  -0.1432   
  4605  -0.2314  -0.0720  0.5613  
  4606  -0.0564  0.2526  0.1904   
  4607  -0.1295  0.0333  0.3986   
  4608  -0.0962  -0.0728  0.1207  
  4609  -0.1529  -0.5120  0.9029  
  4610  -0.1129  0.3573  -0.1448  
  4611  -0.1695  -0.1789  -0.1704 
  4612  -0.1725  0.1444  0.6326   
  4613  -0.0739  0.2054  0.1214   
  4614  0.0820  -0.0768  0.0560   
  4615  0.0582  -0.2306  0.7173   
  4616  0.2039  -0.0153  -0.1336  
  4617  0.0848  -0.2371  0.0497   
  4618  -0.0733  0.5278  0.0998   
  4619  0.1243  0.0326  0.4910   
  4620  0.0654  0.2589  -0.5202   
  4621  -0.0508  -0.0205  0.3921  
  4622  0.0901  0.3122  -0.2692   
  4623  0.1407  0.0359  -0.6774   
  4624  -0.0779  0.0341  0.1249   
  4625  -0.1304  -0.0751  -0.3837 
  4626  -0.1087  0.0893  -0.1282  
  4627  0.0447  0.0300  0.0823   
  4628  -0.0903  0.2061  -0.6915  
  4629  -0.0105  -0.1823  0.4090  
  4630  -0.1715  0.0811  -0.6628  
  4631  0.1224  -0.1234  -0.1803  
  4632  0.1703  -0.0174  -0.3534  
  4633  0.0245  0.2516  -0.2418   
  4634  -0.0546  -0.0111  -0.0859 
  4635  0.0484  0.0905  -0.0639   
  4636  0.0457  0.2596  -0.5239   
  4637  -0.2310  0.1438  0.1917   
  4638  -0.1271  0.0377  0.6979   
  4639  0.1061  -0.1292  -0.1665  
  4640  0.1076  -0.0168  -0.0044  
  4641  -0.0332  -0.0220  0.1550  
  4642  0.0702  0.0000  0.0000   
  4643  0.1065  0.0153  -0.1554   
  4644  -0.0453  0.4689  -0.4719  
  4645  0.4417  0.3127  -0.6513   
  4646  -0.2133  -0.2382  0.0000  
  4647  -0.1862  0.0000  0.0000   
  4648  -0.0641  -0.0762  0.1028  
  4649  -0.1872  0.4248  -0.2565  
  4650  0.0734  -0.2335  -0.4722  
  4651  0.0155  0.4216  -0.2869   
  4652  -0.0093  0.1989  -0.1875  
  4653  -0.0442  -0.1843  0.1996  
  4654  -0.2427  -0.1762  0.5656  
  4655  -0.0079  -0.0207  0.4018  
  4656  -0.1465  0.0368  -0.2940  
  4657  0.0965  -0.2353  0.7197   
  4658  0.2930  -0.0701  0.6571   
  4659  -0.1676  -0.0760  -0.1045 
  4660  -0.2671  0.3130  0.3188   
  4661  0.0994  -0.0744  -0.2937  
  4662  -0.0840  -0.1780  -0.3276 
  4663  -0.0477  0.2041  -0.0761  
  4664  0.1505  -0.4570  -0.2227  
  4665  0.1057  -0.0740  0.1745   
  4666  -0.0655  -0.0216  -0.5230 
  4667  -0.1468  -0.1233  0.4503  
  4668  -0.0508  -0.3486  -0.3924 
  4669  0.0101  0.0911  -0.7788   
  4670  -0.2480  0.1436  0.4579   
  4671  -0.0082  -0.1350  0.1424  
  4672  -0.0680  -0.0704  -0.5075 
  4673  -0.0301  0.0379  -0.3205  
  4674  -0.1481  -0.1781  0.3763  
  4675  0.1501  -0.0755  -0.4203  
  4676  -0.0305  0.2503  -0.3040  
  4677  -0.1735  0.0361  -0.4081  
  4678  -0.0343  0.0386  -0.0957  
  4679  -0.1073  0.0358  -0.3038  
  4680  -0.0107  0.3002  -0.3259  
  4681  -0.0756  0.0000  0.1871   
  4682  0.0834  -0.1286  0.8281   
  4683  0.0291  0.3617  -0.2669   
  4684  -0.0451  -0.2428  0.2464  
  4685  0.0282  -0.1822  -0.0978  
  4686  0.0704  -0.1286  0.0954   
  4687  0.1062  -0.1260  -0.2797  
  4688  -0.1484  0.2003  -0.1713  
  4689  -0.1153  0.2000  -0.0754  
  4690  0.0290  -0.1821  -0.3634  
  4691  -0.1133  -0.3462  0.5446  
  4692  -0.1109  0.0865  -0.6665  
  4693  -0.1341  0.3628  -0.1607  
  4694  0.1896  0.0297  0.2497   
  4695  0.0947  0.3449  0.0137   
  4696  0.0000  0.0000  0.0000   
  4697  0.0000  0.0000  0.0000   
  4698  0.0000  0.0000  0.0000   
  4699  0.0000  0.0000  0.0000   
  4700  0.0000  0.0000  0.0000   
  4701  0.0000  0.0000  0.0000   
  4702  0.0000  0.0000  0.0000   
  4703  0.0513  0.0000  0.0000   
  4704  -0.0914  -0.3644  0.8617  
  4705  -0.0770  -0.1856  -0.0941 
  4706  0.3196  0.2531  -0.2115   
  4707  -0.0357  0.2985  -0.6202  
  4708  0.2760  0.2511  -0.1143   
  4709  -0.0559  -0.0144  -0.3165 
  4710  0.0812  -0.3508  0.2762   
  4711  0.0852  -0.1869  0.4871   
  4712  -0.1316  0.0394  0.0152   
  4713  0.0910  0.1481  -0.0099   
  4714  0.0825  0.5689  0.3408   
  4715  -0.0698  0.0445  0.1089   
  4716  -0.2510  0.5277  -0.0405  
  4717  -0.0518  -0.1273  -0.5000 
  4718  0.1309  -0.1799  0.3492   
  4719  0.1299  -0.0235  0.1041   
  4720  0.0946  -0.0764  -0.1910  
  4721  0.1631  -0.1293  -0.2927  
  4722  0.4577  0.2064  -0.4605   
  4723  -0.2642  0.1295  -0.3224  
  4724  0.0889  -0.0766  0.0509   
  4725  0.2486  0.0385  0.0355   
  4726  0.0734  0.2501  -0.2316   
  4727  -0.0348  -0.2901  0.1538  
  4728  -0.1653  0.1244  0.1749   
  4729  0.0103  0.0285  -0.2163   
  4730  -0.2104  -0.1333  0.3532  
  4731  -0.0709  -0.3993  0.0000  
  4732  -0.1654  -0.4009  0.3536  
  4733  0.0101  0.2042  -0.4915   
  4734  -0.0677  -0.1264  0.4082  
  4735  -0.0471  0.0826  -0.1192  
  4736  0.0046  0.0326  0.2303   
  4737  -0.0467  0.3746  -0.1652  
  4738  0.1117  0.0912  -0.2654   
  4739  -0.1080  0.0447  -0.1958  
  4740  0.0462  0.2492  0.2570   
  4741  0.0323  -0.2340  0.2112   
  4742  0.0280  0.3163  0.0286   
  4743  0.2081  -0.4577  0.0649   
  4744  -0.0514  0.0333  -0.4302  
  4745  0.0545  0.3125  -0.3594   
  4746  -0.0469  -0.0171  -0.0616 
  4747  -0.1104  -0.2881  0.0354  
  4748  0.1309  -0.0752  -0.1891  
  4749  -0.0697  -0.0766  -0.5086 
  4750  -0.0100  -0.0744  0.3261  
  4751  0.1725  0.3540  -0.1116   
  4752  -0.2092  -0.1313  0.6196  
  4753  0.1044  0.4053  -0.0353   
  4754  -0.1485  0.2519  -0.0891  
  4755  0.0123  0.3098  -0.3368   
  4756  0.0150  0.2608  0.0623   
  4757  -0.1257  0.0340  -0.1893  
  4758  -0.1240  -0.1823  -0.0501 
  4759  -0.1662  0.0370  -0.0646  
  4760  0.1094  0.0000  0.5893   
  4761  0.0344  -0.1313  0.0000   
  4762  0.0770  -0.0158  0.4575   
  4763  -0.0024  0.1486  0.2377   
  4764  0.3138  -0.0674  0.1897   
  4765  0.0358  0.0911  -0.0467   
  4766  -0.2663  -0.2312  0.6407  
  4767  0.0381  0.0000  0.0000   
  4768  -0.0075  0.2022  -0.1935  
  4769  0.0736  0.0909  -0.5744   
  4770  -0.1230  0.3101  -0.3188  
  4771  -0.0638  0.3136  -0.0509  
  4772  0.1403  -0.0742  -0.3118  
  4773  0.0179  -0.0724  0.0664   
  4774  -0.0225  0.1427  0.3438   
  4775  -0.0406  -0.0134  -0.4207 
  4776  0.1133  0.3579  -0.2873   
  4777  -0.0435  0.1478  0.0368   
  4778  -0.0241  0.4209  -0.3743  
  4779  0.0218  0.1460  -0.2800   
  4780  -0.0622  -0.1236  -0.2403 
  4781  -0.0551  0.5205  -0.5666  
  4782  0.0276  -0.1305  -0.1342  
  4783  0.0539  0.0337  -0.2308   
  4784  -0.2150  0.0332  -0.5235  
  4785  0.1196  -0.4016  -0.4056  
  4786  0.1187  0.1531  -0.0973   
  4787  0.0418  -0.1817  0.4141   
  4788  -0.0425  -0.0246  -0.4094 
  4789  0.1405  -0.2378  -0.2211  
  4790  -0.0984  -0.2378  0.1325  
  4791  0.0196  -0.2938  0.4249   
  4792  0.1274  -0.2901  -0.1815  
  4793  -0.2575  -0.1825  0.1509  
  4794  -0.1189  0.1946  0.1513   
  4795  0.0072  0.0346  0.3428   
  4796  0.1648  0.0326  -0.0324   
  4797  0.0086  -0.0144  -0.0702  
  4798  0.1416  0.1489  -0.3901   
  4799  -0.1356  0.1466  0.0878   
  4800  0.0365  0.3092  -0.3320   
  4801  -0.0156  0.3104  -0.5124  
  4802  0.1854  -0.1252  0.3050   
  4803  -0.1014  0.0371  -0.4170  
  4804  0.0057  -0.2335  -0.1829  
  4805  -0.0595  0.0362  0.1419   
  4806  0.0456  -0.1822  0.0304   
  4807  -0.0320  0.4778  -0.5534  
  4808  0.1013  0.0399  -0.1295   
  4809  0.0640  -0.1877  0.0260   
  4810  0.2928  0.1440  -0.1307   
  4811  0.1104  -0.0752  0.1606   
  4812  0.0665  0.5188  -0.4079   
  4813  -0.1770  -0.4012  0.6967  
  4814  -0.0378  -0.1837  -0.4738 
  4815  -0.3240  0.0000  -0.5257  
  4816  0.0000  0.0000  0.0000   
  4817  0.0000  0.0000  0.0000   
  4818  0.0000  0.0000  0.0000   
  4819  0.0000  0.0000  0.0000   
  4820  0.0000  0.0000  0.0000   
  4821  0.0000  0.0000  0.0000   
  4822  -0.2742  0.0000  0.0000   
  4823  -0.2790  -0.0757  0.0471  
  4824  0.1412  -0.2427  0.1496   
  4825  0.1617  -0.0750  0.1263   
  4826  -0.0228  -0.5107  0.3875  
  4827  -0.0183  -0.1817  0.4192  
  4828  0.0414  0.0910  -0.3648   
  4829  0.0019  0.0385  0.4267   
  4830  -0.1964  -0.1263  -0.2083 
  4831  0.0009  -0.0261  0.2588   
  4832  0.1108  0.1977  -0.5584   
  4833  0.0000  0.0000  0.0000   
  4834  0.0000  0.0000  0.0000   
  4835  0.0000  0.0000  0.0000   
  4836  0.0000  0.0000  0.0000   
  4837  0.0000  0.0000  0.0000   
  4838  0.0000  -0.1021  0.0000   
  4839  0.0148  -0.2371  0.2355   
  4840  0.0225  0.0355  -0.1241   
  4841  -0.0625  0.1414  -0.2623  
  4842  -0.1571  0.3098  0.1660   
  4843  -0.1144  -0.1840  -0.0651 
  4844  -0.0294  0.0338  -0.4413  
  4845  0.1773  -0.2955  0.5083   
  4846  0.0000  0.0384  0.0000   
  4847  0.0000  0.0000  0.0000   
  4848  -0.4442  0.0368  -0.8541  
  4849  0.1672  -0.0763  0.4523   
  4850  -0.1961  -0.3493  0.0000  
  4851  0.0047  0.4224  -0.2047   
  4852  0.0254  0.1941  -0.2045   
  4853  -0.2354  0.0883  0.1453   
  4854  0.0272  0.1540  -0.2837   
  4855  0.0387  0.0355  -0.5577   
  4856  0.4653  -0.0743  -0.4779  
  4857  0.2202  -0.1293  -0.1923  
  4858  -0.2222  -0.0252  0.7349  
  4859  0.3669  -0.2939  0.1147   
  4860  -0.1224  0.3630  -0.2397  
  4861  -0.2629  -0.0196  0.1314  
  4862  -0.1217  -0.2405  0.5672  
  4863  0.0166  -0.0186  -0.1919  
  4864  -0.1841  0.0000  0.0000   
  4865  0.0000  0.0000  0.0000   
  4866  0.0000  0.0000  0.0000   
  4867  0.0000  0.0000  0.0000   
  4868  0.0000  0.0000  0.0000   
  4869  0.0000  0.0000  0.0000   
  4870  0.0000  0.0000  0.0000   
  4871  0.1342  0.0710  -0.3155   
  4872  -0.3671  -0.0127  -0.3471 
  4873  0.0113  -0.0229  0.1664   
  4874  -0.0102  0.3092  -0.2316  
  4875  0.2326  0.0373  -0.1558   
  4876  0.0509  0.4210  -0.2839   
  4877  -0.1281  -0.1818  0.2360  
  4878  0.0705  -0.2980  0.2686   
  4879  0.0453  -0.1872  -0.6107  
  4880  0.0516  0.4174  0.1529   
  4881  0.1091  -0.1284  0.2144   
  4882  0.1709  -0.0254  -0.3294  
  4883  0.1514  -0.0704  -0.0744  
  4884  0.1102  0.1453  -0.2833   
  4885  0.3427  0.4143  -0.4903   
  4886  -0.0324  0.3101  -0.4185  
  4887  -0.0675  0.0360  0.0315   
  4888  -0.1698  -0.1234  0.4635  
  4889  0.1838  -0.1234  -0.4061  
  4890  0.1298  0.2643  -0.4260   
  4891  0.1286  0.4173  -0.0406   
  4892  -0.1928  -0.1876  0.4093  
  4893  -0.3286  0.0403  -0.2574  
  4894  -0.1112  -0.0729  0.1260  
  4895  0.3069  -0.3463  0.8715   
  4896  0.2630  0.2002  -0.0518   
  4897  -0.1511  0.2482  -0.0788  
  4898  0.0053  -0.0721  0.2059   
  4899  -0.1288  0.1441  -0.3462  
  4900  -0.1085  0.0314  0.3924   
  4901  0.1119  -0.0195  0.1256   
  4902  0.0056  -0.1302  0.0052   
  4903  0.0887  -0.0742  0.4077   
  4904  -0.0532  0.2478  -0.1987  
  4905  0.1279  -0.1301  0.0859   
  4906  0.2680  0.4171  -0.2379   
  4907  -0.0079  0.0304  -0.0952  
  4908  0.1638  0.0329  0.0721   
  4909  0.1091  0.1406  0.3201   
  4910  -0.1078  -0.0208  -0.2775 
  4911  0.2339  -0.2875  0.1777   
  4912  -0.1474  0.3104  -0.0148  
  4913  -0.0362  -0.0196  -0.8777 
  4914  -0.2113  0.0839  0.0386   
  4915  -0.3659  -0.0252  -0.2124 
  4916  -0.0130  -0.1326  0.1383  
  4917  0.0660  0.0891  -0.0425   
  4918  -0.0693  -0.2220  -0.1590 
  4919  -0.0448  0.2445  -0.0027  
  4920  -0.0506  -0.0755  -0.2631 
  4921  0.2420  0.0271  -0.1562   
  4922  0.1647  -0.2404  -0.0950  
  4923  0.0128  -0.0242  -0.0690  
  4924  0.2088  0.0808  0.1310   
  4925  -0.0894  0.3999  -0.2546  
  4926  -0.0711  0.0360  -0.4227  
  4927  -0.0705  -0.0852  -0.4979 
  4928  0.1638  -0.1904  -0.2450  
  4929  -0.1544  0.4051  0.1286   
  4930  0.1686  0.0754  -0.0515   
  4931  0.0080  0.0182  -0.4258   
  4932  0.1665  0.1794  0.0926   
  4933  0.0269  -0.0876  0.2276   
  4934  0.1489  -0.0361  0.2567   
  4935  -0.1894  -0.3022  0.5832  
  4936  -0.0782  -0.2468  0.8176  
  4937  0.1651  -0.2489  -0.2035  
  4938  -0.0134  -0.2487  -0.2960 
  4939  0.1052  0.1778  -0.0828   
  4940  -0.0138  0.0157  0.0473   
  4941  0.1634  0.1192  -0.3708   
  4942  0.0837  0.1228  -0.1483   
  4943  0.1612  0.1718  -0.2892   
  4944  0.0843  0.1226  -0.1464   
  4945  -0.0566  -0.0932  0.2807  
  4946  0.0858  0.3799  -0.5332   
  4947  -0.1301  0.1169  -0.2047  
  4948  0.0057  -0.3062  0.0000   
  4949  0.0864  0.1640  -0.3733   
  4950  0.2059  0.0031  -0.2334   
  4951  -0.0177  -0.2123  0.6314  
  4952  0.0710  -0.0568  -0.0630  
  4953  0.1418  0.5186  -0.1765   
  4954  -0.0751  -0.2116  -0.4547 
  4955  0.1021  -0.2199  0.2941   
  4956  -0.1132  0.1431  -0.2535  
  4957  0.0656  -0.1199  -0.2749  
  4958  -0.1388  -0.4284  0.3550  
  4959  -0.0787  0.4888  -0.3945  
  4960  -0.0160  0.0807  -0.2538  
  4961  -0.0353  -0.1344  -0.3783 
  4962  -0.0951  -0.1820  0.3083  
  4963  0.0794  -0.0871  -0.1949  
  4964  0.4139  -0.1343  -0.2483  
  4965  0.3010  0.0153  -0.2974   
  4966  0.2134  -0.3440  0.1948   
  4967  0.1405  0.2119  -0.1716   
  4968  -0.1140  -0.0015  0.2345  
  4969  -0.1016  -0.0406  0.2610  
  4970  -0.2165  0.2060  0.0979   
  4971  -0.0620  0.0505  0.6907   
  4972  -0.0382  0.1460  -0.3039  
  4973  0.1586  0.2004  -0.1783   
  4974  -0.0782  -0.0484  -0.5409 
  4975  -0.0222  0.1011  -0.0885  
  4976  -0.0824  -0.4511  0.2976  
  4977  0.1786  0.0480  -0.6931   
  4978  -0.1573  0.3933  -0.0350  
  4979  -0.1987  0.0510  0.0978   
  4980  -0.0601  0.1401  -0.2019  
  4981  -0.0906  -0.0531  0.3738  
  4982  -0.0036  0.2444  -0.6235  
  4983  -0.0576  0.2001  -0.2322  
  4984  0.0957  -0.1202  -0.1268  
  4985  -0.1185  0.0550  0.1712   
  4986  0.1758  -0.0470  -0.1564  
  4987  0.1404  0.1409  -0.5228   
  4988  0.1048  -0.0547  -0.2433  
  4989  0.0174  -0.0587  -0.1113  
  4990  0.2136  0.1803  -0.2755   
  4991  -0.0001  -0.1063  -0.3078 
  4992  -0.1183  -0.1557  -0.0051 
  4993  0.0748  -0.2120  0.3424   
  4994  -0.0781  -0.0681  0.5971  
  4995  0.1463  0.2314  -0.1888   
  4996  -0.0598  0.0233  -0.3631  
  4997  -0.0968  0.2651  -0.0010  
  4998  -0.2147  0.1673  -0.2072  
  4999  0.0752  -0.1706  -0.0789  
  5000  -0.1186  -0.0329  -0.2300 
  5001  -0.0192  0.0559  -0.2992  
  5002  0.0777  -0.1354  -0.1154  
  5003  -0.0576  0.0583  -0.5948  
  5004  0.0761  -0.0491  0.1313   
  5005  -0.1780  -0.0900  0.1399  
  5006  0.0998  0.0918  -0.3496   
  5007  0.1944  -0.3869  -0.2565  
  5008  0.3148  -0.3428  0.9483   
  5009  -0.0169  -0.3928  0.7395  
  5010  0.1489  -0.4720  0.0000   
  5011  0.0000  0.0000  0.0000   
  5012  0.0000  0.0000  0.0000   
  5013  0.0000  0.1057  0.0000   
  5014  -0.1683  -0.1675  0.3753  
  5015  -0.1778  0.0536  -0.4036  
  5016  -0.0325  0.1982  0.0296   
  5017  0.0416  0.5093  -0.6330   
  5018  -0.0312  -0.1793  0.2204  
  5019  -0.1179  -0.1350  -0.1128 
  5020  0.1634  -0.0011  -0.2565  
  5021  0.1999  -0.1384  -0.5906  
  5022  0.2354  -0.0393  -0.0654  
  5023  0.1208  0.2242  0.0604   
  5024  0.1557  0.0858  0.0589   
  5025  -0.2156  0.0374  -0.3888  
  5026  0.1798  -0.2304  -0.1209  
  5027  0.0650  0.0391  -0.1541   
  5028  0.0401  -0.0120  -0.4084  
  5029  -0.2126  0.0790  0.0856   
  5030  0.0200  -0.2810  -0.1477  
  5031  -0.0393  -0.4631  0.0000  
  5032  0.0665  -0.2185  0.0595   
  5033  0.0000  0.0000  0.0000   
  5034  0.0000  0.0000  0.0000   
  5035  0.0000  0.0000  0.0000   
  5036  0.0000  0.0000  0.0000   
  5037  0.0000  0.0000  0.0000   
  5038  0.0000  -0.1879  0.0000   
  5039  0.0185  0.0680  0.0467   
  5040  -0.1428  0.1152  -0.4189  
  5041  0.0412  0.0613  -0.1413   
  5042  -0.0766  -0.2477  -0.0005 
  5043  0.0706  0.0684  0.2184   
  5044  0.1473  -0.1155  0.0474   
  5045  -0.2026  0.1463  -0.0510  
  5046  -0.0861  -0.2065  -0.2779 
  5047  -0.1857  -0.2060  -0.2574 
  5048  -0.0027  0.0240  -0.2153  
  5049  0.0359  -0.1193  -0.1367  
  5050  -0.0727  -0.1200  0.3269  
  5051  0.2828  0.4547  0.0598   
  5052  -0.0481  0.1883  -0.4634  
  5053  0.0633  -0.1172  0.6857   
  5054  -0.0491  -0.0318  -0.0801 
  5055  -0.0876  -0.0734  0.3813  
  5056  0.1676  0.1006  -0.6377   
  5057  0.0410  -0.1651  -0.1175  
  5058  0.0130  0.0550  -0.3388   
  5059  -0.1831  -0.2543  0.0167  
  5060  -0.1120  0.0454  0.0704   
  5061  0.1600  0.2262  -0.1883   
  5062  0.2579  -0.1716  0.1343   
  5063  -0.2099  -0.0792  0.2022  
  5064  0.0163  0.0520  -0.4340   
  5065  -0.0432  -0.5184  0.0000  
  5066  0.0399  0.0009  0.1454   
  5067  -0.1774  -0.1705  0.0446  
  5068  0.0730  0.0472  0.1859   
  5069  0.0056  0.1215  -0.1169   
  5070  0.0805  -0.2225  -0.3308  
  5071  0.1338  0.1241  -0.0642   
  5072  0.2875  -0.0931  -0.0526  
  5073  -0.0022  0.2029  0.1619   
  5074  0.0928  0.3723  -0.1868   
  5075  0.0173  0.2445  -0.3506   
  5076  -0.0297  -0.1423  0.3761  
  5077  0.2682  -0.3068  -0.1133  
  5078  0.0518  0.2008  0.2172   
  5079  0.0487  0.0673  -0.2881   
  5080  0.1875  -0.0136  0.1678   
  5081  -0.0777  -0.3168  -0.0070 
  5082  0.0516  0.0313  0.3434   
  5083  -0.1173  0.0229  -0.2420  
  5084  -0.2553  0.1533  -0.4579  
  5085  -0.0960  -0.5323  0.7199  
  5086  0.0734  0.1450  0.4738   
  5087  0.1670  -0.3671  0.6356   
  5088  0.0714  0.2648  -0.3823   
  5089  -0.0589  0.0132  -0.4387  
  5090  -0.0404  0.1454  -0.1226  
  5091  0.1743  0.2217  0.1324   
  5092  0.0859  -0.1555  -0.0021  
  5093  0.1702  -0.0248  0.3464   
  5094  0.0341  0.0995  -0.2218   
  5095  0.0081  0.3991  0.1172   
  5096  0.2978  0.0620  -0.1621   
  5097  0.0889  0.1976  0.1655   
  5098  -0.0782  0.1886  -0.4024  
  5099  -0.0363  0.2516  -0.1327  
  5100  0.0261  0.1928  0.2458   
  5101  -0.1293  0.0809  -0.3490  
  5102  0.0393  -0.2213  -0.2944  
  5103  -0.1956  0.2585  -0.0749  
  5104  -0.4019  -0.1914  -0.1216 
  5105  0.0229  -0.1068  0.5250   
  5106  0.1770  -0.0882  0.3600   
  5107  -0.2648  0.1243  -0.5178  
  5108  0.0077  -0.1276  -0.0442  
  5109  -0.0342  -0.2587  0.4405  
  5110  -0.1131  0.1255  0.0059   
  5111  -0.0881  0.2243  -0.1397  
  5112  -0.1079  0.1804  -0.7218  
  5113  -0.2613  0.1403  0.8815   
  5114  -0.0899  -0.1255  -0.7702 
  5115  0.1442  0.1446  0.2069   
  5116  0.1516  0.0177  0.4095   
  5117  0.1478  0.3326  -0.7259   
  5118  0.1526  -0.0126  -0.0268  
  5119  0.2158  -0.0937  0.5235   
  5120  -0.0224  -0.1370  0.6926  
  5121  0.1305  0.0973  0.1072   
  5122  -0.0564  -0.3136  -0.0560 
  5123  -0.0937  -0.0345  0.6218  
  5124  0.0308  -0.3039  0.3888   
  5125  -0.1924  -0.0256  0.4558  
  5126  0.0316  -0.0173  0.1595   
  5127  -0.2298  -0.1503  0.2697  
  5128  -0.1324  -0.5290  0.6352  
  5129  -0.1084  -0.3824  -0.5453 
  5130  0.0546  -0.2341  -0.2373  
  5131  -0.1239  -0.2822  0.2683  
  5132  0.2562  -0.0830  0.0000   
  5133  -0.1430  -0.3202  -0.0798 
  5134  0.0003  0.3164  -0.5421   
  5135  -0.1574  -0.2159  -0.0380 
  5136  -0.0364  0.0823  -0.2550  
  5137  0.0282  -0.1015  -0.5174  
  5138  -0.1154  -0.1039  0.3755  
  5139  -0.0155  -0.2030  0.7019  
  5140  -0.1959  -0.4512  0.0000  
  5141  0.0050  0.2398  -0.2374   
  5142  -0.1758  0.0885  0.3059   
  5143  -0.0124  -0.1656  -0.3695 
  5144  0.2656  -0.0074  -0.1705  
  5145  0.1084  0.2333  0.0111   
  5146  -0.0729  -0.1079  0.3315  
  5147  0.0856  0.0324  -0.1635   
  5148  0.1029  -0.0691  0.9917   
  5149  0.1763  0.3226  -0.0647   
  5150  0.0350  0.1243  -0.2084   
  5151  -0.1126  -0.2101  0.1277  
  5152  -0.0385  -0.2150  0.1578  
  5153  -0.0450  0.0232  -0.0407  
  5154  -0.0037  -0.2233  0.7729  
  5155  0.2777  -0.0716  0.0396   
  5156  0.0961  0.3532  -0.4929   
  5157  -0.1388  -0.3209  0.5848  
  5158  0.2516  0.2621  -0.2395   
  5159  -0.0827  0.0168  0.2713   
  5160  0.0601  0.0159  -0.2831   
  5161  0.0598  0.2410  -0.4649   
  5162  -0.1074  -0.0911  0.1498  
  5163  0.0495  -0.0338  -0.0505  
  5164  -0.1846  -0.1362  -0.0247 
  5165  -0.0049  0.0000  -0.4321  
  5166  0.2740  0.2992  0.0485   
  5167  -0.3415  -0.2297  0.3892  
  5168  -0.0492  0.0020  0.4598   
  5169  0.2679  -0.2877  -0.1635  
  5170  -0.1864  -0.3296  0.0000  
  5171  -0.0340  -0.4767  0.7567  
  5172  -0.2099  -0.1943  0.2775  
  5173  0.1103  0.2820  0.0004   
  5174  0.0304  -0.0962  -0.1280  
  5175  0.2082  -0.0007  -0.5068  
  5176  -0.1869  -0.1469  -0.3929 
  5177  0.0247  0.3240  -0.1718   
  5178  -0.1305  -0.0611  0.5463  
  5179  -0.0473  -0.1010  0.0038  
  5180  0.0640  0.2762  0.4192   
  5181  0.1656  0.1308  -0.3672   
  5182  -0.2070  -0.1054  0.1659  
  5183  -0.0081  0.2395  -0.2345  
  5184  -0.1713  -0.0620  0.1119  
  5185  -0.0332  0.2240  -0.2055  
  5186  -0.0942  0.0811  0.4609   
  5187  -0.0143  0.5064  -0.2509  
  5188  0.0665  -0.2494  0.0867   
  5189  -0.0345  0.1652  -0.8045  
  5190  0.2254  0.0352  -0.5252   
  5191  0.0039  0.1250  -0.1625   
  5192  0.1865  0.3557  0.1277   
  5193  -0.1121  -0.3007  0.6147  
  5194  -0.1653  0.0621  -0.5889  
  5195  -0.1675  0.0000  -0.4955  
  5196  -0.2131  0.1059  0.0918   
  5197  0.0463  0.1613  -0.5410   
  5198  0.2679  -0.1668  -0.4608  
  5199  0.0827  0.3980  -0.6755   
  5200  -0.0516  -0.3420  0.4390  
  5201  0.0000  0.0000  0.0000   
  5202  0.0000  0.0000  0.0000   
  5203  0.0000  0.0000  0.0000   
  5204  0.0000  0.0000  0.0000   
  5205  0.0000  0.0000  0.0000   
  5206  0.0000  0.0000  0.0000   
  5207  0.0000  0.0000  0.0000   
  5208  0.0558  -0.2671  -0.3197  
  5209  -0.0466  0.1809  0.1817   
  5210  -0.1694  0.3687  0.4891   
  5211  0.1496  -0.0430  -0.3939  
  5212  -0.0339  -0.3160  0.8385  
  5213  0.0690  -0.3116  0.2509   
  5214  0.0430  -0.2617  -0.2779  
  5215  0.0786  0.0009  0.5402   
  5216  -0.0550  0.0538  0.2488   
  5217  0.0065  0.2405  -0.2419   
  5218  -0.0117  0.0954  0.4571   
  5219  0.1682  0.1903  -0.0969   
  5220  0.0655  -0.1734  0.0673   
  5221  0.0662  0.1385  -0.2225   
  5222  -0.0357  -0.1335  -0.4665 
  5223  0.1808  -0.0887  -0.0481  
  5224  0.1288  0.3932  -0.1011   
  5225  0.0000  0.0000  0.0000   
  5226  0.0000  0.0000  0.0000   
  5227  0.0000  0.0000  0.0000   
  5228  0.0000  0.0000  0.0000   
  5229  0.0000  0.0000  0.0000   
  5230  0.0000  0.0000  0.0000   
  5231  0.0000  0.0000  0.0000   
  5232  0.0000  0.0000  0.0000   
  5233  0.0000  0.0000  0.0000   
  5234  0.0000  0.0000  0.0000   
  5235  0.0000  0.0000  0.0000   
  5236  0.0000  0.0000  0.0000   
  5237  0.0000  0.0000  0.0000   
  5238  0.0000  0.0000  0.0000   
  5239  0.0000  0.0000  0.0000   
  5240  0.0000  0.0000  0.0000   
  5241  0.0000  0.0000  0.0000   
  5242  0.0000  0.0000  0.0000   
  5243  0.0000  0.0000  0.0000   
  5244  0.0000  0.0000  0.0000   
  5245  0.0000  0.0000  0.0000   
  5246  0.0000  0.0000  0.0000   
  5247  0.0000  0.0000  0.0000   
  5248  0.0000  0.0000  0.0000   
  5249  0.0000  0.0000  0.0000   
  5250  0.0000  0.0000  0.0000   
  5251  0.0000  0.0000  0.0000   
  5252  0.0000  0.0000  0.0000   
  5253  0.0000  0.0000  0.0000   
  5254  0.0000  0.0000  0.0000   
  5255  0.0000  0.0000  0.0000   
  5256  0.0000  0.0000  0.0000   
  5257  0.0000  0.0000  0.0000   
  5258  0.0000  0.0000  0.0000   
  5259  0.0000  0.0000  0.0000   
  5260  0.0000  0.0000  0.0000   
  5261  0.0000  0.0000  0.0000   
  5262  0.0000  0.0000  0.0000   
  5263  0.0000  0.0000  0.0000   
  5264  0.0000  0.0000  0.0000   
  5265  0.0000  0.0000  0.0000   
  5266  0.0000  0.0000  0.0000   
  5267  0.0000  0.0000  0.0000   
  5268  0.0000  0.0000  0.0000   
  5269  0.0000  0.0000  0.0000   
  5270  0.0000  0.0000  0.0000   
  5271  0.0000  0.0000  0.0000   
  5272  0.0000  0.0000  0.0000   
  5273  0.0000  0.0000  0.0000   
  5274  0.0000  0.0000  0.0000   
  5275  0.0000  0.0000  0.0000   
  5276  0.0000  0.0000  0.0000   
  5277  0.0000  0.0000  0.0000   
  5278  0.0000  0.0000  0.0000   
  5279  0.0000  0.0000  0.0000   
  5280  0.0000  0.0000  0.0000   
  5281  0.0000  0.0000  0.0000   
  5282  0.0000  0.0000  0.0000   
  5283  0.0000  0.0000  0.0000   
  5284  0.0000  0.0000  0.0000   
  5285  0.0000  0.0000  0.0000   
  5286  0.0000  0.0000  0.0000   
  5287  0.0000  0.0000  0.0000   
  5288  0.0000  0.0000  0.0000   
  5289  0.0000  0.0000  0.0000   
  5290  0.0000  0.0000  0.0000   
  5291  0.0000  0.0000  0.0000   
  5292  0.0000  0.0000  0.0000   
  5293  0.0000  0.0000  0.0000   
  5294  0.0000  0.0000  0.0000   
  5295  0.0000  0.0000  0.0000   
  5296  0.0000  0.0000  0.0000   
  5297  0.0000  0.0000  0.0000   
  5298  0.0000  0.0000  0.0000   
  5299  0.0000  0.0000  0.0000   
  5300  0.0000  0.0000  0.0000   
  5301  0.0000  0.0000  0.0000   
  5302  0.0000  0.0000  0.0000   
  5303  0.0000  0.0000  0.0000   
  5304  0.0000  0.0000  0.0000   
  5305  0.0000  0.0000  0.0000   
  5306  0.0000  0.0000  0.0000   
  5307  0.0000  0.0000  0.0000   
  5308  0.0000  0.0000  0.0000   
  5309  0.0000  0.0000  0.0000   
  5310  0.0000  0.0000  0.0000   
  5311  0.0000  0.0000  0.0000   
  5312  0.0000  0.0000  0.0000   
  5313  0.0000  0.0000  0.0000   
  5314  0.0000  0.0000  0.0000   
  5315  0.0000  0.0000  0.0000   
  5316  0.0000  0.0000  0.0000   
  5317  0.0000  0.0000  0.0000   
  5318  0.0000  0.0000  0.0000   
  5319  0.0000  0.0000  0.0000   
  5320  0.0000  0.0000  0.0000   
  5321  0.0000  0.0000  0.0000   
  5322  0.0000  0.0000  0.0000   
  5323  0.0000  0.0000  0.0000   
  5324  0.0000  0.0000  0.0000   
  5325  0.0000  0.0000  0.0000   
  5326  0.0000  0.0000  0.0000   
  5327  0.0000  0.0000  0.0000   
  5328  0.0000  0.0000  0.0000   
  5329  0.0000  0.0000  0.0000   
  5330  0.0000  0.0000  0.0000   
  5331  0.0000  0.0000  0.0000   
  5332  0.0000  0.0000  0.0000   
  5333  0.0000  0.0000  0.0000   
  5334  0.0000  0.0000  0.0000   
  5335  0.0000  0.0000  0.0000   
  5336  0.0000  0.0000  0.0000   
  5337  0.0000  0.0000  0.0000   
  5338  0.0000  0.0000  0.0000   
  5339  0.0000  0.0000  0.0000   
  5340  0.0000  0.0000  0.0000   
  5341  0.0000  0.0000  0.0000   
  5342  0.0000  0.0000  0.0000   
  5343  0.0000  0.0000  0.0000   
  5344  0.0000  0.0000  0.0000   
  5345  0.0000  0.0000  0.0000   
  5346  0.0000  0.0000  0.0000   
  5347  0.0000  0.0000  0.0000   
  5348  0.0000  0.0000  0.0000   
  5349  0.0000  0.0000  0.0000   
  5350  0.0000  0.0000  0.0000   
  5351  0.0000  0.0000  0.0000   
  5352  0.0000  0.0000  0.0000   
  5353  0.0000  0.0000  0.0000   
  5354  0.0000  0.0000  0.0000   
  5355  0.0000  0.0000  0.0000   
  5356  0.0000  0.0000  0.0000   
  5357  0.0000  0.0000  0.0000   
  5358  0.0000  0.0000  0.0000   
  5359  0.0000  0.0000  0.0000   
  5360  0.0000  0.0000  0.0000   
  5361  0.0000  0.0000  0.0000   
  5362  0.0000  0.0000  0.0000   
  5363  0.0000  0.0000  0.0000   
  5364  0.0000  0.0000  0.0000   
  5365  0.0000  0.0000  0.0000   
  5366  0.0000  0.0000  0.0000   
  5367  0.0000  0.0000  0.0000   
  5368  0.0000  0.0000  0.0000   
  5369  0.0000  0.0000  0.0000   
  5370  0.0000  0.0000  0.0000   
  5371  0.0000  0.0000  0.0000   
  5372  0.0000  0.0000  0.0000   
  5373  0.0000  0.0000  0.0000   
  5374  0.0000  0.0000  0.0000   
  5375  0.0000  0.0000  0.0000   
  5376  0.0000  0.0000  0.0000   
  5377  0.0000  0.0000  0.0000   
  5378  0.0000  0.0000  0.0000   
  5379  0.0000  0.0000  0.0000   
  5380  0.0000  0.0000  0.0000   
  5381  0.0000  0.0000  0.0000   
  5382  0.0000  0.0000  0.0000   
  5383  0.0000  0.0000  0.0000   
  5384  0.0000  0.0000  0.0000   
  5385  0.0000  0.0000  0.0000   
  5386  0.0000  0.0000  0.0000   
  5387  0.0000  0.0000  0.0000   
  5388  0.0000  0.0000  0.0000   
  5389  0.0000  0.0000  0.0000   
  5390  0.0000  0.0000  0.0000   
  5391  0.0000  0.0000  0.0000   
  5392  0.0000  0.0000  0.0000   
  5393  0.0000  0.0000  0.0000   
  5394  0.0000  0.0000  0.0000   
  5395  0.0000  0.0000  0.0000   
  5396  0.0000  0.0000  0.0000   
  5397  0.0000  0.0000  0.0000   
  5398  0.0000  0.0000  0.0000   
  5399  0.0000  0.0000  0.0000   
  5400  0.0000  0.0000  0.0000   
  5401  0.0000  0.0000  0.0000   
  5402  0.0000  0.0000  0.0000   
  5403  0.0000  0.0000  0.0000   
  5404  0.0000  0.0000  0.0000   
  5405  0.0000  0.0000  0.0000   
  5406  0.0000  0.0000  0.0000   
  5407  0.0000  0.0000  0.0000   
  5408  0.0000  0.0000  0.0000   
  5409  0.0000  0.0000  0.0000   
  5410  0.0000  0.0000  0.0000   
  5411  0.0000  0.0000  0.0000   
  5412  0.0000  0.0000  0.0000   
  5413  0.0000  0.0000  0.0000   
  5414  0.0000  0.0000  0.0000   
  5415  0.0000  0.0000  0.0000   
  5416  0.0000  0.0000  0.0000   
  5417  0.0000  0.0000  0.0000   
  5418  0.0000  0.0000  0.0000   
  5419  0.0000  0.0000  0.0000   
  5420  0.0000  0.0000  0.0000   
  5421  0.0000  0.0000  0.0000   
  5422  0.0000  0.0000  0.0000   
  5423  0.0000  0.0000  0.0000   
  5424  0.0000  0.0000  0.0000   
  5425  0.0000  0.0000  0.0000   
  5426  0.0000  0.0000  0.0000   
  5427  0.0000  0.0000  0.0000   
  5428  0.0000  0.0000  0.0000   
  5429  0.0000  0.0000  0.0000   
  5430  0.0000  0.0000  0.0000   
  5431  0.0000  0.0000  0.0000   
  5432  0.0000  0.0000  0.0000   
  5433  0.0000  0.0000  0.0000   
  5434  0.0000  0.0000  0.0000   
  5435  0.0000  0.0000  0.0000   
  5436  0.0000  0.0000  0.0000   
  5437  0.0000  0.0000  0.0000   
  5438  0.0000  0.0000  0.0000   
  5439  0.0000  0.0000  0.0000   
  5440  0.0000  0.0000  0.0000   
  5441  0.0000  0.0000  0.0000   
  5442  0.0000  0.0000  0.0000   
  5443  0.0000  0.0000  0.0000   
  5444  0.0000  0.0000  0.0000   
  5445  0.0000  0.0000  0.0000   
  5446  0.0000  0.0000  0.0000   
  5447  0.0000  0.0000  0.0000   
  5448  0.0000  0.0000  0.0000   
  5449  0.0000  0.0000  0.0000   
  5450  0.0000  0.0000  0.0000   
  5451  0.0000  0.0000  0.0000   
  5452  0.0000  0.0000  0.0000   
  5453  0.0000  0.0000  0.0000   
  5454  0.0000  0.0000  0.0000   
  5455  0.0000  0.0000  0.0000   
  5456  0.0000  0.0000  0.0000   
  5457  0.0000  0.0000  0.0000   
  5458  0.0000  0.0000  0.0000   
  5459  0.0000  0.0000  0.0000   
  5460  0.0000  0.0000  0.0000   
  5461  0.0000  0.0000  0.0000   
  5462  0.0000  0.0000  0.0000   
  5463  0.0000  0.0000  0.0000   
  5464  0.0000  0.0000  0.0000   
  5465  0.0000  0.0000  0.0000   
  5466  0.0000  0.0000  0.0000   
  5467  0.0000  0.0000  0.0000   
  5468  0.0000  0.0000  0.0000   
  5469  0.0000  0.0000  0.0000   
  5470  0.0000  0.0000  0.0000   
  5471  0.0000  0.0000  0.0000   
  5472  0.0000  0.0000  0.0000   
  5473  0.0000  0.0000  0.0000   
  5474  0.0000  0.0000  0.0000   
  5475  0.0000  0.0000  0.0000   
  5476  0.0000  0.0000  0.0000   
  5477  0.0000  0.0000  0.0000   
  5478  0.0000  0.0000  0.0000   
  5479  0.0000  0.0000  0.0000   
  5480  0.0000  0.0000  0.0000   
  5481  0.0000  0.0000  0.0000   
  5482  0.0000  0.0000  0.0000   
  5483  0.0000  0.0000  0.0000   
  5484  0.0000  0.0000  0.0000   
  5485  0.0000  0.0000  0.0000   
  5486  0.0000  0.0000  0.0000   
  5487  0.0000  0.0000  0.0000   
  5488  0.0000  0.0000  0.0000   
  5489  0.0000  0.0000  0.0000   
  5490  0.0000  0.0000  0.0000   
  5491  0.0000  0.0000  0.0000   
  5492  0.0000  0.0000  0.0000   
  5493  0.0000  0.0000  0.0000   
  5494  0.0000  0.0000  0.0000   
  5495  0.0000  0.0000  0.0000   
  5496  0.0000  0.0000  0.0000   
  5497  0.0000  0.0000  0.0000   
  5498  0.0000  0.0000  0.0000   
  5499  0.0000  0.0000  0.0000   
  5500  0.0000  0.0000  0.0000   
  5501  0.0000  0.0000  0.0000   
  5502  0.0000  0.0000  0.0000   
  5503  0.0000  0.0000  0.0000   
  5504  0.0000  0.0000  0.0000   
  5505  0.0000  0.0000  0.0000   
  5506  0.0000  0.0000  0.0000   
  5507  0.0000  0.0000  0.0000   
  5508  0.0000  0.0000  0.0000   
  5509  0.0000  0.0000  0.0000   
  5510  0.0000  0.0000  0.0000   
  5511  0.0000  0.0000  0.0000   
  5512  0.0000  0.0000  0.0000   
  5513  0.0000  0.0000  0.0000   
  5514  0.0000  0.0000  0.0000   
  5515  0.0000  0.0000  0.0000   
  5516  0.0000  0.0000  0.0000   
  5517  0.0000  0.0000  0.0000   
  5518  0.0000  0.0000  0.0000   
  5519  0.0000  0.0000  0.0000   
  5520  0.0000  0.0000  0.0000   
  5521  0.0000  0.0000  0.0000   
  5522  0.0000  0.0000  0.0000   
  5523  0.0000  0.0000  0.0000   
  5524  0.0000  0.0000  0.0000   
  5525  0.0000  0.0000  0.0000   
  5526  0.0000  0.0000  0.0000   
  5527  0.0000  0.0000  0.0000   
  5528  0.0000  0.0000  0.0000   
  5529  0.0000  0.0000  0.0000   
  5530  0.0000  0.0000  0.0000   
  5531  0.0000  0.0000  0.0000   
  5532  0.0000  0.0000  0.0000   
  5533  0.0000  0.0000  0.0000   
  5534  0.0000  0.0000  0.0000   
  5535  0.0000  0.0000  0.0000   
  5536  0.0000  0.0000  0.0000   
  5537  0.0000  0.0000  0.0000   
  5538  0.0000  0.0000  0.0000   
  5539  0.0000  0.0000  0.0000   
  5540  0.0000  0.0000  0.0000   
  5541  0.0000  0.0000  0.0000   
  5542  0.0000  0.0000  0.0000   
  5543  0.0000  0.0000  0.0000   
  5544  0.0000  0.0000  0.0000   
  5545  0.0000  0.0000  0.0000   
  5546  0.0000  0.0000  0.0000   
  5547  0.0000  0.0000  0.0000   
  5548  0.0000  0.0000  0.0000   
  5549  0.0000  0.0000  0.0000   
  5550  0.0000  0.0000  0.0000   
  5551  0.0000  0.0000  0.0000   
  5552  0.0000  0.0000  0.0000   
  5553  0.0000  0.0000  0.0000   
  5554  0.0000  0.0000  0.0000   
  5555  0.0000  0.0000  0.0000   
  5556  0.0000  0.0000  0.0000   
  5557  0.0000  0.0000  0.0000   
  5558  0.0000  0.0000  0.0000   
  5559  0.0000  0.0000  0.0000   
  5560  0.0000  0.0000  0.0000   
  5561  0.0000  0.0000  0.0000   
  5562  0.0000  0.0000  0.0000   
  5563  0.0000  0.0000  0.0000   
  5564  0.0000  0.0000  0.0000   
  5565  0.0000  0.0000  0.0000   
  5566  0.0000  0.0000  0.0000   
  5567  0.0000  0.0000  0.0000   
  5568  0.0000  0.0000  0.0000   
  5569  0.0000  0.0000  0.0000   
  5570  0.0000  0.0000  0.0000   
  5571  0.0000  0.0000  0.0000   
  5572  0.0000  0.0000  0.0000   
  5573  0.0000  0.0000  0.0000   
  5574  0.0000  0.0000  0.0000   
  5575  0.0000  0.0000  0.0000   
  5576  0.0000  0.0000  0.0000   
  5577  0.0000  0.0000  0.0000   
  5578  0.0000  0.0000  0.0000   
  5579  0.0000  0.0000  0.0000   
  5580  0.0000  0.0000  0.0000   
  5581  0.0000  0.0000  0.0000   
  5582  0.0000  0.0000  0.0000   
  5583  0.0000  0.0000  0.0000   
  5584  0.0000  0.0000  0.0000   
  5585  0.0000  0.0000  0.0000   
  5586  0.0000  0.0000  0.0000   
  5587  0.0000  0.0000  0.0000   
  5588  0.0000  0.0000  0.0000   
  5589  0.0000  0.0000  0.0000   
  5590  0.0000  0.0000  0.0000   
  5591  0.0000  0.0000  0.0000   
  5592  0.0000  0.0000  0.0000   
  5593  0.0000  0.0000  0.0000   
  5594  0.0000  0.0000  0.0000   
  5595  0.0000  0.0000  0.0000   
  5596  0.0000  0.0000  0.0000   
  5597  0.0000  0.0000  0.0000   
  5598  0.0000  0.0000  0.0000   
  5599  0.0000  0.0000  0.0000   
  5600  0.0000  0.0000  0.0000   
  5601  0.0000  0.0000  0.0000   
  5602  0.0000  0.0000  0.0000   
  5603  0.0000  0.0000  0.0000   
  5604  0.0000  0.0000  0.0000   
  5605  0.0000  0.0000  0.0000   
  5606  0.0000  0.0000  0.0000   
  5607  0.0000  0.0000  0.0000   
  5608  0.0000  0.0000  0.0000   
  5609  0.0000  0.0000  0.0000   
  5610  0.0000  0.0000  0.0000   
  5611  0.0000  0.0000  0.0000   
  5612  0.0000  0.0000  0.0000   
  5613  0.0000  0.0000  0.0000   
  5614  0.0000  0.0000  0.0000   
  5615  0.0000  0.0000  0.0000   
  5616  0.0000  0.0000  0.0000   
  5617  0.0000  0.0000  0.0000   
  5618  0.0000  0.0000  0.0000   
  5619  0.0000  0.0000  0.0000   
  5620  0.0000  0.0000  0.0000   
  5621  0.0000  0.0000  0.0000   
  5622  0.0000  0.0000  0.0000   
  5623  0.0000  0.0000  0.0000   
  5624  0.0000  0.0000  0.0000   
  5625  0.0000  0.0000  0.0000   
  5626  0.0000  0.0000  0.0000   
  5627  0.0000  0.0000  0.0000   
  5628  0.0000  0.0000  0.0000   
  5629  0.0000  0.0000  0.0000   
  5630  0.0000  0.0000  0.0000   
  5631  0.0000  0.0000  0.0000   
  5632  0.0000  0.0000  0.0000   
  5633  0.0000  0.0000  0.0000   
  5634  0.0000  0.0000  0.0000   
  5635  0.0000  0.0000  0.0000   
  5636  0.0000  0.0000  0.0000   
  5637  0.0000  0.0000  0.0000   
  5638  0.0000  0.0000  0.0000   
  5639  0.0000  0.0000  0.0000   
  5640  0.0000  0.0000  0.0000   
  5641  0.0000  0.0000  0.0000   
  5642  0.0000  0.0000  0.0000   
  5643  0.0000  0.0000  0.0000   
  5644  0.0000  0.0000  0.0000   
  5645  0.0000  0.0000  0.0000   
  5646  0.0000  0.0000  0.0000   
  5647  0.0000  0.0000  0.0000   
  5648  0.0000  0.0000  0.0000   
  5649  0.0000  0.0000  0.0000   
  5650  0.0000  0.0000  0.0000   
  5651  0.0000  0.0000  0.0000   
  5652  0.0000  0.0000  0.0000   
  5653  0.0000  0.0000  0.0000   
  5654  0.0000  0.0000  0.0000   
  5655  0.0000  0.0000  0.0000   
  5656  0.0000  0.0000  0.0000   
  5657  0.0000  0.0000  0.0000   
  5658  0.0000  0.0000  0.0000   
  5659  0.0000  0.0000  0.0000   
  5660  0.0000  0.0000  0.0000   
  5661  0.0000  0.0000  0.0000   
  5662  0.0000  0.0000  0.0000   
  5663  0.0000  0.0000  0.0000   
  5664  0.0000  0.0000  0.0000   
  5665  0.0000  0.0000  0.0000   
  5666  0.0000  0.0000  0.0000   
  5667  0.0000  0.0000  0.0000   
  5668  0.0000  0.0000  0.0000   
  5669  0.0000  0.0000  0.0000   
  5670  0.0000  0.0000  0.0000   
  5671  0.0000  0.0000  0.0000   
  5672  0.0000  0.0000  0.0000   
  5673  0.0000  0.0000  0.0000   
  5674  0.0000  0.0000  0.0000   
  5675  0.0000  0.0000  0.0000   
  5676  0.0000  0.0000  0.0000   
  5677  0.0000  0.0000  0.0000   
  5678  0.0000  0.0000  0.0000   
  5679  0.0000  0.0000  0.0000   
  5680  0.0000  0.0000  0.0000   
  5681  0.0000  0.0000  0.0000   
  5682  0.0000  0.0000  0.0000   
  5683  0.0000  0.0000  0.0000   
  5684  0.0000  0.0000  0.0000   
  5685  0.0000  0.0000  0.0000   
  5686  0.0000  0.0000  0.0000   
  5687  0.0000  0.0000  0.0000   
  5688  0.0000  0.0000  0.0000   
  5689  0.0000  0.0000  0.0000   
  5690  0.0000  0.0000  0.0000   
  5691  0.0000  0.0000  0.0000   
  5692  0.0000  0.0000  0.0000   
  5693  0.0000  0.0000  0.0000   
  5694  0.0000  0.0000  0.0000   
  5695  0.0000  0.0000  0.0000   
  5696  0.0000  0.0000  0.0000   
  5697  0.0000  0.0000  0.0000   
  5698  0.0000  0.0000  0.0000   
  5699  0.0000  0.0000  0.0000   
  5700  0.0000  0.0000  0.0000   
  5701  0.0000  0.0000  0.0000   
  5702  0.0000  0.0000  0.0000   
  5703  0.0000  0.0000  0.0000   
  5704  0.0000  0.0000  0.0000   
  5705  0.0000  0.0000  0.0000   
  5706  0.0000  0.0000  0.0000   
  5707  0.0000  0.0000  0.0000   
  5708  0.0000  0.0000  0.0000   
  5709  0.0000  0.0000  0.0000   
  5710  0.0000  0.0000  0.0000   
  5711  0.0000  0.0000  0.0000   
  5712  0.0000  0.0000  0.0000   
  5713  0.0000  0.0000  0.0000   
  5714  0.0000  0.0000  0.0000   
  5715  0.0000  0.0000  0.0000   
  5716  0.0000  0.0000  0.0000   
  5717  0.0000  0.0000  0.0000   
  5718  0.0000  0.0000  0.0000   
  5719  0.0000  0.0000  0.0000   
  5720  0.0000  0.0000  0.0000   
  5721  0.0000  0.0000  0.0000   
  5722  0.0000  0.0000  0.0000   
  5723  0.0000  0.0000  0.0000   
  5724  0.0000  0.0000  0.0000   
  5725  0.0000  0.0000  0.0000   
  5726  0.0000  0.0000  0.0000   
  5727  0.0000  0.0000  0.0000   
  5728  0.0000  0.0000  0.0000   
  5729  0.0000  0.0000  0.0000   
  5730  0.0000  0.0000  0.0000   
  5731  0.0000  0.0000  0.0000   
  5732  0.0000  0.0000  0.0000   
  5733  0.0000  0.0000  0.0000   
  5734  0.0000  0.0000  0.0000   
  5735  0.0000  0.0000  0.0000   
  5736  0.0000  0.0000  0.0000   
  5737  0.0000  0.0000  0.0000   
  5738  0.0000  0.0000  0.0000   
  5739  0.0000  0.0000  0.0000   
  5740  0.0000  0.0000  0.0000   
  5741  0.0000  0.0000  0.0000   
  5742  0.0000  0.0000  0.0000   
  5743  0.0000  0.0000  0.0000   
  5744  0.0000  0.0000  0.0000   
  5745  0.0000  0.0000  0.0000   
  5746  0.0000  0.0000  0.0000   
  5747  0.0000  0.0000  0.0000   
  5748  0.0000  0.0000  0.0000   
  5749  0.0000  0.0000  0.0000   
  5750  0.0000  0.0000  0.0000   
  5751  0.0000  0.0000  0.0000   
  5752  0.0000  0.0000  0.0000   
  5753  0.0000  0.0000  0.0000   
  5754  0.0000  0.0000  0.0000   
  5755  0.0000  0.0000  0.0000   
  5756  0.0000  0.0000  0.0000   
  5757  0.0000  0.0000  0.0000   
  5758  0.0000  0.0000  0.0000   
  5759  0.0000  0.0000  0.0000   
  5760  0.0000  0.0000  0.0000   
  5761  0.0000  0.0000  0.0000   
  5762  0.0000  0.0000  0.0000   
  5763  0.0000  0.0000  0.0000   
  5764  0.0000  0.0000  0.0000   
  5765  0.0000  0.0000  0.0000   
  5766  0.0000  0.0000  0.0000   
  5767  0.0000  0.0000  0.0000   
  5768  0.0000  0.0000  0.0000   
  5769  0.0000  0.0000  0.0000   
  5770  0.0000  0.0000  0.0000   
  5771  0.0000  0.0000  0.0000   
  5772  0.0000  0.0000  0.0000   
  5773  0.0000  0.0000  0.0000   
  5774  0.0000  0.0000  0.0000   
  5775  0.0000  0.0000  0.0000   
  5776  0.0000  0.0000  0.0000   
  5777  0.0000  0.0000  0.0000   
  5778  0.0000  0.0000  0.0000   
  5779  0.0000  0.0000  0.0000   
  5780  0.0000  0.0000  0.0000   
  5781  0.0000  0.0000  0.0000   
  5782  0.0000  0.0000  0.0000   
  5783  0.0000  0.0000  0.0000   
  5784  0.0000  0.0000  0.0000   
  5785  0.0000  0.0000  0.0000   
  5786  0.0000  0.0000  0.0000   
  5787  0.0000  0.0000  0.0000   
  5788  0.0000  0.0000  0.0000   
  5789  0.0000  0.0000  0.0000   
  5790  0.0000  0.0000  0.0000   
  5791  0.0000  0.0000  0.0000   
  5792  0.0000  0.0000  0.0000   
  5793  0.0000  0.0000  0.0000   
  5794  0.0000  0.0000  0.0000   
  5795  0.0000  0.0000  0.0000   
  5796  0.0000  0.0000  0.0000   
  5797  0.0000  0.0000  0.0000   
  5798  0.0000  0.0000  0.0000   
  5799  0.0000  0.0000  0.0000   
  5800  0.0000  0.0000  0.0000   
  5801  0.0000  0.0000  0.0000   
  5802  0.0000  0.0000  0.0000   
  5803  0.0000  0.0000  0.0000   
  5804  0.0000  0.0000  0.0000   
  5805  0.0000  0.0000  0.0000   
  5806  0.0000  0.0000  0.0000   
  5807  0.0000  0.0000  0.0000   
  5808  0.0000  0.0000  0.0000   
  5809  0.0000  0.0000  0.0000   
  5810  0.0000  0.0000  0.0000   
  5811  0.0000  0.0000  0.0000   
  5812  0.0000  0.0000  0.0000   
  5813  0.0000  0.0000  0.0000   
  5814  0.0000  0.0000  0.0000   
  5815  0.0000  0.0000  0.0000   
  5816  0.0000  0.0000  0.0000   
  5817  0.0000  0.0000  0.0000   
  5818  0.0000  0.0000  0.0000   
  5819  0.0000  0.0000  0.0000   
  5820  0.0000  0.0000  0.0000   
  5821  0.0000  0.0000  0.0000   
  5822  0.0000  0.0000  0.0000   
  5823  0.0000  0.0000  0.0000   
  5824  0.0000  0.0000  0.0000   
  5825  0.0000  0.0000  0.0000   
  5826  0.0000  0.0000  0.0000   
  5827  0.0000  0.0000  0.0000   
  5828  0.0000  0.0000  0.0000   
  5829  0.0000  0.0000  0.0000   
  5830  0.0000  0.0000  0.0000   
  5831  0.0000  0.0000  0.0000   
  5832  0.0000  0.0000  0.0000   
  5833  0.0000  0.0000  0.0000   
  5834  0.0000  0.0000  0.0000   
  5835  0.0000  0.0000  0.0000   
  5836  0.0000  0.0000  0.0000   
  5837  0.0000  0.0000  0.0000   
  5838  0.0000  0.0000  0.0000   
  5839  0.0000  0.0000  0.0000   
  5840  0.0000  0.0000  0.0000   
  5841  0.0000  0.0000  0.0000   
  5842  0.0000  0.0000  0.0000   
  5843  0.0000  0.0000  0.0000   
  5844  0.0000  0.0000  0.0000   
  5845  0.0000  0.0000  0.0000   
  5846  0.0000  0.0000  0.0000   
  5847  0.0000  0.0000  0.0000   
  5848  0.0000  0.0000  0.0000   
  5849  0.0000  0.0000  0.0000   
  5850  0.0000  0.0000  0.0000   
  5851  0.0000  0.0000  0.0000   
  5852  0.0000  0.0000  0.0000   
  5853  0.0000  0.0000  0.0000   
  5854  0.0000  0.0000  0.0000   
  5855  0.0000  0.0000  0.0000   
  5856  0.0000  0.0000  0.0000   
  5857  0.0000  0.0000  0.0000   
  5858  0.0000  0.0000  0.0000   
  5859  0.0000  0.0000  0.0000   
  5860  0.0000  0.0000  0.0000   
  5861  0.0000  0.0000  0.0000   
  5862  0.0000  0.0000  0.0000   
  5863  0.0000  0.0000  0.0000   
  5864  0.0000  0.0000  0.0000   
  5865  0.0000  0.0000  0.0000   
  5866  0.0000  0.0000  0.0000   
  5867  0.0000  0.0000  0.0000   
  5868  0.0000  0.0000  0.0000   
  5869  0.0000  0.0000  0.0000   
  5870  0.0000  0.0000  0.0000   
  5871  0.0000  0.0000  0.0000   
  5872  0.0000  0.0000  0.0000   
  5873  0.0000  0.0000  0.0000   
  5874  0.0000  0.0000  0.0000   
  5875  0.0000  0.0000  0.0000   
  5876  0.0000  0.0000  0.0000   
  5877  0.0000  0.0000  0.0000   
  5878  0.0000  0.0000  0.0000   
  5879  0.0000  0.0000  0.0000   
  5880  0.0000  0.0000  0.0000   
  5881  0.0000  0.0000  0.0000   
  5882  0.0000  0.0000  0.0000   
  5883  0.0000  0.0000  0.0000   
  5884  0.0000  0.0000  0.0000   
  5885  0.0000  0.0000  0.0000   
  5886  0.0000  0.0000  0.0000   
  5887  0.0000  0.0000  0.0000   
  5888  0.0000  0.0000  0.0000   
  5889  0.0000  0.0000  0.0000   
  5890  0.0000  0.0000  0.0000   
  5891  0.0000  0.0000  0.0000   
  5892  0.0000  0.0000  0.0000   
  5893  0.0000  0.0000  0.0000   
  5894  0.0000  0.0000  0.0000   
  5895  0.0000  0.0000  0.0000   
  5896  0.0000  0.0000  0.0000   
  5897  0.0000  0.0000  0.0000   
  5898  0.0000  0.0000  0.0000   
  5899  0.0000  0.0000  0.0000   
  5900  0.0000  0.0000  0.0000   
  5901  0.0000  0.0000  0.0000   
  5902  0.0000  0.0000  0.0000   
  5903  0.0000  0.0000  0.0000   
  5904  0.0000  0.0000  0.0000   
  5905  0.0000  0.0000  0.0000   
  5906  0.0000  0.0000  0.0000   
  5907  0.0000  0.0000  0.0000   
  5908  0.0000  0.0000  0.0000   
  5909  0.0000  0.0000  0.0000   
  5910  0.0000  0.0000  0.0000   
  5911  0.0000  0.0000  0.0000   
  5912  0.0000  0.0000  0.0000   
  5913  0.0000  0.0000  0.0000   
  5914  0.0000  0.0000  0.0000   
  5915  0.0000  0.0000  0.0000   
  5916  0.0000  0.0000  0.0000   
  5917  0.0000  0.0000  0.0000   
  5918  0.0000  0.0000  0.0000   
  5919  0.0000  0.0000  0.0000   
  5920  0.0000  0.0000  0.0000   
  5921  0.0000  0.0000  0.0000   
  5922  0.0000  0.0000  0.0000   
  5923  0.0000  0.0000  0.0000   
  5924  0.0000  0.0000  0.0000   
  5925  0.0000  0.0000  0.0000   
  5926  0.0000  0.0000  0.0000   
  5927  0.0000  0.0000  0.0000   
  5928  0.0000  0.0000  0.0000   
  5929  0.0000  0.0000  0.0000   
  5930  0.0000  0.0000  0.0000   
  5931  0.0000  0.0000  0.0000   
  5932  0.0000  0.0000  0.0000   
  5933  0.0000  0.0000  0.0000   
  5934  0.0000  0.0000  0.0000   
  5935  0.0000  0.0000  0.0000   
  5936  0.0000  0.0000  0.0000   
  5937  0.0000  0.0000  0.0000   
  5938  0.0000  0.0000  0.0000   
  5939  0.0000  0.0000  0.0000   
  5940  0.0000  0.0000  0.0000   
  5941  0.0000  0.0000  0.0000   
  5942  0.0000  0.0000  0.0000   
  5943  0.0000  0.0000  0.0000   
  5944  0.0000  0.0000  0.0000   
  5945  0.0000  0.0000  0.0000   
  5946  0.0000  0.0000  0.0000   
  5947  0.0000  0.0000  0.0000   
  5948  0.0000  0.0000  0.0000   
  5949  0.0000  0.0000  0.0000   
  5950  0.0000  0.0000  0.0000   
  5951  0.0000  0.0000  0.0000   
  5952  0.0000  0.0000  0.0000   
  5953  0.0000  0.0000  0.0000   
  5954  0.0000  0.0000  0.0000   
  5955  0.0000  0.0000  0.0000   
  5956  0.0000  0.0000  0.0000   
  5957  0.0000  0.0000  0.0000   
  5958  0.0000  0.0000  0.0000   
  5959  0.0000  0.0000  0.0000   
  5960  0.0000  0.0000  0.0000   
  5961  0.0000  0.0000  0.0000   
  5962  0.0000  0.0000  0.0000   
  5963  0.0000  0.0000  0.0000   
  5964  0.0000  0.0000  0.0000   
  5965  0.0000  0.0000  0.0000   
  5966  0.0000  0.0000  0.0000   
  5967  0.0000  0.0000  0.0000   
  5968  0.0000  0.0000  0.0000   
  5969  0.0000  0.0000  0.0000   
  5970  0.0000  0.0000  0.0000   
  5971  0.0000  0.0000  0.0000   
  5972  0.0000  0.0000  0.0000   
  5973  0.0000  0.0000  0.0000   
  5974  0.0000  0.0000  0.0000   
  5975  0.0000  0.0000  0.0000   
  5976  0.0000  0.0000  0.0000   
  5977  0.0000  0.0000  0.0000   
  5978  0.0000  0.0000  0.0000   
  5979  0.0000  0.0000  0.0000   
  5980  0.0000  0.0000  0.0000   
  5981  0.0000  0.0000  0.0000   
  5982  0.0000  0.0000  0.0000   
  5983  0.0000  0.0000  0.0000   
  5984  0.0000  0.0000  0.0000   
  5985  0.0000  0.0000  0.0000   
  5986  0.0000  0.0000  0.0000   
  5987  0.0000  0.0000  0.0000   
  5988  0.0000  0.0000  0.0000   
  5989  0.0000  0.0000  0.0000   
  5990  0.0000  0.0000  0.0000   
  5991  0.0000  0.0000  0.0000   
  5992  0.0000  0.0000  0.0000   
  5993  0.0000  0.0000  0.0000   
  5994  0.0000  0.0000  0.0000   
  5995  0.0000  0.0000  0.0000   
  5996  0.0000  0.0000  0.0000   
  5997  0.0000  0.0000  0.0000   
  5998  0.0000  0.0000  0.0000   
  5999  0.0000  0.0000  0.0000   
  6000  0.0000  0.0000  0.0000   
  6001  0.0000  0.0000  0.0000   
  6002  0.0000  0.0000  0.0000   
  6003  0.0000  0.0000  0.0000   
  6004  0.0000  0.0000  0.0000   
  6005  0.0000  0.0000  0.0000   
  6006  0.0000  0.0000  0.0000   
  6007  0.0000  0.0000  0.0000   
  6008  0.0000  0.0000  0.0000   
  6009  0.0000  0.0000  0.0000   
  6010  0.0000  0.0000  0.0000   
  6011  0.0000  0.0000  0.0000   
  6012  0.0000  0.0000  0.0000   
  6013  0.0000  0.0000  0.0000   
  6014  0.0000  0.0000  0.0000   
  6015  0.0000  0.0000  0.0000   
  6016  0.0000  0.0000  0.0000   
  6017  0.0000  0.0000  0.0000   
  6018  0.0000  0.0000  0.0000   
  6019  0.0000  0.0000  0.0000   
  6020  0.0000  0.0000  0.0000   
  6021  0.0000  0.0000  0.0000   
  6022  0.0000  0.0000  0.0000   
  6023  0.0000  0.0000  0.0000   
  6024  0.0000  0.0000  0.0000   
  6025  0.0000  0.0000  0.0000   
  6026  0.0000  0.0000  0.0000   
  6027  0.0000  0.0000  0.0000   
  6028  0.0000  0.0000  0.0000   
  6029  0.0000  0.0000  0.0000   
  6030  0.0000  0.0000  0.0000   
  6031  0.0000  0.0000  0.0000   
  6032  0.0000  0.0000  0.0000   
  6033  0.0000  0.0000  0.0000   
  6034  0.0000  0.0000  0.0000   
  6035  0.0000  0.0000  0.0000   
  6036  0.0000  0.0000  0.0000   
  6037  0.0000  0.0000  0.0000   
  6038  0.0000  0.0000  0.0000   
  6039  0.0000  0.0000  0.0000   
  6040  0.0000  0.0000  0.0000   
  6041  0.0000  0.0000  0.0000   
  6042  0.0000  0.0000  0.0000   
  6043  0.0000  0.0000  0.0000   
  6044  0.0000  0.0000  0.0000   
  6045  0.0000  0.0000  0.0000   
  6046  0.0000  0.0000  0.0000   
  6047  0.0000  0.0000  0.0000   
  6048  0.0000  0.0000  0.0000   
  6049  0.0000  0.0000  0.0000   
  6050  0.0000  0.0000  0.0000   
  6051  0.0000  0.0000  0.0000   
  6052  0.0000  0.0000  0.0000   
  6053  0.0000  0.0000  0.0000   
  6054  0.0000  0.0000  0.0000   
  6055  0.0000  0.0000  0.0000   
  6056  0.0000  0.0000  0.0000   
  6057  0.0000  0.0000  0.0000   
  6058  0.0000  0.0000  0.0000   
  6059  0.0000  0.0000  0.0000   
  6060  0.0000  0.0000  0.0000   
  6061  0.0000  0.0000  0.0000   
  6062  0.0000  0.0000  0.0000   
  6063  0.0000  0.0000  0.0000   
  6064  0.0000  0.0000  0.0000   
  6065  0.0000  0.0000  0.0000   
  6066  0.0000  0.0000  0.0000   
  6067  0.0000  0.0000  0.0000   
  6068  0.0000  0.0000  0.0000   
  6069  0.0000  0.0000  0.0000   
  6070  0.0000  0.0000  0.0000   
  6071  0.0000  0.0000  0.0000   
  6072  0.0000  0.0000  0.0000   
  6073  0.0000  0.0000  0.0000   
  6074  0.0000  0.0000  0.0000   
  6075  0.0000  0.0000  0.0000   
  6076  0.0000  0.0000  0.0000   
  6077  0.0000  0.0000  0.0000   
  6078  0.0000  0.0000  0.0000   
  6079  0.0000  0.0000  0.0000   
  6080  0.0000  0.0000  0.0000   
  6081  0.0000  0.0000  0.0000   
  6082  0.0000  0.0000  0.0000   
  6083  0.0000  0.0000  0.0000   
  6084  0.0000  0.0000  0.0000   
  6085  0.0000  0.0000  0.0000   
  6086  0.0000  0.0000  0.0000   
  6087  0.0000  0.0000  0.0000   
  6088  0.0000  0.0000  0.0000   
  6089  0.0000  0.0000  0.0000   
  6090  0.0000  0.0000  0.0000   
  6091  0.0000  0.0000  0.0000   
  6092  0.0000  0.0000  0.0000   
  6093  0.0000  0.0000  0.0000   
  6094  0.0000  0.0000  0.0000   
  6095  0.0000  0.0000  0.0000   
  6096  0.0000  0.0000  0.0000   
  6097  0.0000  0.0000  0.0000   
  6098  0.0000  0.0000  0.0000   
  6099  0.0000  0.0000  0.0000   
  6100  0.0000  0.0000  0.0000   
  6101  0.0000  0.0000  0.0000   
  6102  0.0000  0.0000  0.0000   
  6103  0.0000  0.0000  0.0000   
  6104  0.0000  0.0000  0.0000   
  6105  0.0000  0.0000  0.0000   
  6106  0.0000  0.0000  0.0000   
  6107  0.0000  0.0000  0.0000   
  6108  0.0000  0.0000  0.0000   
  6109  0.0000  0.0000  0.0000   
  6110  0.0000  0.0000  0.0000   
  6111  0.0000  0.0000  0.0000   
  6112  0.0000  0.0000  0.0000   
  6113  0.0000  0.0000  0.0000   
  6114  0.0000  0.0000  0.0000   
  6115  0.0000  0.0000  0.0000   
  6116  0.0000  0.0000  0.0000   
  6117  0.0000  0.0000  0.0000   
  6118  0.0000  0.0000  0.0000   
  6119  0.0000  0.0000  0.0000   
  6120  0.0000  0.0000  0.0000   
  6121  0.0000  0.0000  0.0000   
  6122  0.0000  0.0000  0.0000   
  6123  0.0000  0.0000  0.0000   
  6124  0.0000  0.0000  0.0000   
  6125  0.0000  0.0000  0.0000   
  6126  0.0000  0.0000  0.0000   
  6127  0.0000  0.0000  0.0000   
  6128  0.0000  0.0000  0.0000   
  6129  0.0000  0.0000  0.0000   
  6130  0.0000  0.0000  0.0000   
  6131  0.0000  0.0000  0.0000   
  6132  0.0000  0.0000  0.0000   
  6133  0.0000  0.0000  0.0000   
  6134  0.0000  0.0000  0.0000   
  6135  0.0000  0.0000  0.0000   
  6136  0.0000  0.0000  0.0000   
  6137  0.0000  0.0000  0.0000   
  6138  0.0000  0.0000  0.0000   
  6139  0.0000  0.0000  0.0000   
  6140  0.0000  0.0000  0.0000   
  6141  0.0000  0.0000  0.0000   
  6142  0.0000  0.0000  0.0000   
  6143  0.0000  0.0000  0.0000   
  6144  0.0000  0.0000  0.0000   
  6145  0.0000  0.0000  0.0000   
  6146  0.0000  0.0000  0.0000   
  6147  0.0000  0.0000  0.0000   
  6148  0.0000  0.0000  0.0000   
  6149  0.0000  0.0000  0.0000   
  6150  0.0000  0.0000  0.0000   
  6151  0.0000  0.0000  0.0000   
  6152  0.0000  0.0000  0.0000   
  6153  0.0000  0.0000  0.0000   
  6154  0.0000  0.0000  0.0000   
  6155  0.0000  0.0000  0.0000   
  6156  0.0000  0.0000  0.0000   
  6157  0.0000  0.0000  0.0000   
  6158  0.0000  0.0000  0.0000   
  6159  0.0000  0.0000  0.0000   
  6160  0.0000  0.0000  0.0000   
  6161  0.0000  0.0000  0.0000   
  6162  0.0000  0.0000  0.0000   
  6163  0.0000  0.0000  0.0000   
  6164  0.0000  0.0000  0.0000   
  6165  0.0000  0.0000  0.0000   
  6166  0.0000  0.0000  0.0000   
  6167  0.0000  0.0000  0.0000   
  6168  0.0000  0.0000  0.0000   
  6169  0.0000  0.0000  0.0000   
  6170  0.0000  0.0000  0.0000   
  6171  0.0000  0.0000  0.0000   
  6172  0.0000  0.0000  0.0000   
  6173  0.0000  0.0000  0.0000   
  6174  0.0000  0.0000  0.0000   
  6175  0.0000  0.0000  0.0000   
  6176  0.0000  0.0000  0.0000   
  6177  0.0000  0.0000  0.0000   
  6178  0.0000  0.0000  0.0000   
  6179  0.0000  0.0000  0.0000   
  6180  0.0000  0.0000  0.0000   
  6181  0.0000  0.0000  0.0000   
  6182  0.0000  0.0000  0.0000   
  6183  0.0000  0.0000  0.0000   
  6184  0.0000  0.0000  0.0000   
  6185  0.0000  0.0000  0.0000   
  6186  0.0000  0.0000  0.0000   
  6187  0.0000  0.0000  0.0000   
  6188  0.0000  0.0000  0.0000   
  6189  0.0000  0.0000  0.0000   
  6190  0.0000  0.0000  0.0000   
  6191  0.0000  0.0000  0.0000   
  6192  0.0000  0.0000  0.0000   
  6193  0.0000  0.0000  0.0000   
  6194  0.0000  0.0000  0.0000   
  6195  0.0000  0.0000  0.0000   
  6196  0.0000  0.0000  0.0000   
  6197  0.0000  0.0000  0.0000   
  6198  0.0000  0.0000  0.0000   
  6199  0.0000  0.0000  0.0000   
  6200  0.0000  0.0000  0.0000   
  6201  0.0000  0.0000  0.0000   
  6202  0.0000  0.0000  0.0000   
  6203  0.0000  0.0000  0.0000   
  6204  0.0000  0.0000  0.0000   
  6205  0.0000  0.0000  0.0000   
  6206  0.0000  0.0000  0.0000   
  6207  0.0000  0.0000  0.0000   
  6208  0.0000  0.0000  0.0000   
  6209  0.0000  0.0000  0.0000   
  6210  0.0000  0.0000  0.0000   
  6211  0.0000  0.0000  0.0000   
  6212  0.0000  0.0000  0.0000   
  6213  0.0000  0.0000  0.0000   
  6214  0.0000  0.0000  0.0000   
  6215  0.0000  0.0000  0.0000   
  6216  0.0000  0.0000  0.0000   
  6217  0.0000  0.0000  0.0000   
  6218  0.0000  0.0000  0.0000   
  6219  0.0000  0.0000  0.0000   
  6220  0.0000  0.0000  0.0000   
  6221  0.0000  0.0000  0.0000   
  6222  0.0000  0.0000  0.0000   
  6223  0.0000  0.0000  0.0000   
  6224  0.0000  0.0000  0.0000   
  6225  0.0000  0.0000  0.0000   
  6226  0.0000  0.0000  0.0000   
  6227  0.0000  0.0000  0.0000   
  6228  0.0000  0.0000  0.0000   
  6229  0.0000  0.0000  0.0000   
  6230  0.0000  0.0000  0.0000   
  6231  0.0000  0.0000  0.0000   
  6232  0.0000  0.0000  0.0000   
  6233  0.0000  0.0000  0.0000   
  6234  0.0000  0.0000  0.0000   
  6235  0.0000  0.0000  0.0000   
  6236  0.0000  0.0000  0.0000   
  6237  0.0000  0.0000  0.0000   
  6238  0.0000  0.0000  0.0000   
  6239  0.0000  0.0000  0.0000   
  6240  0.0000  0.0000  0.0000   
  6241  0.0000  0.0000  0.0000   
  6242  0.0000  0.0000  0.0000   
  6243  0.0000  0.0000  0.0000   
  6244  0.0000  0.0000  0.0000   
  6245  0.0000  0.0000  0.0000   
  6246  0.0000  0.0000  0.0000   
  6247  0.0000  0.0000  0.0000   
  6248  0.0000  0.0000  0.0000   
  6249  0.0000  0.0000  0.0000   
  6250  0.0000  0.0000  0.0000   
  6251  0.0000  0.0000  0.0000   
  6252  0.0000  0.0000  0.0000   
  6253  0.0000  0.0000  0.0000   
  6254  0.0000  0.0000  0.0000   
  6255  0.0000  0.0000  0.0000   
  6256  0.0000  0.0000  0.0000   
  6257  0.0000  0.0000  0.0000   
  6258  0.0000  0.0000  0.0000   
  6259  0.0000  0.0000  0.0000   
  6260  0.0000  0.0000  0.0000   
  6261  0.0000  0.0000  0.0000   
  6262  0.0000  0.0000  0.0000   
  6263  0.0000  0.0000  0.0000   
  6264  0.0000  0.0000  0.0000   
  6265  0.0000  0.0000  0.0000   
  6266  0.0000  0.0000  0.0000   
  6267  0.0000  0.0000  0.0000   
  6268  0.0000  0.0000  0.0000   
  6269  0.0000  0.0000  0.0000   
  6270  0.0000  0.0000  0.0000   
  6271  0.0000  0.0000  0.0000   
  6272  0.0000  0.0000  0.0000   
  6273  0.0000  0.0000  0.0000   
  6274  0.0000  0.0000  0.0000   
  6275  0.0000  0.0000  0.0000   
  6276  0.0000  0.0000  0.0000   
  6277  0.0000  0.0000  0.0000   
  6278  0.0000  0.0000  0.0000   
  6279  0.0000  0.0000  0.0000   
  6280  0.0000  0.0000  0.0000   
  6281  0.0000  0.0000  0.0000   
  6282  0.0000  0.0000  0.0000   
  6283  0.0000  0.0000  0.0000   
  6284  0.0000  0.0000  0.0000   
  6285  0.0000  0.0000  0.0000   
  6286  0.0000  0.0000  0.0000   
  6287  0.0000  0.0000  0.0000   
  6288  0.0000  0.0000  0.0000   
  6289  0.0000  0.0000  0.0000   
  6290  0.0000  0.0000  0.0000   
  6291  0.0000  0.0000  0.0000   
  6292  0.0000  0.0000  0.0000   
  6293  0.0000  0.0000  0.0000   
  6294  0.0000  0.0000  0.0000   
  6295  0.0000  0.0000  0.0000   
  6296  0.0000  0.0000  0.0000   
  6297  0.0000  0.0000  0.0000   
  6298  0.0000  0.0000  0.0000   
  6299  0.0000  0.0000  0.0000   
  6300  0.0000  0.0000  0.0000   
  6301  0.0000  0.0000  0.0000   
  6302  0.0000  0.0000  0.0000   
  6303  0.0000  0.0000  0.0000   
  6304  0.0000  0.0000  0.0000   
  6305  0.0000  0.0000  0.0000   
  6306  0.0000  0.0000  0.0000   
  6307  0.0000  0.0000  0.0000   
  6308  0.0000  0.0000  0.0000   
  6309  0.0000  0.0000  0.0000   
  6310  0.0000  0.0000  0.0000   
  6311  0.0000  0.0000  0.0000   
  6312  0.0000  0.0000  0.0000   
  6313  0.0000  0.0000  0.0000   
  6314  0.0000  0.0000  0.0000   
  6315  0.0000  0.0000  0.0000   
  6316  0.0000  0.0000  0.0000   
  6317  0.0000  0.0000  0.0000   
  6318  0.0000  0.0000  0.0000   
  6319  0.0000  0.0000  0.0000   
  6320  0.0000  0.0000  0.0000   
  6321  0.0000  0.0000  0.0000   
  6322  0.0000  0.0000  0.0000   
  6323  0.0000  0.0000  0.0000   
  6324  0.0000  0.0000  0.0000   
  6325  0.0000  0.0000  0.0000   
  6326  0.0000  0.0000  0.0000   
  6327  0.0000  0.0000  0.0000   
  6328  0.0000  0.0000  0.0000   
  6329  0.0000  0.0000  0.0000   
  6330  0.0000  0.0000  0.0000   
  6331  0.0000  0.0000  0.0000   
  6332  0.0000  0.0000  0.0000   
  6333  0.0000  0.0000  0.0000   
  6334  0.0000  0.0000  0.0000   
  6335  0.0000  0.0000  0.0000   
  6336  0.0000  0.0000  0.0000   
  6337  0.0000  0.0000  0.0000   
  6338  0.0000  0.0000  0.0000   
  6339  0.0000  0.0000  0.0000   
  6340  0.0000  0.0000  0.0000   
  6341  0.0000  0.0000  0.0000   
  6342  0.0000  0.0000  0.0000   
  6343  0.0000  0.0000  0.0000   
  6344  0.0000  0.0000  0.0000   
  6345  0.0000  0.0000  0.0000   
  6346  0.0000  0.0000  0.0000   
  6347  0.0000  0.0000  0.0000   
  6348  0.0000  0.0000  0.0000   
  6349  0.0000  0.0000  0.0000   
  6350  0.0000  0.0000  0.0000   
  6351  0.0000  0.0000  0.0000   
  6352  0.0000  0.0000  0.0000   
  6353  0.0000  0.0000  0.0000   
  6354  0.0000  0.0000  0.0000   
  6355  0.0000  0.0000  0.0000   
  6356  0.0000  0.0000  0.0000   
  6357  0.0000  0.0000  0.0000   
  6358  0.0000  0.0000  0.0000   
  6359  0.0000  0.0000  0.0000   
  6360  0.0000  0.0000  0.0000   
  6361  0.0000  0.0000  0.0000   
  6362  0.0000  0.0000  0.0000   
  6363  0.0000  0.0000  0.0000   
  6364  0.0000  0.0000  0.0000   
  6365  0.0000  0.0000  0.0000   
  6366  0.0000  0.0000  0.0000   
  6367  0.0000  0.0000  0.0000   
  6368  0.0000  0.0000  0.0000   
  6369  0.0000  0.0000  0.0000   
  6370  0.0000  0.0000  0.0000   
  6371  0.0000  0.0000  0.0000   
  6372  0.0000  0.0000  0.0000   
  6373  0.0000  0.0000  0.0000   
  6374  0.0000  0.0000  0.0000   
  6375  0.0000  0.0000  0.0000   
  6376  0.0000  0.0000  0.0000   
  6377  0.0000  0.0000  0.0000   
  6378  0.0000  0.0000  0.0000   
  6379  0.0000  0.0000  0.0000   
  6380  0.0000  0.0000  0.0000   
  6381  0.0000  0.0000  0.0000   
  6382  0.0000  0.0000  0.0000   
  6383  0.0000  0.0000  0.0000   
  6384  0.0000  0.0000  0.0000   
  6385  0.0000  0.0000  0.0000   
  6386  0.0000  0.0000  0.0000   
  6387  0.0000  0.0000  0.0000   
  6388  0.0000  0.0000  0.0000   
  6389  0.0000  0.0000  0.0000   
  6390  0.0000  0.0000  0.0000   
  6391  0.0000  0.0000  0.0000   
  6392  0.0000  0.0000  0.0000   
  6393  0.0000  0.0000  0.0000   
  6394  0.0000  0.0000  0.0000   
  6395  0.0000  0.0000  0.0000   
  6396  0.0000  0.0000  0.0000   
  6397  0.0000  0.0000  0.0000   
  6398  0.0000  0.0000  0.0000   
  6399  0.0000  0.0000  0.0000   
  6400  0.0000  0.0000  0.0000   
  6401  0.0000  0.0000  0.0000   
  6402  0.0000  0.0000  0.0000   
  6403  0.0000  0.0000  0.0000   
  6404  0.0000  0.0000  0.0000   
  6405  0.0000  0.0000  0.0000   
  6406  0.0000  0.0000  0.0000   
  6407  0.0000  0.0000  0.0000   
  6408  0.0000  0.0000  0.0000   
  6409  0.0000  0.0000  0.0000   
  6410  0.0000  0.0000  0.0000   
  6411  0.0000  0.0000  0.0000   
  6412  0.0000  0.0000  0.0000   
  6413  0.0000  0.0000  0.0000   
  6414  0.0000  0.0000  0.0000   
  6415  0.0000  0.0000  0.0000   
  6416  0.0000  0.0000  0.0000   
  6417  0.0000  0.0000  0.0000   
  6418  0.0000  0.0000  0.0000   
  6419  0.0000  0.0000  0.0000   
  6420  0.0000  0.0000  0.0000   
  6421  0.0000  0.0000  0.0000   
  6422  0.0000  0.0000  0.0000   
  6423  0.0000  0.0000  0.0000   
  6424  0.0000  0.0000  0.0000   
  6425  0.0000  0.0000  0.0000   
  6426  0.0000  0.0000  0.0000   
  6427  0.0000  0.0000  0.0000   
  6428  0.0000  0.0000  0.0000   
  6429  0.0000  0.0000  0.0000   
  6430  0.0000  0.0000  0.0000   
  6431  0.0000  0.0000  0.0000   
  6432  0.0000  0.0000  0.0000   
  6433  0.0000  0.0000  0.0000   
  6434  0.0000  0.0000  0.0000   
  6435  0.0000  0.0000  0.0000   
  6436  0.0000  0.0000  0.0000   
  6437  0.0000  0.0000  0.0000   
  6438  0.0000  0.0000  0.0000   
  6439  0.0000  0.0000  0.0000   
  6440  0.0000  0.0000  0.0000   
  6441  0.0000  0.0000  0.0000   
  6442  0.0000  0.0000  0.0000   
  6443  0.0000  0.0000  0.0000   
  6444  0.0000  0.0000  0.0000   
  6445  0.0000  0.0000  0.0000   
  6446  0.0000  0.0000  0.0000   
  6447  0.0000  0.0000  0.0000   
  6448  0.0000  0.0000  0.0000   
  6449  0.0000  0.0000  0.0000   
  6450  0.0000  0.0000  0.0000   
  6451  0.0000  0.0000  0.0000   
  6452  0.0000  0.0000  0.0000   
  6453  0.0000  0.0000  0.0000   
  6454  0.0000  0.0000  0.0000   
  6455  0.0000  0.0000  0.0000   
  6456  0.0000  0.0000  0.0000   
  6457  0.0000  0.0000  0.0000   
  6458  0.0000  0.0000  0.0000   
  6459  0.0000  0.0000  0.0000   
  6460  0.0000  0.0000  0.0000   
  6461  0.0000  0.0000  0.0000   
  6462  0.0000  0.0000  0.0000   
  6463  0.0000  0.0000  0.0000   
  6464  0.0000  0.0000  0.0000   
  6465  0.0000  0.0000  0.0000   
  6466  0.0000  0.0000  0.0000   
  6467  0.0000  0.0000  0.0000   
  6468  0.0000  0.0000  0.0000   
  6469  0.0000  0.0000  0.0000   
  6470  0.0000  0.0000  0.0000   
  6471  0.0000  0.0000  0.0000   
  6472  0.0000  0.0000  0.0000   
  6473  0.0000  0.0000  0.0000   
  6474  0.0000  0.0000  0.0000   
  6475  0.0000  0.0000  0.0000   
  6476  0.0000  0.0000  0.0000   
  6477  0.0000  0.0000  0.0000   
  6478  0.0000  0.0000  0.0000   
  6479  0.0000  0.0000  0.0000   
  6480  0.0000  0.0000  0.0000   
  6481  0.0000  0.0000  0.0000   
  6482  0.0000  0.0000  0.0000   
  6483  0.0000  0.0000  0.0000   
  6484  0.0000  0.0000  0.0000   
  6485  0.0000  0.0000  0.0000   
  6486  0.0000  0.0000  0.0000   
  6487  0.0000  0.0000  0.0000   
  6488  0.0000  0.0000  0.0000   
  6489  0.0000  0.0000  0.0000   
  6490  0.0000  0.0000  0.0000   
  6491  0.0000  0.0000  0.0000   
  6492  0.0000  0.0000  0.0000   
  6493  0.0000  0.0000  0.0000   
  6494  0.0000  0.0000  0.0000   
  6495  0.0000  0.0000  0.0000   
  6496  0.0000  0.0000  0.0000   
  6497  0.0000  0.0000  0.0000   
  6498  0.0000  0.0000  0.0000   
  6499  0.0000  0.0000  0.0000   
  6500  0.0000  0.0000  0.0000   
  6501  0.0000  0.0000  0.0000   
  6502  0.0000  0.0000  0.0000   
  6503  0.0000  0.0000  0.0000   
  6504  0.0000  0.0000  0.0000   
  6505  0.0000  0.0000  0.0000   
  6506  0.0000  0.0000  0.0000   
  6507  0.0000  0.0000  0.0000   
  6508  0.0000  0.0000  0.0000   
  6509  0.0000  0.0000  0.0000   
  6510  0.0000  0.0000  0.0000   
  6511  0.0000  0.0000  0.0000   
  6512  0.0000  0.0000  0.0000   
  6513  0.0000  0.0000  0.0000   
  6514  0.0000  0.0000  0.0000   
  6515  0.0000  0.0000  0.0000   
  6516  0.0000  0.0000  0.0000   
  6517  0.0000  0.0000  0.0000   
  6518  0.0000  0.0000  0.0000   
  6519  0.0000  0.0000  0.0000   
  6520  0.0000  0.0000  0.0000   
  6521  0.0000  0.0000  0.0000   
  6522  0.0000  0.0000  0.0000   
  6523  0.0000  0.0000  0.0000   
  6524  0.0000  0.0000  0.0000   
  6525  0.0000  0.0000  0.0000   
  6526  0.0000  0.0000  0.0000   
  6527  0.0000  0.0000  0.0000   
  6528  0.0000  0.0000  0.0000   
  6529  0.0000  0.0000  0.0000   
  6530  0.0000  0.0000  0.0000   
  6531  0.0000  0.0000  0.0000   
  6532  0.0000  0.0000  0.0000   
  6533  0.0000  0.0000  0.0000   
  6534  0.0000  0.0000  0.0000   
  6535  0.0000  0.0000  0.0000   
  6536  0.0000  0.0000  0.0000   
  6537  0.0000  0.0000  0.0000   
  6538  0.0000  0.0000  0.0000   
  6539  0.0000  0.0000  0.0000   
  6540  0.0000  0.0000  0.0000   
  6541  0.0000  0.0000  0.0000   
  6542  0.0000  0.0000  0.0000   
  6543  0.0000  0.0000  0.0000   
  6544  0.0000  0.0000  0.0000   
  6545  0.0000  0.0000  0.0000   
  6546  0.0000  0.0000  0.0000   
  6547  0.0000  0.0000  0.0000   
  6548  0.0000  0.0000  0.0000   
  6549  0.0000  0.0000  0.0000   
  6550  0.0000  0.0000  0.0000   
  6551  0.0000  0.0000  0.0000   
  6552  0.0000  0.0000  0.0000   
  6553  0.0000  0.0000  0.0000   
  6554  0.0000  0.0000  0.0000   
  6555  0.0000  0.0000  0.0000   
  6556  0.0000  0.0000  0.0000   
  6557  0.0000  0.0000  0.0000   
  6558  0.0000  0.0000  0.0000   
  6559  0.0000  0.0000  0.0000   
  6560  0.0000  0.0000  0.0000   
  6561  0.0000  0.0000  0.0000   
  6562  0.0000  0.0000  0.0000   
  6563  0.0000  0.0000  0.0000   
  6564  0.0000  0.0000  0.0000   
  6565  0.0000  0.0000  0.0000   
  6566  0.0000  0.0000  0.0000   
  6567  0.0000  0.0000  0.0000   
  6568  0.0000  0.0000  0.0000   
  6569  0.0000  0.0000  0.0000   
  6570  0.0000  0.0000  0.0000   
  6571  0.0000  0.0000  0.0000   
  6572  0.0000  0.0000  0.0000   
  6573  0.0000  0.0000  0.0000   
  6574  0.0000  0.0000  0.0000   
  6575  0.0000  0.0000  0.0000   
  6576  0.0000  0.0000  0.0000   
  6577  0.0000  0.0000  0.0000   
  6578  0.0000  0.0000  0.0000   
  6579  0.0000  0.0000  0.0000   
  6580  0.0000  0.0000  0.0000   
  6581  0.0000  0.0000  0.0000   
  6582  0.0000  0.0000  0.0000   
  6583  0.0000  0.0000  0.0000   
  6584  0.0000  0.0000  0.0000   
  6585  0.0000  0.0000  0.0000   
  6586  0.0000  0.0000  0.0000   
  6587  0.0000  0.0000  0.0000   
  6588  0.0000  0.0000  0.0000   
  6589  0.0000  0.0000  0.0000   
  6590  0.0000  0.0000  0.0000   
  6591  0.0000  0.0000  0.0000   
  6592  0.0000  0.0000  0.0000   
  6593  0.0000  0.0000  0.0000   
  6594  0.0000  0.0000  0.0000   
  6595  0.0000  0.0000  0.0000   
  6596  0.0000  0.0000  0.0000   
  6597  0.0000  0.0000  0.0000   
  6598  0.0000  0.0000  0.0000   
  6599  0.0000  0.0000  0.0000   
  6600  0.0000  0.0000  0.0000   
  6601  0.0000  0.0000  0.0000   
  6602  0.0000  0.0000  0.0000   
  6603  0.0000  0.0000  0.0000   
  6604  0.0000  0.0000  0.0000   
  6605  0.0000  0.0000  0.0000   
  6606  0.0000  0.0000  0.0000   
  6607  0.0000  0.0000  0.0000   
  6608  0.0000  0.0000  0.0000   
  6609  0.0000  0.0000  0.0000   
  6610  0.0000  0.0000  0.0000   
  6611  0.0000  0.0000  0.0000   
  6612  0.0000  0.0000  0.0000   
  6613  0.0000  0.0000  0.0000   
  6614  0.0000  0.0000  0.0000   
  6615  0.0000  0.0000  0.0000   
  6616  0.0000  0.0000  0.0000   
  6617  0.0000  0.0000  0.0000   
  6618  0.0000  0.0000  0.0000   
  6619  0.0000  0.0000  0.0000   
  6620  0.0000  0.0000  0.0000   
  6621  0.0000  0.0000  0.0000   
  6622  0.0000  0.0000  0.0000   
  6623  0.0000  0.0000  0.0000   
  6624  0.0000  0.0000  0.0000   
  6625  0.0000  0.0000  0.0000   
  6626  0.0000  0.0000  0.0000   
  6627  0.0000  0.0000  0.0000   
  6628  0.0000  0.0000  0.0000   
  6629  0.0000  0.0000  0.0000   
  6630  0.0000  0.0000  0.0000   
  6631  0.0000  0.0000  0.0000   
  6632  0.0000  0.0000  0.0000   
  6633  0.0000  0.0000  0.0000   
  6634  0.0000  0.0000  0.0000   
  6635  0.0000  0.0000  0.0000   
  6636  0.0000  0.0000  0.0000   
  6637  0.0000  0.0000  0.0000   
  6638  0.0000  0.0000  0.0000   
  6639  0.0000  0.0000  0.0000   
  6640  0.0000  0.0000  0.0000   
  6641  0.0000  0.0000  0.0000   
  6642  0.0000  0.0000  0.0000   
  6643  0.0000  0.0000  0.0000   
  6644  0.0000  0.0000  0.0000   
  6645  0.0000  0.0000  0.0000   
  6646  0.0000  0.0000  0.0000   
  6647  0.0000  0.0000  0.0000   
  6648  0.0000  0.0000  0.0000   
  6649  0.0000  0.0000  0.0000   
  6650  0.0000  0.0000  0.0000   
  6651  0.0000  0.0000  0.0000   
  6652  0.0000  0.0000  0.0000   
  6653  0.0000  0.0000  0.0000   
  6654  0.0000  0.0000  0.0000   
  6655  0.0000  0.0000  0.0000   
  6656  0.0000  0.0000  0.0000   
  6657  0.0000  0.0000  0.0000   
  6658  0.0000  0.0000  0.0000   
  6659  0.0000  0.0000  0.0000   
  6660  0.0000  0.0000  0.0000   
  6661  0.0000  0.0000  0.0000   
  6662  0.0000  0.0000  0.0000   
  6663  0.0000  0.0000  0.0000   
  6664  0.0000  0.0000  0.0000   
  6665  0.0000  0.0000  0.0000   
  6666  0.0000  0.0000  0.0000   
  6667  0.0000  0.0000  0.0000   
  6668  0.0000  0.0000  0.0000   
  6669  0.0000  0.0000  0.0000   
  6670  0.0000  0.0000  0.0000   
  6671  0.0000  0.0000  0.0000   
  6672  0.0000  0.0000  0.0000   
  6673  0.0000  0.0000  0.0000   
  6674  0.0000  0.0000  0.0000   
  6675  0.0000  0.0000  0.0000   
  6676  0.0000  0.0000  0.0000   
  6677  0.0000  0.0000  0.0000   
  6678  0.0000  0.0000  0.0000   
  6679  0.0000  0.0000  0.0000   
  6680  0.0000  0.0000  0.0000   
  6681  0.0000  0.0000  0.0000   
  6682  0.0000  0.0000  0.0000   
  6683  0.0000  0.0000  0.0000   
  6684  0.0000  0.0000  0.0000   
  6685  0.0000  0.0000  0.0000   
  6686  0.0000  0.0000  0.0000   
  6687  0.0000  0.0000  0.0000   
  6688  0.0000  0.0000  0.0000   
  6689  0.0000  0.0000  0.0000   
  6690  0.0000  0.0000  0.0000   
  6691  0.0000  0.0000  0.0000   
  6692  0.0000  0.0000  0.0000   
  6693  0.0000  0.0000  0.0000   
  6694  0.0000  0.0000  0.0000   
  6695  0.0000  0.0000  0.0000   
  6696  0.0000  0.0000  0.0000   
  6697  0.0000  0.0000  0.0000   
  6698  0.0000  0.0000  0.0000   
  6699  0.0000  0.0000  0.0000   
  6700  0.0000  0.0000  0.0000   
  6701  0.0000  0.0000  0.0000   
  6702  0.0000  0.0000  0.0000   
  6703  0.0000  0.0000  0.0000   
  6704  0.0000  0.0000  0.0000   
  6705  0.0000  0.0000  0.0000   
  6706  0.0000  0.0000  0.0000   
  6707  0.0000  0.0000  0.0000   
  6708  0.0000  0.0000  0.0000   
  6709  0.0000  0.0000  0.0000   
  6710  0.0000  0.0000  0.0000   
  6711  0.0000  0.0000  0.0000   
  6712  0.0000  0.0000  0.0000   
  6713  0.0000  0.0000  0.0000   
  6714  0.0000  0.0000  0.0000   
  6715  0.0000  0.0000  0.0000   
  6716  0.0000  0.0000  0.0000   
  6717  0.0000  0.0000  0.0000   
  6718  0.0000  0.0000  0.0000   
  6719  0.0000  0.0000  0.0000   
  6720  0.0000  0.0000  0.0000   
  6721  0.0000  0.0000  0.0000   
  6722  0.0000  0.0000  0.0000   
  6723  0.0000  0.0000  0.0000   
  6724  0.0000  0.0000  0.0000   
  6725  0.0000  0.0000  0.0000   
  6726  0.0000  0.0000  0.0000   
  6727  0.0000  0.0000  0.0000   
  6728  0.0000  0.0000  0.0000   
  6729  0.0000  0.0000  0.0000   
  6730  0.0000  0.0000  0.0000   
  6731  0.0000  0.0000  0.0000   
  6732  0.0000  0.0000  0.0000   
  6733  0.0000  0.0000  0.0000   
  6734  0.0000  0.0000  0.0000   
  6735  0.0000  0.0000  0.0000   
  6736  0.0000  0.0000  0.0000   
  6737  0.0000  0.0000  0.0000   
  6738  0.0000  0.0000  0.0000   
  6739  0.0000  0.0000  0.0000   
  6740  0.0000  0.0000  0.0000   
  6741  0.0000  0.0000  0.0000   
  6742  0.0000  0.0000  0.0000   
  6743  0.0000  0.0000  0.0000   
  6744  0.0000  0.0000  0.0000   
  6745  0.0000  0.0000  0.0000   
  6746  0.0000  0.0000  0.0000   
  6747  0.0000  0.0000  0.0000   
  6748  0.0000  0.0000  0.0000   
  6749  0.0000  0.0000  0.0000   
  6750  0.0000  0.0000  0.0000   
  6751  0.0000  0.0000  0.0000   
  6752  0.0000  0.0000  0.0000   
  6753  0.0000  0.0000  0.0000   
  6754  0.0000  0.0000  0.0000   
  6755  0.0000  0.0000  0.0000   
  6756  0.0000  0.0000  0.0000   
  6757  0.0000  0.0000  0.0000   
  6758  0.0000  0.0000  0.0000   
  6759  0.0000  0.0000  0.0000   
  6760  0.0000  0.0000  0.0000   
  6761  0.0000  0.0000  0.0000   
  6762  0.0000  0.0000  0.0000   
  6763  0.0000  0.0000  0.0000   
  6764  0.0000  0.0000  0.0000   
  6765  0.0000  0.0000  0.0000   
  6766  0.0000  0.0000  0.0000   
  6767  0.0000  0.0000  0.0000   
  6768  0.0000  0.0000  0.0000   
  6769  0.0000  0.0000  0.0000   
  6770  0.0000  0.0000  0.0000   
  6771  0.0000  0.0000  0.0000   
  6772  0.0000  0.0000  0.0000   
  6773  0.0000  0.0000  0.0000   
  6774  0.0000  0.0000  0.0000   
  6775  0.0000  0.0000  0.0000   
  6776  0.0000  0.0000  0.0000   
  6777  0.0000  0.0000  0.0000   
  6778  0.0000  0.0000  0.0000   
  6779  0.0000  0.0000  0.0000   
  6780  0.0000  0.0000  0.0000   
  6781  0.0000  0.0000  0.0000   
  6782  0.0000  0.0000  0.0000   
  6783  0.0000  0.0000  0.0000   
  6784  0.0000  0.0000  0.0000   
  6785  0.0000  0.0000  0.0000   
  6786  0.0000  0.0000  0.0000   
  6787  0.0000  0.0000  0.0000   
  6788  0.0000  0.0000  0.0000   
  6789  0.0000  0.0000  0.0000   
  6790  0.0000  0.0000  0.0000   
  6791  0.0000  0.0000  0.0000   
  6792  0.0000  0.0000  0.0000   
  6793  0.0000  0.0000  0.0000   
  6794  0.0000  0.0000  0.0000   
  6795  0.0000  0.0000  0.0000   
  6796  0.0000  0.0000  0.0000   
  6797  0.0000  0.0000  0.0000   
  6798  0.0000  0.0000  0.0000   
  6799  0.0000  0.0000  0.0000   
  6800  0.0000  0.0000  0.0000   
  6801  0.0000  0.0000  0.0000   
  6802  0.0000  0.0000  0.0000   
  6803  0.0000  0.0000  0.0000   
  6804  0.0000  0.0000  0.0000   
  6805  0.0000  0.0000  0.0000   
  6806  0.0000  0.0000  0.0000   
  6807  0.0000  0.0000  0.0000   
  6808  0.0000  0.0000  0.0000   
  6809  0.0000  0.0000  0.0000   
  6810  0.0000  0.0000  0.0000   
  6811  0.0000  0.0000  0.0000   
  6812  0.0000  0.0000  0.0000   
  6813  0.0000  0.0000  0.0000   
  6814  0.0000  0.0000  0.0000   
  6815  0.0000  0.0000  0.0000   
  6816  0.0000  0.0000  0.0000   
  6817  0.0000  0.0000  0.0000   
  6818  0.0000  0.0000  0.0000   
  6819  0.0000  0.0000  0.0000   
  6820  0.0000  0.0000  0.0000   
  6821  0.0000  0.0000  0.0000   
  6822  0.0000  0.0000  0.0000   
  6823  0.0000  0.0000  0.0000   
  6824  0.0000  0.0000  0.0000   
  6825  0.0000  0.0000  0.0000   
  6826  0.0000  0.0000  0.0000   
  6827  0.0000  0.0000  0.0000   
  6828  0.0000  0.0000  0.0000   
  6829  0.0000  0.0000  0.0000   
  6830  0.0000  0.0000  0.0000   
  6831  0.0000  0.0000  0.0000   
  6832  0.0000  0.0000  0.0000   
  6833  0.0000  0.0000  0.0000   
  6834  0.0000  0.0000  0.0000   
  6835  0.0000  0.0000  0.0000   
  6836  0.0000  0.0000  0.0000   
  6837  0.0000  0.0000  0.0000   
  6838  0.0000  0.0000  0.0000   
  6839  0.0000  0.0000  0.0000   
  6840  0.0000  0.0000  0.0000   
  6841  0.0000  0.0000  0.0000   
  6842  0.0000  0.0000  0.0000   
  6843  0.0000  0.0000  0.0000   
  6844  0.0000  0.0000  0.0000   
  6845  0.0000  0.0000  0.0000   
  6846  0.0000  0.0000  0.0000   
  6847  0.0000  0.0000  0.0000   
  6848  0.0000  0.0000  0.0000   
  6849  0.0000  0.0000  0.0000   
  6850  0.0000  0.0000  0.0000   
  6851  0.0000  0.0000  0.0000   
  6852  0.0000  0.0000  0.0000   
  6853  0.0000  0.0000  0.0000   
  6854  0.0000  0.0000  0.0000   
  6855  0.0000  0.0000  0.0000   
  6856  0.0000  0.0000  0.0000   
  6857  0.0000  0.0000  0.0000   
  6858  0.0000  0.0000  0.0000   
  6859  0.0000  0.0000  0.0000   
  6860  0.0000  0.0000  0.0000   
  6861  0.0000  0.0000  0.0000   
  6862  0.0000  0.0000  0.0000   
  6863  0.0000  0.0000  0.0000   
  6864  0.0000  0.0000  0.0000   
  6865  0.0000  0.0000  0.0000   
  6866  0.0000  0.0000  0.0000   
  6867  0.0000  0.0000  0.0000   
  6868  0.0000  0.0000  0.0000   
  6869  0.0000  0.0000  0.0000   
  6870  0.0000  0.0000  0.0000   
  6871  0.0000  0.0000  0.0000   
  6872  0.0000  0.0000  0.0000   
  6873  0.0000  0.0000  0.0000   
  6874  0.0000  0.0000  0.0000   
  6875  0.0000  0.0000  0.0000   
  6876  0.0000  0.0000  0.0000   
  6877  0.0000  0.0000  0.0000   
  6878  0.0000  0.0000  0.0000   
  6879  0.0000  0.0000  0.0000   
  6880  0.0000  0.0000  0.0000   
  6881  0.0000  0.0000  0.0000   
  6882  0.0000  0.0000  0.0000   
  6883  0.0000  0.0000  0.0000   
  6884  0.0000  0.0000  0.0000   
  6885  0.0000  0.0000  0.0000   
  6886  0.0000  0.0000  0.0000   
  6887  0.0000  0.0000  0.0000   
  6888  0.0000  0.0000  0.0000   
  6889  0.0000  0.0000  0.0000   
  6890  0.0000  0.0000  0.0000   
  6891  0.0000  0.0000  0.0000   
  6892  0.0000  0.0000  0.0000   
  6893  0.0000  0.0000  0.0000   
  6894  0.0000  0.0000  0.0000   
  6895  0.0000  0.0000  0.0000   
  6896  0.0000  0.0000  0.0000   
  6897  0.0000  0.0000  0.0000   
  6898  0.0000  0.0000  0.0000   
  6899  0.0000  0.0000  0.0000   
  6900  0.0000  0.0000  0.0000   
  6901  0.0000  0.0000  0.0000   
  6902  0.0000  0.0000  0.0000   
  6903  0.0000  0.0000  0.0000   
  6904  0.0000  0.0000  0.0000   
  6905  0.0000  0.0000  0.0000   
  6906  0.0000  0.0000  0.0000   
  6907  0.0000  0.0000  0.0000   
  6908  0.0000  0.0000  0.0000   
  6909  0.0000  0.0000  0.0000   
  6910  0.0000  0.0000  0.0000   
  6911  0.0000  0.0000  0.0000   
  6912  0.0000  0.0000  0.0000   
  6913  0.0000  0.0000  0.0000   
  6914  0.0000  0.0000  0.0000   
  6915  0.0000  0.0000  0.0000   
  6916  0.0000  0.0000  0.0000   
  6917  0.0000  0.0000  0.0000   
  6918  0.0000  0.0000  0.0000   
  6919  0.0000  0.0000  0.0000   
  6920  0.0000  0.0000  0.0000   
  6921  0.0000  0.0000  0.0000   
  6922  0.0000  0.0000  0.0000   
  6923  0.0000  0.0000  0.0000   
  6924  0.0000  0.0000  0.0000   
  6925  0.0000  0.0000  0.0000   
  6926  0.0000  0.0000  0.0000   
  6927  0.0000  0.0000  0.0000   
  6928  0.0000  0.0000  0.0000   
  6929  0.0000  0.0000  0.0000   
  6930  0.0000  0.0000  0.0000   
  6931  0.0000  0.0000  0.0000   
  6932  0.0000  0.0000  0.0000   
  6933  0.0000  0.0000  0.0000   
  6934  0.0000  0.0000  0.0000   
  6935  0.0000  0.0000  0.0000   
  6936  0.0000  0.0000  0.0000   
  6937  0.0000  0.0000  0.0000   
  6938  0.0000  0.0000  0.0000   
  6939  0.0000  0.0000  0.0000   
  6940  0.0000  0.0000  0.0000   
  6941  0.0000  0.0000  0.0000   
  6942  0.0000  0.0000  0.0000   
  6943  0.0000  0.0000  0.0000   
  6944  0.0000  0.0000  0.0000   
  6945  0.0000  0.0000  0.0000   
  6946  0.0000  0.0000  0.0000   
  6947  0.0000  0.0000  0.0000   
  6948  0.0000  0.0000  0.0000   
  6949  0.0000  0.0000  0.0000   
  6950  0.0000  0.0000  0.0000   
  6951  0.0000  0.0000  0.0000   
  6952  0.0000  0.0000  0.0000   
  6953  0.0000  0.0000  0.0000   
  6954  0.0000  0.0000  0.0000   
  6955  0.0000  0.0000  0.0000   
  6956  0.0000  0.0000  0.0000   
  6957  0.0000  0.0000  0.0000   
  6958  0.0000  0.0000  0.0000   
  6959  0.0000  0.0000  0.0000   
  6960  0.0000  0.0000  0.0000   
  6961  0.0000  0.0000  0.0000   
  6962  0.0000  0.0000  0.0000   
  6963  0.0000  0.0000  0.0000   
  6964  0.0000  0.0000  0.0000   
  6965  0.0000  0.0000  0.0000   
  6966  0.0000  0.0000  0.0000   
  6967  0.0000  0.0000  0.0000   
  6968  0.0000  0.0000  0.0000   
  6969  0.0000  0.0000  0.0000   
  6970  0.0000  0.0000  0.0000   
  6971  0.0000  0.0000  0.0000   
  6972  0.0000  0.0000  0.0000   
  6973  0.0000  0.0000  0.0000   
  6974  0.0000  0.0000  0.0000   
  6975  0.0000  0.0000  0.0000   
  6976  0.0000  0.0000  0.0000   
  6977  0.0000  0.0000  0.0000   
  6978  0.0000  0.0000  0.0000   
  6979  0.0000  0.0000  0.0000   
  6980  0.0000  0.0000  0.0000   
  6981  0.0000  0.0000  0.0000   
  6982  0.0000  0.0000  0.0000   
  6983  0.0000  0.0000  0.0000   
  6984  0.0000  0.0000  0.0000   
  6985  0.0000  0.0000  0.0000   
  6986  0.0000  0.0000  0.0000   
  6987  0.0000  0.0000  0.0000   
  6988  0.0000  0.0000  0.0000   
  6989  0.0000  0.0000  0.0000   
  6990  0.0000  0.0000  0.0000   
  6991  0.0000  0.0000  0.0000   
  6992  0.0000  0.0000  0.0000   
  6993  0.0000  0.0000  0.0000   
  6994  0.0000  0.0000  0.0000   
  6995  0.0000  0.0000  0.0000   
  6996  0.0000  0.0000  0.0000   
  6997  0.0000  0.0000  0.0000   
  6998  0.0000  0.0000  0.0000   
  6999  0.0000  0.0000  0.0000   
  7000  0.0000  0.0000  0.0000   
  7001  0.0000  0.0000  0.0000   
  7002  0.0000  0.0000  0.0000   
  7003  0.0000  0.0000  0.0000   
  7004  0.0000  0.0000  0.0000   
  7005  0.0000  0.0000  0.0000   
  7006  0.0000  0.0000  0.0000   
  7007  0.0000  0.0000  0.0000   
  7008  0.0000  0.0000  0.0000   
  7009  0.0000  0.0000  0.0000   
  7010  0.0000  0.0000  0.0000   
  7011  0.0000  0.0000  0.0000   
  7012  0.0000  0.0000  0.0000   
  7013  0.0000  0.0000  0.0000   
  7014  0.0000  0.0000  0.0000   
  7015  0.0000  0.0000  0.0000   
  7016  0.0000  0.0000  0.0000   
  7017  0.0000  0.0000  0.0000   
  7018  0.0000  0.0000  0.0000   
  7019  0.0000  0.0000  0.0000   
  7020  0.0000  0.0000  0.0000   
  7021  0.0000  0.0000  0.0000   
  7022  0.0000  0.0000  0.0000   
  7023  0.0000  0.0000  0.0000   
  7024  0.0000  0.0000  0.0000   
  7025  0.0000  0.0000  0.0000   
  7026  0.0000  0.0000  0.0000   
  7027  0.0000  0.0000  0.0000   
  7028  0.0000  0.0000  0.0000   
  7029  0.0000  0.0000  0.0000   
  7030  0.0000  0.0000  0.0000   
  7031  0.0000  0.0000  0.0000   
  7032  0.0000  0.0000  0.0000   
  7033  0.0000  0.0000  0.0000   
  7034  0.0000  0.0000  0.0000   
  7035  0.0000  0.0000  0.0000   
  7036  0.0000  0.0000  0.0000   
  7037  0.0000  0.0000  0.0000   
  7038  0.0000  0.0000  0.0000   
  7039  0.0000  0.0000  0.0000   
  7040  0.0000  0.0000  0.0000   
  7041  0.0000  0.0000  0.0000   
  7042  0.0000  0.0000  0.0000   
  7043  0.0000  0.0000  0.0000   
  7044  0.0000  0.0000  0.0000   
  7045  0.0000  0.0000  0.0000   
  7046  0.0000  0.0000  0.0000   
  7047  0.0000  0.0000  0.0000   
  7048  0.0000  0.0000  0.0000   
  7049  0.0000  0.0000  0.0000   
  7050  0.0000  0.0000  0.0000   
  7051  0.0000  0.0000  0.0000   
  7052  0.0000  0.0000  0.0000   
  7053  0.0000  0.0000  0.0000   
  7054  0.0000  0.0000  0.0000   
  7055  0.0000  0.0000  0.0000   
  7056  0.0000  0.0000  0.0000   
  7057  0.0000  0.0000  0.0000   
  7058  0.0000  0.0000  0.0000   
  7059  0.0000  0.0000  0.0000   
  7060  0.0000  0.0000  0.0000   
  7061  0.0000  0.0000  0.0000   
  7062  0.0000  0.0000  0.0000   
  7063  0.0000  0.0000  0.0000   
  7064  0.0000  0.0000  0.0000   
  7065  0.0000  0.0000  0.0000   
  7066  0.0000  0.0000  0.0000   
  7067  0.0000  0.0000  0.0000   
  7068  0.0000  0.0000  0.0000   
  7069  0.0000  0.0000  0.0000   
  7070  0.0000  0.0000  0.0000   
  7071  0.0000  0.0000  0.0000   
  7072  0.0000  0.0000  0.0000   
  7073  0.0000  0.0000  0.0000   
  7074  0.0000  0.0000  0.0000   
  7075  0.0000  0.0000  0.0000   
  7076  0.0000  0.0000  0.0000   
  7077  0.0000  0.0000  0.0000   
  7078  0.0000  0.0000  0.0000   
  7079  0.0000  0.0000  0.0000   
  7080  0.0000  0.0000  0.0000   
  7081  0.0000  0.0000  0.0000   
  7082  0.0000  0.0000  0.0000   
  7083  0.0000  0.0000  0.0000   
  7084  0.0000  0.0000  0.0000   
  7085  0.0000  0.0000  0.0000   
  7086  0.0000  0.0000  0.0000   
  7087  0.0000  0.0000  0.0000   
  7088  0.0000  0.0000  0.0000   
  7089  0.0000  0.0000  0.0000   
  7090  0.0000  0.0000  0.0000   
  7091  0.0000  0.0000  0.0000   
  7092  0.0000  0.0000  0.0000   
  7093  0.0000  0.0000  0.0000   
  7094  0.0000  0.0000  0.0000   
  7095  0.0000  0.0000  0.0000   
  7096  0.0000  0.0000  0.0000   
  7097  0.0000  0.0000  0.0000   
  7098  0.0000  0.0000  0.0000   
  7099  0.0000  0.0000  0.0000   
  7100  0.0000  0.0000  0.0000   
  7101  0.0000  0.0000  0.0000   
  7102  0.0000  0.0000  0.0000   
  7103  0.0000  0.0000  0.0000   
  7104  0.0000  0.0000  0.0000   
  7105  0.0000  0.0000  0.0000   
  7106  0.0000  0.0000  0.0000   
  7107  0.0000  0.0000  0.0000   
  7108  0.0000  0.0000  0.0000   
  7109  0.0000  0.0000  0.0000   
  7110  0.0000  0.0000  0.0000   
  7111  0.0000  0.0000  0.0000   
  7112  0.0000  0.0000  0.0000   
  7113  0.0000  0.0000  0.0000   
  7114  0.0000  0.0000  0.0000   
  7115  0.0000  0.0000  0.0000   
  7116  0.0000  0.0000  0.0000   
  7117  0.0000  0.0000  0.0000   
  7118  0.0000  0.0000  0.0000   
  7119  0.0000  0.0000  0.0000   
  7120  0.0000  0.0000  0.0000   
  7121  0.0000  0.0000  0.0000   
  7122  0.0000  0.0000  0.0000   
  7123  0.0000  0.0000  0.0000   
  7124  0.0000  0.0000  0.0000   
  7125  0.0000  0.0000  0.0000   
  7126  0.0000  0.0000  0.0000   
  7127  0.0000  0.0000  0.0000   
  7128  0.0000  0.0000  0.0000   
  7129  0.0000  0.0000  0.0000   
  7130  0.0000  0.0000  0.0000   
  7131  0.0000  0.0000  0.0000   
  7132  0.0000  0.0000  0.0000   
  7133  0.0000  0.0000  0.0000   
  7134  0.0000  0.0000  0.0000   
  7135  0.0000  0.0000  0.0000   
  7136  0.0000  0.0000  0.0000   
  7137  0.0000  0.0000  0.0000   
  7138  0.0000  0.0000  0.0000   
  7139  0.0000  0.0000  0.0000   
  7140  0.0000  0.0000  0.0000   
  7141  0.0000  0.0000  0.0000   
  7142  0.0000  0.0000  0.0000   
  7143  0.0000  0.0000  0.0000   
  7144  0.0000  0.0000  0.0000   
  7145  0.0000  0.0000  0.0000   
  7146  0.0000  0.0000  0.0000   
  7147  0.0000  0.0000  0.0000   
  7148  0.0000  0.0000  0.0000   
  7149  0.0000  0.0000  0.0000   
  7150  0.0000  0.0000  0.0000   
  7151  0.0000  0.0000  0.0000   
  7152  0.0000  0.0000  0.0000   
  7153  0.0000  0.0000  0.0000   
  7154  0.0000  0.0000  0.0000   
  7155  0.0000  0.0000  0.0000   
  7156  0.0000  0.0000  0.0000   
  7157  0.0000  0.0000  0.0000   
  7158  0.0000  0.0000  0.0000   
  7159  0.0000  0.0000  0.0000   
  7160  0.0000  0.0000  0.0000   
  7161  0.0000  0.0000  0.0000   
  7162  0.0000  0.0000  0.0000   
  7163  0.0000  0.0000  0.0000   
  7164  0.0000  0.0000  0.0000   
  7165  0.0000  0.0000  0.0000   
  7166  0.0000  0.0000  0.0000   
  7167  0.0000  0.0000  0.0000   
  7168  0.0000  0.0000  0.0000   
  7169  0.0000  0.0000  0.0000   
  7170  0.0000  0.0000  0.0000   
  7171  0.0000  0.0000  0.0000   
  7172  0.0000  0.0000  0.0000   
  7173  0.0000  0.0000  0.0000   
  7174  0.0000  0.0000  0.0000   
  7175  0.0000  0.0000  0.0000   
  7176  0.0000  0.0000  0.0000   
  7177  0.0000  0.0000  0.0000   
  7178  0.0000  0.0000  0.0000   
  7179  0.0000  0.0000  0.0000   
  7180  0.0000  0.0000  0.0000   
  7181  0.0000  0.0000  0.0000   
  7182  0.0000  0.0000  0.0000   
  7183  0.0000  0.0000  0.0000   
  7184  0.0000  0.0000  0.0000   
  7185  0.0000  0.0000  0.0000   
  7186  0.0000  0.0000  0.0000   
  7187  0.0000  0.0000  0.0000   
  7188  0.0000  0.0000  0.0000   
  7189  0.0000  0.0000  0.0000   
  7190  0.0000  0.0000  0.0000   
  7191  0.0000  0.0000  0.0000   
  7192  0.0000  0.0000  0.0000   
  7193  0.0000  0.0000  0.0000   
  7194  0.0000  0.0000  0.0000   
  7195  0.0000  0.0000  0.0000   
  7196  0.0000  0.0000  0.0000   
  7197  0.0000  0.0000  0.0000   
  7198  0.0000  0.0000  0.0000   
  7199  0.0000  0.0000  0.0000   
  7200  0.0000  0.0000  0.0000   
  7201  0.0000  0.0000  0.0000   
  7202  0.0000  0.0000  0.0000   
  7203  0.0000  0.0000  0.0000   
  7204  0.0000  0.0000  0.0000   
  7205  0.0000  0.0000  0.0000   
  7206  0.0000  0.0000  0.0000   
  7207  0.0000  0.0000  0.0000   
  7208  0.0000  0.0000  0.0000   
  7209  0.0000  0.0000  0.0000   
  7210  0.0000  0.0000  0.0000   
  7211  0.0000  0.0000  0.0000   
  7212  0.0000  0.0000  0.0000   
  7213  0.0000  0.0000  0.0000   
  7214  0.0000  0.0000  0.0000   
  7215  0.0000  0.0000  0.0000   
  7216  0.0000  0.0000  0.0000   
  7217  0.0000  0.0000  0.0000   
  7218  0.0000  0.0000  0.0000   
  7219  0.0000  0.0000  0.0000   
  7220  0.0000  0.0000  0.0000   
  7221  0.0000  0.0000  0.0000   
  7222  0.0000  0.0000  0.0000   
  7223  0.0000  0.0000  0.0000   
  7224  0.0000  0.0000  0.0000   
  7225  0.0000  0.0000  0.0000   
  7226  0.0000  0.0000  0.0000   
  7227  0.0000  0.0000  0.0000   
  7228  0.0000  0.0000  0.0000   
  7229  0.0000  0.0000  0.0000   
  7230  0.0000  0.0000  0.0000   
  7231  0.0000  0.0000  0.0000   
  7232  -0.0760  0.1585  0.7909   
  7233  -0.0349  -0.0355  0.3223  
  7234  0.2032  0.0121  0.2686   
  7235  -0.0095  -0.0295  -0.4295 
  7236  0.1295  0.0549  -0.1700   
  7237  0.1787  0.0335  0.2329   
  7238  0.0768  0.0549  0.4752   
  7239  -0.0154  0.1368  -0.0511  
  7240  0.0306  -0.0136  0.2345   
  7241  -0.1668  -0.0293  0.1037  
  7242  0.0093  0.1309  0.1294   
  7243  -0.2462  -0.0729  0.1741  
  7244  -0.1501  0.1167  -0.2619  
  7245  0.1377  0.1562  -0.3822   
  7246  -0.0339  0.1129  -0.2765  
  7247  -0.1076  0.1361  0.1056   
  7248  0.1831  -0.0531  0.1817   
  7249  -0.1313  -0.0567  0.1390  
  7250  0.1195  0.0342  -0.3862   
  7251  -0.0842  0.1185  0.3168   
  7252  0.1777  0.0740  0.0928   
  7253  0.0098  -0.0723  0.5595   
  7254  -0.2050  0.1778  -0.2664  
  7255  0.0247  0.2171  -0.2574   
  7256  0.1091  0.0483  0.0091   
  7257  -0.1313  0.1111  0.0217   
  7258  -0.0157  -0.0736  0.2868  
  7259  -0.1153  -0.1139  -0.3439 
  7260  -0.0512  0.1546  -0.2112  
  7261  -0.0713  -0.2189  0.3933  
  7262  -0.1303  0.0758  -0.0845  
  7263  -0.0110  -0.1561  -0.4979 
  7264  0.0460  -0.0536  0.3959   
  7265  -0.0867  0.0524  -0.2148  
  7266  -0.0587  -0.0753  0.0086  
  7267  -0.0306  0.1183  -0.3882  
  7268  -0.1291  0.0481  0.4939   
  7269  -0.1711  0.0738  -0.0028  
  7270  0.0466  0.2640  -0.1580   
  7271  -0.0660  0.0934  -0.2325  
  7272  0.0620  -0.0709  0.0501   
  7273  0.0492  -0.0937  0.0723   
  7274  -0.0324  -0.0330  -0.4631 
  7275  0.0602  0.1156  -0.3955   
  7276  0.0611  -0.1572  -0.2671  
  7277  0.2237  0.3311  -0.3751   
  7278  -0.0861  0.0563  0.0639   
  7279  0.0858  -0.0549  -0.0378  
  7280  -0.0302  0.2754  -0.1470  
  7281  0.0999  0.0301  0.0381   
  7282  -0.1711  0.0722  0.2113   
  7283  -0.1492  -0.1615  0.3666  
  7284  -0.1852  0.1602  -0.5771  
  7285  0.0319  0.0365  -0.0206   
  7286  0.1586  -0.0308  -0.1427  
  7287  -0.2061  0.0136  -0.2392  
  7288  -0.1491  0.0529  -0.2727  
  7289  0.1209  0.1174  -0.4688   
  7290  0.1989  0.0536  -0.4555   
  7291  -0.1887  0.0475  0.2324   
  7292  0.1721  0.3415  -0.0546   
  7293  0.1416  0.0728  -0.3285   
  7294  0.0668  -0.1531  0.1979   
  7295  0.0187  -0.1577  -0.0250  
  7296  0.1088  -0.0310  0.1400   
  7297  0.0008  0.4195  0.4429   
  7298  -0.0897  -0.0902  -0.5061 
  7299  0.1988  0.1574  -0.0152   
  7300  -0.2264  -0.2007  0.4360  
  7301  0.2406  0.0540  -0.0197   
  7302  -0.0075  0.0110  -0.0735  
  7303  0.0839  -0.0484  0.5123   
  7304  0.0431  0.0098  0.0540   
  7305  -0.0494  -0.0310  -0.1070 
  7306  0.1050  -0.0492  0.1569   
  7307  -0.1534  -0.0760  0.4881  
  7308  -0.2269  -0.0751  0.5180  
  7309  0.2203  0.0745  -0.0935   
  7310  0.0995  -0.0326  0.2818   
  7311  0.1446  0.1391  0.1275   
  7312  -0.0721  -0.2607  0.5342  
  7313  -0.1484  0.1605  -0.4571  
  7314  -0.0902  0.3279  0.1644   
  7315  0.0515  0.0761  0.0696   
  7316  -0.1142  0.1998  -0.1034  
  7317  0.1840  0.0298  -0.1890   
  7318  -0.0379  -0.2186  -0.2146 
  7319  -0.0906  -0.0746  0.0102  
  7320  0.1408  -0.2187  0.1479   
  7321  0.0694  0.1254  -0.1564   
  7322  -0.0834  -0.0252  0.1892  
  7323  -0.1709  0.0321  -0.1204  
  7324  0.1208  -0.0285  0.3424   
  7325  0.1062  0.1434  -0.1715   
  7326  0.0218  -0.0035  0.0711   
  7327  0.1024  -0.0085  -0.1515  
  7328  -0.0313  0.0159  -0.0693  
  7329  -0.1499  0.1451  -0.1251  
  7330  0.0206  -0.0286  0.0201   
  7331  -0.2834  -0.0542  -0.2648 
  7332  -0.0929  0.0944  -0.3711  
  7333  0.0411  -0.0307  0.0190   
  7334  0.0828  0.2080  -0.0787   
  7335  -0.1096  0.1835  -0.4663  
  7336  -0.2828  0.0355  0.3471   
  7337  -0.2838  0.0766  -0.1201  
  7338  -0.0104  0.1409  -0.1448  
  7339  -0.0010  0.0308  -0.0133  
  7340  -0.1318  -0.0889  0.1962  
  7341  0.0502  -0.0546  0.0384   
  7342  0.1056  0.1828  -0.0065   
  7343  0.1809  -0.1173  -0.0196  
  7344  0.1430  0.1635  0.1783   
  7345  -0.1325  -0.1987  0.5729  
  7346  -0.1785  -0.2366  0.3592  
  7347  -0.0907  0.0601  0.0609   
  7348  0.0338  -0.1105  -0.0182  
  7349  0.2395  -0.1403  -0.0148  
  7350  0.0701  -0.1297  0.3291   
  7351  0.0253  -0.0696  0.2814   
  7352  -0.0703  -0.0478  -0.0051 
  7353  -0.0689  -0.1357  0.6291  
  7354  0.2726  -0.0442  0.3172   
  7355  -0.0734  0.1836  0.0349   
  7356  -0.2851  -0.1528  0.2373  
  7357  -0.1879  0.3269  -0.1494  
  7358  0.0822  -0.0495  0.0991   
  7359  0.3512  0.0165  -0.2698   
  7360  -0.1407  -0.2374  0.2770  
  7361  -0.2869  -0.0696  0.1505  
  7362  -0.0150  -0.0480  0.1220  
  7363  -0.0078  -0.2800  -0.4416 
  7364  -0.0932  0.1372  0.3256   
  7365  0.0510  0.2078  -0.2506   
  7366  -0.0153  0.2825  -0.3903  
  7367  0.1031  -0.1950  0.7766   
  7368  -0.0321  0.1369  -0.1403  
  7369  -0.1277  0.0136  0.4579   
  7370  0.0250  0.0945  -0.0649   
  7371  0.1563  0.0347  0.2719   
  7372  -0.1925  -0.1924  0.0191  
  7373  0.0252  -0.0265  0.3005   
  7374  -0.4393  0.3524  -0.0049  
  7375  0.0667  -0.0708  -0.1052  
  7376  0.0391  0.1223  0.0408   
  7377  -0.1092  0.0135  -0.4737  
  7378  -0.0931  0.2901  0.2020   
  7379  -0.0118  -0.1537  -0.1778 
  7380  -0.0333  -0.0494  0.1322  
  7381  -0.0140  -0.3013  0.9509  
  7382  0.0479  -0.1973  -0.0738  
  7383  -0.0510  0.0750  -0.3595  
  7384  -0.1110  -0.1816  0.1329  
  7385  -0.0688  -0.2991  0.3409  
  7386  -0.0520  -0.0497  -0.2954 
  7387  -0.0846  0.1800  -0.0051  
  7388  -0.0920  0.3706  -0.0536  
  7389  -0.2244  0.0099  -0.1396  
  7390  -0.0503  -0.1397  -0.3113 
  7391  0.0000  0.0000  0.0000   
  7392  0.0000  0.0000  0.0000   
  7393  0.0000  0.0000  0.0000   
  7394  0.0000  0.0000  0.0000   
  7395  0.0000  0.0000  0.0000   
  7396  0.0000  0.0000  0.0000   
  7397  0.0000  0.0000  0.0000   
  7398  0.0000  0.3243  0.0000   
  7399  0.0000  0.0964  0.0000   
  7400  0.1422  0.0156  0.2676   
  7401  0.1806  -0.0465  0.0513   
  7402  -0.0533  0.0545  -0.1851  
  7403  0.1955  -0.0351  -0.1846  
  7404  -0.2468  0.0572  -0.0748  
  7405  0.0658  0.2063  0.0277   
  7406  -0.0349  -0.0724  -0.1161 
  7407  -0.2491  -0.0070  -0.1125 
  7408  0.0276  0.0147  0.1705   
  7409  -0.0357  0.0559  -0.1287  
  7410  0.1652  -0.0247  -0.3362  
  7411  -0.0749  0.0134  -0.3168  
  7412  0.0862  0.0159  0.1436   
  7413  0.1016  0.1821  -0.1666   
  7414  -0.2835  -0.1138  -0.4547 
  7415  -0.2087  -0.0065  -0.1360 
  7416  0.3762  0.1353  0.0437   
  7417  -0.1313  -0.3447  0.0000  
  7418  0.1431  -0.1535  0.1872   
  7419  0.0273  -0.1127  0.1857   
  7420  -0.3632  0.0688  0.2106   
  7421  0.0292  -0.1314  0.3534   
  7422  -0.2634  -0.0521  0.1358  
  7423  -0.0087  -0.2006  0.2761  
  7424  0.0054  -0.1204  0.2662   
  7425  0.1211  0.0724  -0.0295   
  7426  -0.2186  0.1757  -0.1159  
  7427  -0.2064  -0.2790  0.7480  
  7428  0.0040  0.0573  0.0418   
  7429  -0.0328  0.1161  -0.5135  
  7430  -0.0402  0.0334  0.4177   
  7431  -0.1304  -0.0501  0.2414  
  7432  0.0068  -0.0885  0.3841   
  7433  0.2017  0.1366  0.0080   
  7434  -0.0139  -0.0494  -0.3114 
  7435  -0.1906  0.0542  0.0223   
  7436  0.0070  -0.0306  0.0364   
  7437  0.1263  0.1384  -0.1024   
  7438  0.0293  -0.0515  -0.6742  
  7439  -0.0098  0.2828  -0.5032  
  7440  0.0475  0.3059  -0.3430   
  7441  0.1273  0.0339  -0.1053   
  7442  -0.0702  -0.1112  0.7532  
  7443  -0.1283  -0.2594  0.2132  
  7444  -0.0663  -0.2206  0.2349  
  7445  0.0103  -0.1144  -0.2811  
  7446  0.1475  -0.0479  -0.2682  
  7447  0.1094  -0.1768  0.3674   
  7448  -0.1452  0.0569  0.2192   
  7449  -0.2643  0.1757  0.0871   
  7450  0.1251  -0.1559  0.0292   
  7451  0.0217  -0.0683  -0.1603  
  7452  0.0868  -0.1612  0.2774   
  7453  -0.1302  0.0735  0.1299   
  7454  0.1171  -0.0409  0.0533   
  7455  0.1630  -0.3012  0.1490   
  7456  -0.0786  0.1803  -0.0258  
  7457  0.0063  0.0198  0.0652   
  7458  0.0839  -0.0139  -0.2062  
  7459  -0.2255  -0.0556  0.0428  
  7460  0.0637  -0.0905  -0.0617  
  7461  0.3879  -0.2184  0.4264   
  7462  0.0866  -0.0899  0.0563   
  7463  -0.0301  0.0579  0.2467   
  7464  0.1201  -0.1560  0.4076   
  7465  0.0083  -0.1124  0.4004   
  7466  0.0468  0.0123  0.2617   
  7467  0.2060  -0.0750  0.5763   
  7468  -0.1049  0.0408  -0.1350  
  7469  -0.1482  -0.0946  0.5168  
  7470  -0.1068  -0.0891  -0.1998 
  7471  0.0863  0.0957  -0.0768   
  7472  0.3940  0.2283  0.1284   
  7473  0.2755  -0.0714  -0.0771  
  7474  0.0865  -0.0045  0.0573   
  7475  -0.0822  -0.1124  -0.1918 
  7476  -0.1040  -0.0276  -0.1661 
  7477  0.0327  0.0756  -0.0528   
  7478  0.0314  0.1205  -0.3977   
  7479  -0.1092  0.0546  -0.1443  
  7480  -0.1080  0.0388  0.2145   
  7481  0.0455  0.1078  -0.0759   
  7482  0.2626  0.0348  -0.2664   
  7483  -0.1099  0.0381  -0.0626  
  7484  0.0094  -0.1323  0.1889   
  7485  0.0669  0.0529  -0.3749   
  7486  -0.1786  0.0976  -0.4268  
  7487  0.0484  0.0764  0.0748   
  7488  -0.2251  0.1000  0.1279   
  7489  0.0842  -0.0087  -0.0756  
  7490  0.0292  0.0541  0.0302   
  7491  0.0255  0.0186  0.1251   
  7492  -0.1261  0.1031  -0.3016  
  7493  0.1249  0.1555  -0.2399   
  7494  -0.1028  -0.0234  0.0514  
  7495  0.1094  -0.0908  0.1221   
  7496  0.1084  -0.0906  0.1217   
  7497  -0.0878  0.1412  0.3180   
  7498  0.0509  0.0197  0.2561   
  7499  0.1400  -0.1301  -0.3011  
  7500  -0.1893  -0.2367  -0.0701 
  7501  -0.3050  0.2248  -0.1371  
  7502  -0.0825  0.0625  -0.2207  
  7503  -0.0271  0.1438  0.0462   
  7504  -0.0281  -0.1140  0.3375  
  7505  0.0093  -0.0067  -0.4099  
  7506  -0.1833  -0.1331  0.5050  
  7507  -0.2019  -0.2582  0.1378  
  7508  0.2638  -0.0898  0.7794   
  7509  0.0114  -0.0857  -0.0782  
  7510  0.0092  -0.1106  0.0924   
  7511  0.2401  -0.0479  -0.0046  
  7512  -0.0646  0.0625  -0.1556  
  7513  0.3592  -0.0418  0.0849   
  7514  0.0707  -0.0904  0.0581   
  7515  0.0684  0.0649  0.2085   
  7516  0.0257  0.0770  0.0806   
  7517  -0.0485  0.2530  0.1576   
  7518  -0.2035  -0.2991  -0.0079 
  7519  0.0268  -0.1036  0.0828   
  7520  -0.0451  -0.1061  -0.1261 
  7521  0.1203  0.1024  -0.0872   
  7522  -0.0663  -0.0461  0.2839  
  7523  0.3076  0.2495  -0.5253   
  7524  0.0873  0.1426  -0.2250   
  7525  -0.0432  0.0588  -0.0881  
  7526  0.0708  -0.0857  -0.0158  
  7527  0.1482  0.4030  -0.2336   
  7528  0.0715  -0.0444  -0.1857  
  7529  0.2078  -0.1317  -0.1603  
  7530  0.1920  0.0202  -0.2428   
  7531  -0.0655  0.1867  0.0324   
  7532  -0.0983  0.0448  0.2860   
  7533  -0.0848  0.2392  -0.2402  
  7534  -0.0070  -0.0411  0.1200  
  7535  0.0134  0.0236  -0.3505   
  7536  0.2236  -0.2722  0.7631   
  7537  0.0729  0.1429  -0.2173   
  7538  -0.0457  0.1065  0.2842   
  7539  -0.1206  -0.0803  0.3493  
  7540  -0.1210  -0.0614  0.4811  
  7541  -0.0609  0.0940  -0.0326  
  7542  -0.1000  -0.1653  -0.2257 
  7543  -0.0996  -0.1673  0.1109  
  7544  0.1324  0.0235  -0.2300   
  7545  -0.0840  0.0102  0.1092   
  7546  -0.0395  0.0983  -0.1663  
  7547  -0.0959  0.0981  0.0540   
  7548  -0.0398  0.0308  0.0963   
  7549  -0.1171  0.0119  -0.3066  
  7550  0.3241  -0.1587  -0.1423  
  7551  0.0620  0.0136  -0.0458   
  7552  0.1544  -0.1111  -0.3593  
  7553  -0.2994  -0.1349  0.3767  
  7554  -0.0817  0.2792  -0.0935  
  7555  -0.1585  0.0387  0.1623   
  7556  -0.0464  0.0859  0.2383   
  7557  -0.0457  -0.1746  -0.0109 
  7558  -0.1974  0.2140  0.1217   
  7559  0.1827  0.0234  -0.0900   
  7560  0.0000  0.0000  0.0000   
  7561  0.0000  0.0000  0.0000   
  7562  0.0000  0.0000  0.0000   
  7563  0.0000  0.0000  0.0000   
  7564  0.0000  0.0000  0.0000   
  7565  0.0000  0.0000  0.0000   
  7566  0.0000  -0.0034  0.0000   
  7567  0.1230  0.0522  -0.7857   
  7568  -0.0230  0.2959  -0.2503  
  7569  0.0148  0.1157  -0.0514   
  7570  -0.1220  0.1426  -0.2008  
  7571  -0.0624  -0.0952  0.5095  
  7572  0.1216  -0.0336  0.1071   
  7573  0.1347  0.0150  -0.5292   
  7574  0.1749  0.1500  -0.4110   
  7575  -0.1592  -0.0334  -0.1494 
  7576  -0.0636  -0.2300  -0.1035 
  7577  0.0360  -0.0769  -0.0617  
  7578  0.0320  0.0356  -0.3584   
  7579  -0.1594  0.0335  -0.4364  
  7580  0.0934  0.1462  -0.4832   
  7581  0.0370  0.2939  -0.2443   
  7582  -0.1590  0.0136  -0.2463  
  7583  -0.0978  -0.0098  -0.2786 
  7584  -0.0455  -0.2746  -0.2143 
  7585  -0.0274  0.2064  -0.4766  
  7586  0.0972  -0.1869  0.4126   
  7587  0.0000  0.0980  0.0000   
  7588  0.0000  -0.0351  0.0000   
  7589  0.0000  -0.0071  0.0000   
  7590  0.0000  0.1902  0.0000   
  7591  0.0000  0.0385  0.0000   
  7592  0.0000  0.1400  0.0000   
  7593  0.0000  -0.0565  0.0000   
  7594  0.0000  -0.1430  0.0000   
  7595  0.0000  -0.0523  0.0000   
  7596  0.0000  0.0139  0.0000   
  7597  0.0000  0.0779  0.0000   
  7598  0.0000  -0.0560  0.0000   
  7599  0.0000  -0.1395  0.0000   
  7600  0.0000  -0.0966  0.0000   
  7601  0.0000  0.1432  0.0000   
  7602  0.0000  -0.0270  0.0000   
  7603  0.0000  0.0528  0.0000   
  7604  -0.0499  -0.0509  -0.2823 
  7605  -0.1215  0.0798  0.0529   
  7606  0.1173  -0.1203  -0.1957  
  7607  0.1577  -0.1884  -0.1579  
  7608  -0.0570  0.1881  -0.2845  
  7609  0.1761  -0.3170  -0.3717  
  7610  0.0462  -0.0770  0.0850   
  7611  -0.1371  -0.3372  -0.3846 
  7612  0.0156  0.0985  -0.4338   
  7613  -0.1546  -0.3414  0.5767  
  7614  0.1541  0.0315  0.1590   
  7615  -0.1181  -0.0097  -0.1742 
  7616  0.0541  0.1947  -0.4729   
  7617  0.0010  0.1255  0.0927   
  7618  -0.2203  -0.1630  0.6314  
  7619  -0.0203  0.1482  -0.0377  
  7620  0.0734  -0.1165  -0.0976  
  7621  -0.0823  -0.1600  0.0683  
  7622  -0.2765  0.2830  -0.2434  
  7623  0.0917  0.0866  0.1395   
  7624  -0.4356  -0.1295  0.1817  
  7625  0.1374  0.0002  0.0625   
  7626  -0.1572  -0.1107  -0.0073 
  7627  0.1187  -0.2043  -0.3562  
  7628  0.0425  -0.0896  0.6804   
  7629  -0.0843  0.1337  0.1231   
  7630  -0.0596  -0.0148  0.3277  
  7631  -0.0696  -0.1971  -0.5157 
  7632  -0.1383  0.0036  -0.3037  
  7633  -0.2165  0.0729  -0.4093  
  7634  -0.0193  -0.2163  0.6770  
  7635  -0.1021  0.0913  -0.1887  
  7636  -0.0792  0.1137  -0.6476  
  7637  0.0227  0.1023  0.0000   
  7638  0.1772  0.1907  -0.4057   
  7639  0.0167  0.1614  0.4526   
  7640  0.0251  -0.1032  0.1209   
  7641  0.1008  0.2324  -0.2407   
  7642  0.0601  -0.1902  -0.0351  
  7643  -0.2159  -0.0508  0.0835  
  7644  0.1376  0.1325  0.9821   
  7645  -0.0961  -0.0236  0.7988  
  7646  0.2183  0.1392  -0.5702   
  7647  -0.0305  -0.0383  0.5006  
  7648  -0.0393  -0.0855  0.5143  
  7649  0.0190  0.1669  0.4497   
  7650  0.0813  -0.0337  0.6024   
  7651  0.2764  0.1478  0.4564   
  7652  -0.1558  -0.0531  0.0000  
  7653  -0.1897  -0.1865  0.0000  
  7654  0.0449  -0.2793  0.0000   
  7655  0.0000  0.0000  0.0000   
  7656  0.0000  0.0000  0.0000   
  7657  0.0000  0.0000  0.0000   
  7658  0.0000  0.0000  0.0000   
  7659  0.0000  0.0000  0.0000   
  7660  0.0000  0.0000  0.0000   
  7661  0.0000  0.0000  0.0000   
  7662  0.0000  0.0000  0.0000   
  7663  0.0000  0.0000  0.0000   
  7664  0.0000  0.0000  0.0000   
  7665  0.0000  0.0000  0.0000   
  7666  0.0000  0.0000  0.0000   
  7667  0.0000  0.0000  0.0000   
  7668  0.0000  0.0000  0.0000   
  7669  0.0000  0.0000  0.0000   
  7670  0.0000  0.0000  0.0000   
  7671  0.0000  0.0000  0.0000   
  7672  0.0000  0.0000  0.0000   
  7673  0.0000  0.0000  0.0000   
  7674  0.0000  0.0000  0.0000   
  7675  0.0000  0.0000  0.0000   
  7676  0.0000  0.0000  0.0000   
  7677  0.0000  0.0000  0.0000   
  7678  0.0000  -0.2474  0.0000   
  7679  0.0000  0.0089  0.0000   
  7680  0.0000  0.1150  0.0000   
  7681  0.0000  0.0165  0.0000   
  7682  0.0000  -0.0011  0.0000   
  7683  0.0000  0.0930  0.0000   
  7684  0.0000  0.0917  0.0000   
  7685  0.0000  -0.1174  0.0000   
  7686  0.0000  -0.0746  0.0000   
  7687  0.0000  -0.0625  0.0000   
  7688  0.0000  -0.1155  0.0000   
  7689  0.0000  0.1681  0.0000   
  7690  0.0000  0.1626  0.0000   
  7691  0.0000  -0.2423  0.0000   
  7692  0.0000  0.2093  0.0000   
  7693  0.0000  -0.0497  0.0000   
  7694  0.0000  -0.2367  0.0000   
  7695  0.0000  0.0209  0.0000   
  7696  0.0000  -0.0685  0.0000   
  7697  0.0000  0.0241  0.0000   
  7698  0.0000  0.1114  0.0000   
  7699  0.0000  -0.2635  0.0000   
  7700  0.0000  0.0214  0.0000   
  7701  0.0000  -0.1656  0.0000   
  7702  0.0000  -0.0435  0.0000   
  7703  0.0000  -0.1729  0.0000   
  7704  0.0000  -0.1004  0.0000   
  7705  0.0000  0.1855  0.0000   
  7706  0.0000  -0.0061  0.0000   
  7707  0.0000  -0.2402  0.0000   
  7708  0.0000  -0.0778  0.0000   
  7709  0.0000  0.1933  0.0000   
  7710  0.0000  -0.0498  0.0000   
  7711  0.0000  0.1847  0.0000   
  7712  0.0000  -0.1167  0.0000   
  7713  0.0000  -0.3066  0.0000   
  7714  0.0000  0.1919  0.0000   
  7715  0.0000  0.1420  0.0000   
  7716  0.0000  0.0729  0.0000   
  7717  0.0000  -0.1123  0.0000   
  7718  0.0000  -0.0686  0.0000   
  7719  0.0000  0.0213  0.0000   
  7720  0.0000  0.2155  0.0000   
  7721  0.0000  -0.2851  0.0000   
  7722  0.0000  -0.1647  0.0000   
  7723  0.0000  0.0443  0.0000   
  7724  0.0000  -0.0533  0.0000   
  7725  0.0000  0.1678  0.0000   
  7726  0.0000  0.2825  0.0000   
  7727  0.0000  0.1006  0.0000   
  7728  0.0000  0.0000  0.0000   
  7729  0.0000  0.0000  0.0000   
  7730  0.0000  0.0000  0.0000   
  7731  0.0000  0.0000  0.0000   
  7732  0.0000  0.0000  0.0000   
  7733  0.0000  0.0000  0.0000   
  7734  0.0000  0.0000  0.0000   
  7735  0.0000  0.0000  0.0000   
  7736  0.0000  0.0134  0.0000   
  7737  0.0000  -0.0512  0.0000   
  7738  0.0000  -0.0960  0.0000   
  7739  0.0000  -0.1192  0.0000   
  7740  0.0000  -0.0042  0.0000   
  7741  0.0000  -0.2636  0.0000   
  7742  0.0000  0.0641  0.0000   
  7743  0.0000  -0.0719  0.0000   
  7744  0.0000  -0.0476  0.0000   
  7745  0.0000  -0.1207  0.0000   
  7746  0.0000  -0.0942  0.0000   
  7747  0.0000  -0.1646  0.0000   
  7748  0.0000  0.2845  0.0000   
  7749  0.0000  0.0733  0.0000   
  7750  0.0000  -0.1429  0.0000   
  7751  0.0000  -0.0369  0.0000   
  7752  0.0000  0.0484  0.0000   
  7753  0.0000  -0.0466  0.0000   
  7754  0.0000  -0.0583  0.0000   
  7755  0.0000  -0.0224  0.0000   
  7756  0.0000  -0.1427  0.0000   
  7757  0.0000  -0.2174  0.0000   
  7758  0.0000  -0.1692  0.0000   
  7759  0.0000  -0.1929  0.0000   
  7760  0.0000  -0.0215  0.0000   
  7761  0.0000  -0.0721  0.0000   
  7762  0.2065  -0.1148  0.3802   
  7763  -0.0116  -0.0287  -0.3314 
  7764  0.0301  -0.0724  -0.2536  
  7765  -0.1857  -0.0445  -0.0514 
  7766  -0.0114  -0.2353  -0.4452 
  7767  0.0714  0.1632  0.1753   
  7768  0.0497  -0.0499  -0.3114  
  7769  -0.0905  -0.2409  0.3200  
  7770  0.1232  0.2123  -0.0114   
  7771  0.1473  0.0953  -0.3672   
  7772  0.2188  -0.1738  0.1456   
  7773  0.0108  -0.0265  -0.0713  
  7774  -0.0691  -0.2654  0.1402  
  7775  -0.0102  -0.1222  0.4641  
  7776  0.3106  0.1359  -0.1720   
  7777  0.2542  0.1904  -0.5813   
  7778  0.0049  -0.0722  -0.2978  
  7779  -0.1318  -0.0472  0.2723  
  7780  0.2910  0.0720  -0.2698   
  7781  0.1253  -0.0491  -0.3893  
  7782  -0.0329  -0.2172  -0.0916 
  7783  0.0830  -0.1965  0.4630   
  7784  -0.0707  -0.3583  1.0072  
  7785  -0.0693  -0.0219  0.1306  
  7786  -0.0310  -0.0199  0.2753  
  7787  0.1198  0.0961  -0.0715   
  7788  0.1258  0.2101  -0.3909   
  7789  -0.0050  0.0477  0.1396   
  7790  0.0677  -0.0260  -0.0553  
  7791  0.1748  -0.0474  0.0874   
  7792  0.1588  -0.1912  -0.2982  
  7793  0.0291  -0.1635  0.3238   
  7794  -0.0298  0.1426  -0.1254  
  7795  -0.0705  -0.2379  -0.4031 
  7796  0.1250  -0.1173  0.2453   
  7797  0.0238  -0.0733  -0.0033  
  7798  -0.1087  -0.0498  -0.0680 
  7799  0.2853  0.0956  0.1670   
  7800  0.2763  0.2117  -0.5212   
  7801  -0.0916  -0.0674  -0.2225 
  7802  -0.0535  0.2078  -0.2897  
  7803  -0.1066  0.0720  -0.3650  
  7804  -0.0313  -0.1675  0.0049  
  7805  -0.0486  0.0674  -0.2975  
  7806  0.1685  0.1210  -0.0798   
  7807  0.0294  0.2131  -0.1687   
  7808  0.1856  0.0683  -0.2630   
  7809  0.0700  0.2606  -0.3270   
  7810  0.0624  -0.0223  0.5025   
  7811  0.0296  -0.0712  -0.3221  
  7812  0.1096  -0.0258  0.0276   
  7813  -0.0530  -0.1386  0.2638  
  7814  0.2131  -0.0023  -0.0849  
  7815  -0.0520  0.0452  0.1051   
  7816  -0.0674  -0.1468  0.4592  
  7817  0.1303  0.1149  -0.4115   
  7818  -0.0122  -0.2585  -0.2008 
  7819  0.0895  -0.2854  0.4662   
  7820  0.1649  0.1408  -0.4248   
  7821  -0.1670  -0.0452  0.1312  
  7822  0.1235  -0.0483  0.1211   
  7823  -0.1302  -0.0235  -0.2291 
  7824  0.2031  -0.1941  -0.0361  
  7825  0.0886  0.3101  0.0281   
  7826  -0.0194  0.0732  -0.3755  
  7827  -0.1094  -0.0749  0.0518  
  7828  0.2061  0.0987  -0.0702   
  7829  -0.1876  -0.2387  -0.1686 
  7830  -0.1278  0.2083  0.2899   
  7831  -0.0714  0.0049  0.0582   
  7832  0.1073  0.1696  -0.3599   
  7833  0.0856  -0.1678  0.2383   
  7834  0.0682  0.0253  -0.0714   
  7835  0.0312  0.0217  0.4734   
  7836  0.0323  -0.1886  0.5495   
  7837  -0.0895  -0.2364  0.1938  
  7838  -0.0500  -0.0247  -0.2462 
  7839  -0.0072  -0.1205  -0.1158 
  7840  -0.2480  0.2647  -0.3452  
  7841  -0.0726  0.0238  -0.1088  
  7842  0.0062  0.1187  -0.4681   
  7843  0.1680  0.0753  -0.4027   
  7844  -0.1069  0.3983  -0.0380  
  7845  0.0479  -0.1219  0.5457   
  7846  -0.3114  -0.3107  0.1556  
  7847  -0.1336  -0.0843  0.3904  
  7848  0.0303  -0.0039  -0.3565  
  7849  -0.2466  -0.0502  0.3242  
  7850  -0.0127  0.0716  0.1327   
  7851  -0.1926  -0.0225  0.0238  
  7852  -0.0084  -0.0993  -0.0542 
  7853  0.2058  -0.0310  0.1501   
  7854  0.0267  0.1680  -0.3559   
  7855  0.1498  0.0726  -0.0540   
  7856  0.1246  -0.1682  0.6349   
  7857  0.1472  -0.3075  0.2507   
  7858  0.1455  -0.0531  -0.2036  
  7859  -0.2071  -0.1437  -0.2405 
  7860  0.1028  -0.3137  -0.0132  
  7861  -0.0938  -0.0718  -0.1290 
  7862  0.0843  -0.0293  -0.2556  
  7863  -0.0639  -0.1946  0.5823  
  7864  -0.0923  0.2755  -0.0566  
  7865  0.0945  -0.1010  -0.0874  
  7866  -0.0951  -0.1069  0.5690  
  7867  -0.2492  -0.0608  -0.2827 
  7868  -0.0144  0.1523  -0.0720  
  7869  -0.0893  -0.0105  -0.7367 
  7870  0.0882  0.0581  -0.0428   
  7871  0.2816  -0.0640  -0.0102  
  7872  -0.0990  0.1216  0.3187   
  7873  0.0228  0.2679  -0.4626   
  7874  0.0301  -0.0182  0.0213   
  7875  -0.0083  -0.2965  0.7811  
  7876  0.1055  0.1422  0.1668   
  7877  -0.0538  0.0986  -0.1820  
  7878  -0.0401  -0.2087  0.0224  
  7879  0.1889  -0.0449  -0.3761  
  7880  0.0233  -0.1126  -0.3179  
  7881  -0.1498  0.1360  0.3122   
  7882  -0.1141  -0.0312  -0.1760 
  7883  -0.1548  -0.1449  0.2626  
  7884  0.3206  -0.2197  -0.1605  
  7885  -0.1357  -0.1998  0.4031  
  7886  -0.1173  -0.0176  0.0460  
  7887  -0.0354  -0.3419  0.0362  
  7888  -0.0589  0.3722  -0.0852  
  7889  0.2007  0.2162  -0.6024   
  7890  -0.0789  -0.0594  -0.1026 
  7891  -0.0377  0.0300  0.2676   
  7892  -0.1189  -0.0452  -0.3408 
  7893  -0.1407  -0.0039  0.3280  
  7894  0.2655  -0.0484  0.0876   
  7895  -0.2791  0.1203  0.1024   
  7896  0.3553  -0.2809  0.8327   
  7897  0.0000  0.0000  0.0000   
  7898  0.0000  0.0000  0.0000   
  7899  0.0000  0.0000  0.0000   
  7900  0.0000  0.0000  0.0000   
  7901  0.0000  0.0000  0.0000   
  7902  0.0000  0.0000  0.0000   
  7903  0.0000  0.0000  0.0000   
  7904  0.3006  0.2360  0.1328   
  7905  -0.1865  0.0413  -0.6779  
  7906  -0.1258  -0.1074  0.1463  
  7907  0.2448  0.1631  -0.0117   
  7908  0.1328  -0.1103  -0.2270  
  7909  0.0894  0.1025  0.1274   
  7910  0.0752  -0.0678  0.2019   
  7911  -0.2244  0.1659  0.3582   
  7912  -0.0281  0.0804  0.2413   
  7913  -0.2762  0.0812  0.0284   
  7914  0.1457  0.0375  -0.3067   
  7915  -0.2410  0.0378  0.1985   
  7916  0.0890  -0.2580  0.3103   
  7917  0.0710  0.0847  -0.2502   
  7918  -0.1068  0.3546  -0.0575  
  7919  -0.0870  -0.1068  0.2855  
  7920  0.0679  0.0561  0.0277   
  7921  0.1822  0.0782  -0.2028   
  7922  0.1305  0.0167  -0.0905   
  7923  0.0110  0.2024  -0.0519   
  7924  0.0682  -0.0443  -0.1109  
  7925  0.2067  0.0322  -0.3155   
  7926  0.2650  0.0231  -0.0003   
  7927  0.2418  -0.1697  -0.3707  
  7928  -0.2022  -0.2602  0.7995  
  7929  -0.0679  0.2303  -0.1815  
  7930  0.0282  0.0830  -0.3143   
  7931  -0.2840  0.3173  -0.1881  
  7932  -0.0874  0.0616  -0.1494  
  7933  0.0887  -0.2170  0.0080   
  7934  -0.1049  0.1996  0.2169   
  7935  -0.1649  0.1467  -0.0525  
  7936  -0.0100  0.0769  0.0271   
  7937  0.2012  -0.1073  -0.2484  
  7938  0.0678  -0.0647  0.2632   
  7939  -0.1644  -0.0698  -0.2742 
  7940  -0.3780  -0.0446  0.1567  
  7941  -0.2086  0.1232  -0.1605  
  7942  0.1452  -0.1314  -0.0005  
  7943  -0.0447  0.1449  0.3050   
  7944  -0.3609  -0.2784  0.0274  
  7945  -0.1054  0.2111  -0.1036  
  7946  -0.0666  0.2914  -0.2125  
  7947  -0.0319  0.1904  -0.4143  
  7948  -0.0084  -0.0052  -0.0551 
  7949  0.0455  -0.0225  -0.3374  
  7950  -0.0843  -0.0690  0.0855  
  7951  0.0632  -0.2377  -0.1357  
  7952  0.4000  -0.1081  -0.4214  
  7953  -0.2416  0.1616  -0.2435  
  7954  -0.1791  0.0560  -0.3427  
  7955  -0.1245  0.0166  -0.1983  
  7956  0.0713  0.0225  -0.4424   
  7957  -0.0080  -0.1482  -0.2075 
  7958  0.0154  0.0608  0.0513   
  7959  0.1205  -0.0470  0.2326   
  7960  -0.0276  -0.0899  0.0958  
  7961  0.0522  -0.0480  -0.0349  
  7962  0.0321  -0.3024  -0.0572  
  7963  0.0746  -0.1931  0.2087   
  7964  -0.0509  -0.1264  -0.1860 
  7965  0.0511  -0.3006  0.2367   
  7966  -0.0117  -0.0037  0.5020  
  7967  -0.2559  -0.0959  0.1955  
  7968  0.0000  0.3525  0.0000   
  7969  0.0000  0.1424  0.0000   
  7970  0.0000  -0.0092  0.3646   
  7971  0.0394  -0.0641  0.3047   
  7972  0.0294  -0.0401  -0.0536  
  7973  0.0086  -0.0065  0.4539   
  7974  -0.0857  0.0000  0.0000   
  7975  0.0055  0.0000  0.0000   
  7976  0.0441  0.0000  0.0000   
  7977  -0.1292  0.0000  0.0000   
  7978  -0.1219  0.0395  -0.4253  
  7979  0.1776  0.3365  -0.4752   
  7980  -0.0895  0.0620  -0.2287  
  7981  0.2398  -0.2960  -0.2614  
  7982  0.0238  0.2769  -0.4291   
  7983  -0.0276  -0.0488  -0.3686 
  7984  0.0445  0.2579  0.2843   
  7985  -0.1319  -0.0642  -0.2402 
  7986  -0.0876  0.0586  0.0534   
  7987  0.0504  0.1231  -0.1815   
  7988  0.1097  -0.1079  0.0214   
  7989  0.1843  0.1891  -0.1733   
  7990  -0.0934  0.2137  -0.0217  
  7991  -0.0312  0.0989  -0.0713  
  7992  -0.0295  -0.1311  -0.2478 
  7993  0.1841  0.1860  -0.3639   
  7994  -0.0493  -0.3193  -0.1810 
  7995  0.0089  -0.0232  0.0407   
  7996  0.0289  0.0879  0.0276   
  7997  -0.1435  0.1830  0.0085   
  7998  -0.0109  -0.0434  0.1580  
  7999  0.1293  -0.0238  -0.1578  
  8000  0.3366  0.1893  -0.3469   
  8001  0.0791  0.0418  -0.0397   
  8002  -0.2475  -0.1257  0.6923  
  8003  -0.0302  0.0631  -0.4984  
  8004  0.0112  0.1298  -0.1425   
  8005  -0.0868  0.1650  -0.3967  
  8006  0.2221  0.1211  -0.1150   
  8007  0.0279  0.0237  -0.0822   
  8008  -0.1658  0.0631  -0.1351  
  8009  -0.0873  0.2315  -0.2393  
  8010  -0.0742  0.0334  -0.0652  
  8011  0.0516  0.1432  -0.2195   
  8012  -0.0088  0.0789  -0.0425  
  8013  -0.0493  -0.0864  -0.1372 
  8014  0.2080  0.1048  0.3888   
  8015  -0.2512  -0.1542  0.6123  
  8016  -0.2106  -0.0055  0.4137  
  8017  -0.2318  0.1440  -0.0003  
  8018  -0.1096  0.0654  -0.0854  
  8019  -0.1248  -0.0239  -0.1684 
  8020  0.0896  0.1260  -0.5969   
  8021  -0.1019  -0.0038  -0.0424 
  8022  -0.1352  -0.0114  0.0156  
  8023  0.0280  -0.1499  -0.0414  
  8024  0.0707  -0.1270  -0.2184  
  8025  -0.0868  0.0835  0.0966   
  8026  0.2220  -0.1749  0.0766   
  8027  -0.0081  0.0838  -0.2496  
  8028  0.0926  0.1448  0.4406   
  8029  -0.1240  -0.2105  0.3991  
  8030  -0.0260  0.0388  0.3197   
  8031  -0.0819  0.1858  -0.2227  
  8032  0.1505  0.2958  -0.1970   
  8033  -0.1480  -0.0408  -0.1524 
  8034  -0.0824  -0.0441  -0.2369 
  8035  -0.0408  -0.0661  0.2843  
  8036  -0.0065  0.0174  0.1282   
  8037  -0.1501  0.2029  -0.6559  
  8038  -0.1097  -0.0653  -0.1457 
  8039  0.0716  -0.0188  0.0602   
  8040  0.3238  0.0199  0.0979   
  8041  0.1854  -0.4245  0.2488   
  8042  -0.0460  -0.0771  0.1424  
  8043  -0.1024  -0.2546  0.0850  
  8044  -0.0870  0.1492  -0.2707  
  8045  0.0331  -0.0007  0.5348   
  8046  0.0774  -0.0836  -0.2511  
  8047  0.3010  0.0925  0.8566   
  8048  0.1484  0.0211  0.2572   
  8049  0.1468  0.1073  -0.3831   
  8050  -0.0656  0.0044  0.0100   
  8051  0.0950  0.1772  -0.3120   
  8052  0.1092  0.1248  0.0159   
  8053  0.2056  0.0191  0.0650   
  8054  -0.0062  -0.1075  0.0099  
  8055  0.1240  -0.1293  -0.1575  
  8056  0.0960  -0.0999  0.2605   
  8057  -0.2046  -0.0316  0.0451  
  8058  0.1368  -0.0219  -0.1543  
  8059  0.0527  0.0657  0.2032   
  8060  0.0894  0.2108  0.2651   
  8061  -0.1814  0.3821  -0.4070  
  8062  -0.1472  -0.0029  0.4040  
  8063  0.0140  -0.0205  0.0124   
  8064  -0.0646  0.2642  -0.4907  
  8065  0.0000  0.0000  0.0000   
  8066  0.0000  0.0000  0.0000   
  8067  0.0000  0.0000  0.0000   
  8068  0.0000  0.0000  0.0000   
  8069  0.0000  0.0000  0.0000   
  8070  0.0000  0.0000  0.0000   
  8071  0.0000  0.0000  0.0000   
  8072  0.1638  -0.2894  0.4423   
  8073  -0.2988  -0.0247  0.5709  
  8074  -0.1243  -0.0512  -0.0690 
  8075  -0.0504  0.1399  -0.2008  
  8076  -0.1036  0.1824  -0.7167  
  8077  0.2229  -0.0532  -0.0749  
  8078  0.0513  0.0182  -0.0140   
  8079  0.0125  -0.0240  -0.4726  
  8080  0.1459  -0.0897  -0.0293  
  8081  -0.0262  -0.0039  -0.2620 
  8082  0.0911  0.2525  -0.1575   
  8083  0.1867  0.1451  -0.3015   
  8084  0.0931  -0.0239  -0.1326  
  8085  -0.0682  -0.1027  0.1153  
  8086  -0.1606  -0.2169  0.2619  
  8087  0.0222  0.0653  0.2933   
  8088  -0.0671  -0.0643  -0.0722 
  8089  -0.0652  -0.1311  0.0569  
  8090  0.1468  -0.1287  0.3689   
  8091  0.2198  0.0181  -0.0519   
  8092  0.0763  -0.2576  0.7273   
  8093  -0.1440  -0.0679  -0.1250 
  8094  0.2256  -0.0686  0.2864   
  8095  0.1664  0.0616  0.2541   
  8096  -0.2422  0.1212  -0.0180  
  8097  0.0351  -0.0689  -0.3121  
  8098  -0.0712  0.1431  -0.0047  
  8099  -0.0212  -0.0254  0.4653  
  8100  -0.1231  0.0102  -0.0358  
  8101  -0.1048  0.1215  0.5462   
  8102  -0.0100  0.1701  -0.2823  
  8103  0.1534  0.0166  -0.2348   
  8104  0.0917  0.0598  0.0160   
  8105  0.1909  -0.0912  -0.3962  
  8106  0.0517  0.1612  -0.2882   
  8107  0.1125  0.2674  -0.4540   
  8108  0.0340  -0.2581  0.0638   
  8109  0.0363  0.0868  -0.1857   
  8110  0.0635  0.0583  0.3529   
  8111  0.0473  0.1302  0.0402   
  8112  -0.0290  -0.1070  0.4125  
  8113  -0.2633  -0.1276  0.7016  
  8114  0.1324  -0.0870  -0.1012  
  8115  -0.1623  -0.0830  -0.1091 
  8116  -0.1045  0.1242  0.0171   
  8117  -0.1029  0.0590  0.1328   
  8118  -0.0464  -0.0870  0.0185  
  8119  -0.0093  -0.0245  0.0321  
  8120  -0.2808  -0.1257  -0.2163 
  8121  0.1489  0.0598  -0.0635   
  8122  0.0304  0.0843  -0.3148   
  8123  0.0104  -0.0411  -0.2496  
  8124  -0.1050  0.1883  -0.2779  
  8125  0.0352  -0.3013  0.5514   
  8126  0.0157  0.1198  -0.3933   
  8127  -0.0845  -0.0004  0.1034  
  8128  -0.0261  0.3195  -0.3996  
  8129  0.0515  0.0197  -0.3560   
  8130  0.3296  -0.1271  -0.3330  
  8131  0.2825  -0.0292  -0.0352  
  8132  0.0165  -0.0652  -0.3840  
  8133  0.0097  -0.0057  0.0791   
  8134  0.0347  0.2303  -0.0239   
  8135  -0.0149  -0.2349  0.0526  
  8136  0.0406  0.0981  0.2151   
  8137  -0.1233  -0.0213  -0.0922 
  8138  -0.0097  0.1849  0.1340   
  8139  -0.0253  -0.0425  -0.1003 
  8140  0.0762  0.0582  0.0796   
  8141  -0.2032  0.2327  -0.1019  
  8142  -0.0820  0.0993  -0.3093  
  8143  0.0295  0.1908  -0.2423   
  8144  0.0079  0.0638  0.0910   
  8145  0.0291  -0.0847  0.2816   
  8146  -0.0498  -0.3163  0.1414  
  8147  -0.1035  0.1649  -0.2719  
  8148  -0.1831  0.2479  0.0076   
  8149  -0.2204  0.1686  -0.3843  
  8150  0.2264  -0.0638  0.2050   
  8151  0.1497  0.0990  -0.2169   
  8152  0.0655  0.1277  -0.2791   
  8153  -0.1814  0.0006  0.0551   
  8154  -0.2190  -0.0023  -0.3770 
  8155  0.1838  0.1900  -0.4397   
  8156  -0.0836  -0.0216  0.2651  
  8157  -0.1438  0.0167  0.1750   
  8158  0.1443  0.1522  -0.0577   
  8159  0.1672  0.1710  -0.4910   
  8160  -0.1047  -0.1711  0.8500  
  8161  0.1682  0.0399  0.0718   
  8162  0.0538  -0.0634  -0.1011  
  8163  0.0698  0.2580  -0.3898   
  8164  0.0694  -0.2151  0.2542   
  8165  -0.0255  -0.0445  -0.0952 
  8166  0.2308  0.0701  -0.0241   
  8167  0.1634  0.0631  -0.0692   
  8168  0.0136  0.0207  0.4061   
  8169  -0.0287  -0.0625  0.1395  
  8170  -0.0483  0.0220  -0.1325  
  8171  -0.1435  -0.0824  0.4298  
  8172  -0.0644  0.0148  0.2991   
  8173  -0.0187  -0.1086  -0.3568 
  8174  -0.1038  0.0411  0.2890   
  8175  0.2074  -0.2106  0.4417   
  8176  -0.1258  0.1687  0.0566   
  8177  0.0324  0.0440  0.1092   
  8178  -0.2183  -0.0474  0.4194  
  8179  0.0130  -0.0412  -0.1769  
  8180  0.1429  0.1471  -0.4179   
  8181  -0.1015  0.1449  0.0039   
  8182  -0.0018  -0.0034  0.0845  
  8183  0.2323  0.1524  -0.1926   
  8184  -0.1209  0.1695  0.0831   
  8185  0.2650  -0.1128  0.1704   
  8186  0.1274  0.0462  0.0150   
  8187  0.1670  -0.1543  0.0891   
  8188  -0.1035  0.0216  -0.0494  
  8189  -0.0235  0.0201  -0.3446  
  8190  0.1160  0.2723  -0.0043   
  8191  0.0720  -0.2142  0.0112   
  8192  -0.1660  0.2090  -0.0888  
  8193  -0.1650  -0.0031  -0.2385 
  8194  0.0639  0.1691  -0.4794   
  8195  -0.0092  0.1671  0.5289   
  8196  -0.1619  0.1471  0.0134   
  8197  -0.0665  -0.1678  0.5833  
  8198  0.0907  -0.1301  0.3956   
  8199  -0.0768  0.1240  0.0739   
  8200  0.1354  0.0818  0.1825   
  8201  0.0953  0.1297  -0.2806   
  8202  -0.0848  -0.1468  0.8866  
  8203  0.0948  0.0583  0.1465   
  8204  0.1297  0.0690  -0.1937   
  8205  0.0496  -0.1697  0.0588   
  8206  0.1077  -0.0877  0.4135   
  8207  -0.0010  0.1214  -0.1357  
  8208  0.0906  -0.1283  0.3915   
  8209  0.0704  -0.0638  -0.1037  
  8210  0.1322  0.1214  -0.4707   
  8211  0.0878  0.1442  -0.5350   
  8212  -0.1647  0.2507  -0.2356  
  8213  0.1316  0.2106  -0.0298   
  8214  0.0091  -0.0395  0.1088   
  8215  0.1092  -0.0444  0.2285   
  8216  -0.0472  0.0236  0.0042   
  8217  -0.0442  -0.1699  -0.2389 
  8218  -0.0482  0.0694  -0.4303  
  8219  0.0937  0.0614  -0.0531   
  8220  -0.0878  0.0227  -0.0546  
  8221  -0.0096  0.2509  -0.1417  
  8222  0.0682  0.0633  -0.4428   
  8223  0.0093  0.2062  -0.2411   
  8224  -0.0630  -0.0039  -0.4708 
  8225  -0.0468  0.0428  0.1297   
  8226  0.1491  -0.0270  -0.0052  
  8227  -0.0131  0.1161  0.1948   
  8228  -0.1048  0.0835  0.0450   
  8229  -0.0266  0.1476  -0.0796  
  8230  0.0865  -0.0838  -0.0919  
  8231  0.2295  -0.0625  -0.1377  
  8232  -0.1051  0.1262  0.0819   
  8233  0.1485  0.0561  -0.6465   
  8234  0.0000  0.0000  0.0000   
  8235  0.0000  0.0000  0.0000   
  8236  0.0000  0.0000  0.0000   
  8237  0.0000  0.0000  0.0000   
  8238  0.0000  0.0000  0.0000   
  8239  0.0000  0.0000  0.0000   
  8240  0.3834  -0.0268  0.1032   
  8241  -0.0300  -0.0195  0.3959  
  8242  -0.0293  -0.0167  -0.3242 
  8243  0.2410  0.1005  -0.5359   
  8244  -0.1641  -0.0250  -0.0728 
  8245  -0.1473  -0.0439  0.0895  
  8246  -0.1454  -0.0640  -0.1254 
  8247  -0.1601  -0.1085  0.2301  
  8248  -0.2048  -0.1272  0.0183  
  8249  -0.0899  0.0980  0.2352   
  8250  0.1088  -0.1313  0.0140   
  8251  0.0323  -0.0683  -0.1618  
  8252  0.0339  -0.0239  0.3069   
  8253  -0.0447  -0.1723  -0.0712 
  8254  0.1263  -0.0030  -0.1509  
  8255  -0.0869  -0.1101  -0.1857 
  8256  -0.1065  -0.0457  0.0033  
  8257  0.1482  0.2131  -0.3825   
  8258  -0.0096  -0.0174  0.0294  
  8259  0.0283  0.0880  0.2722   
  8260  0.2243  0.0838  -0.1544   
  8261  -0.1259  0.2282  -0.1064  
  8262  -0.1492  -0.0905  0.2063  
  8263  -0.0101  0.0801  -0.2398  
  8264  -0.1255  -0.1473  0.2565  
  8265  -0.1375  -0.2313  -0.0853 
  8266  -0.0526  0.0625  -0.0879  
  8267  -0.1618  0.1634  -0.4503  
  8268  -0.0273  -0.2138  0.2935  
  8269  0.0516  0.1247  -0.5253   
  8270  -0.3019  0.2337  -0.3296  
  8271  -0.0836  -0.0493  0.2222  
  8272  0.1491  -0.0451  0.0787   
  8273  0.1060  0.2064  -0.4941   
  8274  0.0056  0.1705  -0.5336   
  8275  -0.0941  0.1005  -0.1686  
  8276  -0.0319  -0.1693  0.0028  
  8277  -0.2609  0.1659  -0.3066  
  8278  0.0098  -0.1544  0.0577   
  8279  0.0107  0.1500  0.0377   
  8280  0.0709  0.0368  -0.3001   
  8281  0.0314  -0.1108  0.3186   
  8282  0.2808  -0.2178  0.1110   
  8283  -0.2421  0.1468  0.0336   
  8284  0.1474  0.1252  -0.2251   
  8285  -0.0347  -0.1289  -0.2642 
  8286  0.0890  0.2469  -0.2123   
  8287  0.0124  0.0624  0.0318   
  8288  -0.0114  0.0406  0.2578   
  8289  -0.2006  -0.1096  0.4042  
  8290  0.1479  0.3107  0.0249   
  8291  -0.0512  -0.0050  -0.1861 
  8292  -0.0700  0.0140  0.0893   
  8293  -0.0047  -0.1732  -0.0046 
  8294  -0.0845  0.0805  0.3115   
  8295  -0.0074  -0.0442  -0.1699 
  8296  -0.1047  -0.0038  0.0415  
  8297  -0.0317  -0.1327  -0.1060 
  8298  -0.0458  -0.0035  -0.0437 
  8299  0.0883  0.0812  -0.3221   
  8300  0.1687  0.0636  -0.1972   
  8301  0.0851  -0.0222  -0.0628  
  8302  0.0081  0.0194  0.1325   
  8303  -0.0871  -0.1104  0.1254  
  8304  0.0382  -0.0625  -0.3893  
  8305  0.2221  -0.1625  0.3938   
  8306  -0.1093  -0.2342  0.0836  
  8307  -0.1844  -0.1918  -0.1077 
  8308  0.0473  -0.0665  0.3394   
  8309  0.0715  -0.0826  0.1274   
  8310  0.1428  0.0885  0.1729   
  8311  0.0115  -0.1039  -0.2901  
  8312  0.0314  0.0215  -0.0816   
  8313  0.1278  -0.1651  0.4163   
  8314  0.0092  0.2978  0.1738   
  8315  -0.0291  -0.0435  0.4154  
  8316  -0.2438  -0.0444  -0.0406 
  8317  -0.1022  -0.0460  0.0741  
  8318  -0.1042  -0.0615  0.0135  
  8319  0.3386  -0.0208  0.1448   
  8320  0.2074  -0.1691  -0.2897  
  8321  -0.0808  0.0380  0.0030   
  8322  -0.0885  -0.2123  0.3992  
  8323  0.0851  -0.0854  0.2018   
  8324  0.0685  -0.1457  -0.0440  
  8325  0.0735  0.2746  -0.2822   
  8326  -0.1669  0.1479  0.2762   
  8327  -0.1868  -0.1471  0.1125  
  8328  0.1674  -0.2120  -0.3370  
  8329  -0.0522  -0.0657  0.1517  
  8330  -0.2047  0.1510  -0.0439  
  8331  -0.0892  0.0669  -0.4244  
  8332  0.0901  0.3389  -0.1992   
  8333  -0.0646  -0.0028  0.1722  
  8334  0.1856  0.0632  0.0562   
  8335  0.2195  0.1467  0.1744   
  8336  0.0710  -0.1493  -0.1970  
  8337  0.0476  -0.2323  0.7903   
  8338  -0.0099  -0.1047  0.2503  
  8339  -0.2418  0.0873  0.1469   
  8340  -0.0843  0.1908  0.0321   
  8341  -0.4162  0.1460  -0.1313  
  8342  0.0132  -0.1274  -0.0449  
  8343  0.0722  -0.0706  -0.4617  
  8344  -0.0442  0.0861  -0.3034  
  8345  0.0938  -0.2159  0.6584   
  8346  0.0277  0.0798  0.2142   
  8347  0.0496  0.0233  -0.1533   
  8348  0.0508  -0.0036  0.0011   
  8349  -0.0066  0.1685  -0.0980  
  8350  0.1867  -0.2505  0.0880   
  8351  0.0536  -0.1488  -0.1182  
  8352  -0.0481  -0.1030  0.4136  
  8353  -0.1837  -0.0211  -0.1502 
  8354  -0.0672  -0.1771  0.4627  
  8355  0.0960  -0.1486  -0.0259  
  8356  -0.0060  0.1916  -0.1725  
  8357  -0.0277  0.4457  -0.0201  
  8358  -0.0842  0.0234  0.0118   
  8359  -0.0123  0.0169  -0.0699  
  8360  0.0079  0.2159  -0.3072   
  8361  -0.0871  0.0642  0.3908   
  8362  0.0315  -0.0177  -0.0586  
  8363  -0.1283  0.1245  0.4804   
  8364  0.0833  -0.0687  -0.1048  
  8365  -0.1860  -0.0179  -0.3769 
  8366  -0.1013  -0.0198  0.0505  
  8367  0.1901  0.0900  0.0348   
  8368  0.3668  -0.0411  0.0850   
  8369  0.1306  0.0817  0.2458   
  8370  0.0945  0.0016  -0.1491   
  8371  0.3104  0.3412  -0.3894   
  8372  0.1627  -0.1708  0.0285   
  8373  -0.0610  0.1947  -0.0993  
  8374  -0.0601  0.1897  0.1507   
  8375  0.0766  -0.2349  0.5321   
  8376  0.0965  0.0659  0.1427   
  8377  0.0020  -0.0850  -0.0702  
  8378  -0.1187  -0.0175  -0.5314 
  8379  0.0190  0.0645  0.2310   
  8380  0.1210  0.1667  0.1262   
  8381  0.0642  0.1467  -0.6564   
  8382  -0.1122  -0.2538  0.4723  
  8383  -0.0934  -0.1450  0.8176  
  8384  0.0278  -0.0826  -0.1514  
  8385  0.0621  0.2087  -0.4286   
  8386  -0.1740  0.1291  -0.2351  
  8387  -0.0688  -0.0585  0.3077  
  8388  0.1240  -0.0820  0.2672   
  8389  -0.0400  -0.0577  -0.1524 
  8390  0.1008  -0.0805  -0.3872  
  8391  -0.0338  -0.1070  -0.1218 
  8392  -0.2780  0.0411  0.2745   
  8393  0.0044  -0.1250  0.4289   
  8394  0.2358  -0.2916  -0.1334  
  8395  -0.1797  0.0221  0.1895   
  8396  0.0825  -0.1479  -0.0422  
  8397  -0.0222  -0.0206  0.1782  
  8398  -0.0221  0.1079  0.0741   
  8399  -0.2193  -0.0414  0.1029  
  8400  0.0853  -0.2574  0.7223   
  8401  0.0000  0.0000  0.0000   
  8402  0.0000  0.0000  0.0000   
  8403  0.0000  0.0000  0.0000   
  8404  0.0000  0.0000  0.0000   
  8405  0.0000  0.0000  0.0000   
  8406  0.0000  0.0000  0.0000   
  8407  0.0000  -0.1147  0.0439   
  8408  0.0560  0.1741  -0.3595   
  8409  0.3419  -0.1699  -0.2422  
  8410  -0.1782  -0.0941  0.0766  
  8411  -0.0852  0.0234  -0.1302  
  8412  -0.0478  -0.1918  -0.2863 
  8413  -0.0197  0.1233  -0.0713  
  8414  -0.0081  0.0227  -0.4203  
  8415  -0.0052  0.2347  -0.3160  
  8416  0.0885  -0.0337  -0.0548  
  8417  -0.1447  -0.0434  0.1542  
  8418  0.0738  0.2618  -0.3933   
  8419  -0.0487  0.0854  -0.0396  
  8420  -0.1811  -0.1028  -0.3330 
  8421  -0.1833  -0.1477  0.5215  
  8422  -0.1269  -0.2730  0.7749  
  8423  -0.1257  0.1933  -0.0916  
  8424  0.1283  -0.0868  -0.2488  
  8425  0.1132  0.1023  -0.3502   
  8426  0.1287  0.0259  -0.1052   
  8427  -0.1413  0.1072  -0.2332  
  8428  -0.1052  -0.0394  0.1413  
  8429  -0.1397  0.0465  0.1496   
  8430  0.2279  -0.2530  -0.0836  
  8431  -0.0449  -0.1044  0.2586  
  8432  0.0918  0.0022  -0.1512   
  8433  0.2433  0.0638  -0.1482   
  8434  -0.0698  -0.0406  -0.3086 
  8435  0.1261  -0.2348  0.0832   
  8436  0.0633  -0.1238  0.2889   
  8437  -0.0017  -0.0367  0.0713  
  8438  -0.1432  0.1160  -0.0762  
  8439  -0.1051  0.1344  -0.1686  
  8440  -0.0308  0.0723  -0.4111  
  8441  0.2319  -0.0442  0.0760   
  8442  -0.1452  -0.0395  -0.2231 
  8443  0.0923  -0.0436  -0.2843  
  8444  -0.1023  0.0670  -0.1819  
  8445  -0.1428  0.0585  -0.2980  
  8446  0.0901  0.0626  -0.1331   
  8447  -0.1456  0.3402  -0.5161  
  8448  -0.0899  0.0839  -0.2288  
  8449  -0.2028  -0.1686  -0.1266 
  8450  -0.0267  0.1540  -0.1874  
  8451  -0.3365  0.0236  -0.3422  
  8452  -0.1460  0.0009  0.2591   
  8453  0.0003  -0.1459  -0.2350  
  8454  0.0000  0.1905  0.0000   
  8455  0.0000  -0.0216  0.0000   
  8456  0.0000  0.0814  0.0000   
  8457  0.0000  0.1349  0.0000   
  8458  0.0000  0.2315  0.0000   
  8459  0.0000  0.0698  0.0000   
  8460  0.0000  0.2382  0.0000   
  8461  0.0000  0.0007  0.0000   
  8462  0.0000  0.1980  0.0000   
  8463  0.0000  0.0663  0.0000   
  8464  0.0000  -0.4222  0.0000   
  8465  0.0894  -0.0655  -0.4809  
  8466  -0.1083  0.3779  -0.0319  
  8467  0.2850  0.4229  0.4192   
  8468  -0.1910  0.1926  -0.8377  
  8469  0.0000  -0.0161  0.0000   
  8470  0.0178  -0.0667  0.0000   
  8471  -0.0084  0.0000  0.0000   
  8472  0.3065  0.0000  0.0000   
  8473  0.1757  0.0000  0.0000   
  8474  -0.0911  0.0120  -0.2625  
  8475  0.1268  -0.0421  0.1102   
  8476  -0.1046  -0.2473  0.0454  
  8477  0.0518  0.2124  -0.1283   
  8478  0.0906  0.0909  -0.4525   
  8479  0.0000  0.0000  0.0000   
  8480  0.0000  0.0000  0.0000   
  8481  0.1651  0.0685  0.0000   
  8482  0.1122  0.1058  -0.2130   
  8483  -0.0660  0.1763  -0.2676  
  8484  0.2411  -0.0173  -0.3310  
  8485  0.0161  -0.2325  -0.1578  
  8486  0.0146  -0.2259  -0.0076  
  8487  0.0125  0.0372  -0.0057   
  8488  -0.0985  -0.1349  0.3226  
  8489  -0.0037  0.0213  0.1507   
  8490  0.0936  -0.0827  -0.1074  
  8491  0.0190  0.0673  0.1260   
  8492  -0.1223  0.0469  -0.1955  
  8493  -0.1356  0.2274  -0.3935  
  8494  -0.2345  -0.0829  0.3811  
  8495  -0.0530  0.0092  -0.1678  
  8496  0.3395  0.2116  -0.3747   
  8497  -0.0515  0.2011  -0.0187  
  8498  -0.0686  -0.1522  0.0506  
  8499  0.0427  -0.1374  0.0138   
  8500  -0.1518  -0.0411  -0.2989 
  8501  -0.0648  0.3426  -0.4024  
  8502  -0.3494  0.0304  0.3161   
  8503  -0.0090  0.0805  -0.1610  
  8504  -0.0074  0.0300  0.0857   
  8505  0.1116  0.0994  0.0178   
  8506  0.1481  -0.1874  -0.1558  
  8507  0.0545  -0.2255  0.6878   
  8508  -0.1242  0.0139  -0.2100  
  8509  -0.3017  -0.1198  0.3744  
  8510  -0.0144  0.2520  -0.0780  
  8511  0.1428  0.2870  -0.2421   
  8512  0.3062  0.2470  -0.3044   
  8513  0.0668  -0.2856  0.1674   
  8514  -0.0088  -0.1363  -0.4565 
  8515  -0.0678  0.0155  0.2018   
  8516  -0.0475  0.1640  -0.1943  
  8517  -0.0286  -0.1900  -0.0504 
  8518  0.2821  -0.2545  -0.0825  
  8519  -0.1397  0.0720  -0.3442  
  8520  -0.1576  -0.0682  -0.3558 
  8521  0.0071  0.0169  -0.2571   
  8522  -0.1652  -0.1190  0.2258  
  8523  0.0741  0.0666  0.0223   
  8524  -0.1305  0.1023  -0.3380  
  8525  0.1271  -0.4709  0.6976   
  8526  -0.2926  -0.0376  -0.0373 
  8527  -0.1055  -0.1093  0.1564  
  8528  -0.1843  0.1475  0.0721   
  8529  0.0456  0.0434  0.2504   
  8530  0.0170  0.0815  -0.4083   
  8531  -0.0528  0.1995  0.2505   
  8532  0.1189  -0.0220  -0.4658  
  8533  0.1335  -0.0219  0.2914   
  8534  -0.0732  -0.2139  0.1713  
  8535  0.1984  -0.0263  -0.3930  
  8536  0.1595  0.1482  0.0732   
  8537  0.2061  0.1211  -0.1475   
  8538  -0.0271  0.0619  0.1041   
  8539  -0.1999  0.0368  0.6233   
  8540  -0.0763  0.2760  -0.3871  
  8541  -0.1365  0.2823  -0.3084  
  8542  0.3456  0.0883  -0.4566   
  8543  -0.0495  -0.0521  0.3792  
  8544  -0.0508  -0.0236  -0.0016 
  8545  -0.3281  0.1704  -0.1395  
  8546  -0.1166  -0.0188  0.1008  
  8547  0.0724  -0.0178  -0.3829  
  8548  -0.1340  -0.0253  0.2011  
  8549  0.0987  0.2515  -0.5474   
  8550  -0.2583  0.0325  0.4634   
  8551  -0.0178  0.1125  -0.0241  
  8552  0.2822  0.2329  -0.4802   
  8553  -0.2949  -0.0531  0.7879  
  8554  -0.0118  0.0546  -0.1531  
  8555  0.0141  -0.2415  -0.0616  
  8556  -0.0081  0.2921  -0.3336  
  8557  0.0133  0.0908  -0.3307   
  8558  -0.2634  -0.2182  0.5955  
  8559  -0.0474  0.0908  -0.0665  
  8560  -0.0105  -0.2201  0.7849  
  8561  -0.2161  0.0351  0.2113   
  8562  0.1592  0.2266  -0.3161   
  8563  -0.1362  0.0896  0.3221   
  8564  -0.1147  0.0341  -0.0769  
  8565  -0.1151  -0.2455  -0.0763 
  8566  -0.1179  -0.1913  -0.0040 
  8567  0.2037  0.0872  0.1494   
  8568  0.0311  0.0868  -0.3808   
  8569  0.1225  0.3176  -0.2497   
  8570  -0.3932  0.1192  0.0557   
  8571  0.0000  -0.0372  0.0000   
  8572  0.0000  0.0000  0.0000   
  8573  0.0000  0.0000  0.0000   
  8574  0.0000  0.0000  0.0000   
  8575  0.0000  0.0000  0.0000   
  8576  0.0000  0.0000  0.0000   
  8577  0.0000  0.0000  0.0000   
  8578  0.1097  0.0000  0.0000   
  8579  0.0533  -0.1229  0.0000   
  8580  0.0345  0.2302  -0.1521   
  8581  0.1621  -0.1586  0.9545   
  8582  -0.1337  0.1375  -0.0776  
  8583  -0.1177  0.0289  -0.0177  
  8584  -0.0279  -0.0777  0.2276  
  8585  -0.0547  0.1475  0.3139   
  8586  -0.0280  -0.0470  -0.3929 
  8587  -0.0568  -0.1618  -0.1227 
  8588  -0.0962  0.1135  -0.1849  
  8589  -0.0311  0.0081  0.2238   
  8590  -0.2846  0.0319  0.0977   
  8591  -0.1388  0.0597  0.3873   
  8592  0.0723  -0.0784  -0.0359  
  8593  0.0538  -0.0225  0.2889   
  8594  -0.0487  -0.2433  0.7950  
  8595  0.0748  -0.0530  0.1164   
  8596  -0.0084  0.0876  -0.0496  
  8597  0.3151  -0.1597  -0.0677  
  8598  0.2625  0.1721  -0.1617   
  8599  -0.0936  -0.1877  -0.0332 
  8600  0.1594  -0.1050  0.1074   
  8601  0.3017  -0.2432  -0.4024  
  8602  0.0107  0.3677  -0.4230   
  8603  -0.0889  0.0562  0.4743   
  8604  -0.1756  0.0618  0.6764   
  8605  0.0169  -0.0535  -0.7049  
  8606  -0.1993  0.1744  -0.0827  
  8607  -0.1131  0.1476  -0.2478  
  8608  0.0497  -0.1420  0.3494   
  8609  0.2049  0.0036  -0.2404   
  8610  -0.0552  0.0365  0.2237   
  8611  0.1025  0.0599  -0.3287   
  8612  -0.0559  -0.0811  0.0513  
  8613  0.1797  0.1129  -0.1326   
  8614  0.0107  -0.0246  0.2518   
  8615  0.3842  0.0622  -0.2979   
  8616  0.0076  -0.1404  0.2699   
  8617  -0.1630  -0.0492  -0.3162 
  8618  0.0402  -0.0009  -0.1194  
  8619  0.0335  -0.0535  0.0047   
  8620  0.0773  0.2227  -0.0957   
  8621  0.0107  0.1127  0.1417   
  8622  -0.0149  -0.0243  0.2604  
  8623  0.3515  0.3127  -0.1232   
  8624  -0.0947  0.0883  -0.1400  
  8625  0.1546  0.1742  -0.5271   
  8626  -0.0111  -0.1082  0.0586  
  8627  0.0976  -0.1644  -0.1205  
  8628  0.0347  -0.1899  0.1122   
  8629  -0.0486  0.1969  -0.3590  
  8630  -0.3065  -0.1062  0.2655  
  8631  0.0504  -0.2446  0.3641   
  8632  0.3039  0.0584  0.0208   
  8633  -0.0886  0.0866  -0.6393  
  8634  -0.1989  -0.2198  -0.0975 
  8635  -0.2228  0.1510  -0.2301  
  8636  -0.2193  -0.0517  -0.0158 
  8637  -0.0736  -0.1054  0.7471  
  8638  -0.1795  0.4303  -0.4897  
  8639  -0.1780  -0.0546  -0.1223 
  8640  -0.1958  -0.1915  -0.0133 
  8641  0.1112  0.0863  -0.4978   
  8642  -0.3104  -0.2407  0.9747  
  8643  -0.0477  -0.1090  -0.0236 
  8644  -0.1347  -0.1907  0.2807  
  8645  -0.1587  0.0057  0.1048   
  8646  0.0000  0.0881  -0.4755   
  8647  -0.0685  -0.1014  -0.2134 
  8648  0.1405  -0.0785  -0.3588  
  8649  0.0366  0.0857  -0.4891   
  8650  -0.1078  0.0321  0.0702   
  8651  0.1195  0.2245  -0.1779   
  8652  0.1415  -0.4421  -0.0257  
  8653  -0.3289  -0.1066  0.5895  
  8654  -0.1399  -0.2471  -0.0928 
  8655  -0.0500  -0.1622  0.0186  
  8656  0.0357  -0.1363  0.3531   
  8657  0.0145  0.1749  -0.0531   
  8658  0.1413  0.1188  0.1021   
  8659  0.0407  0.0336  0.1991   
  8660  0.0747  -0.1597  0.3650   
  8661  0.1848  -0.0163  0.1105   
  8662  0.0721  0.0398  -0.3101   
  8663  -0.2166  0.3131  0.2258   
  8664  0.2019  -0.1873  -0.1285  
  8665  -0.2209  0.2054  -0.2494  
  8666  -0.0892  -0.1293  0.4096  
  8667  0.0130  0.1305  0.1387   
  8668  0.1725  0.0767  -0.5770   
  8669  -0.1133  0.1010  0.3702   
  8670  -0.0299  0.0708  0.2006   
  8671  -0.0227  -0.4354  0.4307  
  8672  0.1196  0.0459  -0.0710   
  8673  -0.1777  0.1347  -0.0513  
  8674  -0.2188  -0.0350  -0.0140 
  8675  -0.1125  -0.1232  0.1202  
  8676  0.0203  0.0810  -0.3956   
  8677  0.0655  -0.1253  0.3477   
  8678  0.1234  -0.1202  -0.2342  
  8679  -0.0253  -0.0875  0.2573  
  8680  -0.2173  0.3129  -0.2863  
  8681  0.1120  0.3695  -0.4233   
  8682  0.0171  0.0029  0.2576   
  8683  -0.0005  -0.1954  -0.5642 
  8684  -0.1040  0.0654  -0.1013  
  8685  0.1444  -0.1964  -0.1880  
  8686  -0.2797  -0.5127  0.7933  
  8687  -0.0697  -0.2488  -0.0879 
  8688  -0.0072  0.1605  -0.0890  
  8689  -0.1279  -0.1886  0.5347  
  8690  -0.0992  -0.3125  -0.0652 
  8691  -0.0678  -0.1889  0.5057  
  8692  0.0244  -0.1526  -0.3758  
  8693  0.1044  0.0473  -0.2130   
  8694  -0.0184  -0.0368  -0.1382 
  8695  0.0831  -0.1514  0.0000   
  8696  -0.2145  0.0814  0.2095   
  8697  0.0634  0.1992  -0.0358   
  8698  0.1070  0.0522  -0.3795   
  8699  -0.1923  -0.1756  0.1327  
  8700  0.0197  -0.1758  0.7742   
  8701  -0.1078  -0.2632  0.3002  
  8702  -0.0571  0.1513  -0.3892  
  8703  -0.1453  -0.0575  -0.0804 
  8704  0.0844  -0.2614  0.3193   
  8705  -0.0425  0.3598  0.1280   
  8706  -0.0698  0.0941  -0.3656  
  8707  -0.1043  0.0886  0.0859   
  8708  0.0842  -0.0290  0.1121   
  8709  -0.0632  0.2994  -0.2838  
  8710  -0.1723  0.1559  -0.1993  
  8711  -0.1077  0.1872  -0.3098  
  8712  0.3061  0.0089  0.1023   
  8713  0.0009  0.2409  -0.0383   
  8714  0.0915  -0.1698  0.7293   
  8715  0.0648  0.0062  -0.7063   
  8716  -0.1709  0.0944  0.1936   
  8717  -0.1258  0.0348  0.3193   
  8718  0.1963  -0.1428  0.0697   
  8719  0.0689  -0.2318  0.5108   
  8720  -0.1048  -0.0213  0.2286  
  8721  -0.0371  -0.0541  -0.2073 
  8722  0.2389  -0.0155  0.1433   
  8723  -0.1917  -0.1999  0.0464  
  8724  -0.0830  -0.0541  -0.2908 
  8725  -0.1675  0.1900  0.0392   
  8726  -0.0164  0.0670  0.1662   
  8727  -0.1934  0.0422  -0.4090  
  8728  0.0700  -0.0798  0.0662   
  8729  0.1043  0.0714  0.0411   
  8730  0.0457  -0.0252  -0.1505  
  8731  -0.1506  0.0374  -0.2264  
  8732  0.1278  0.0077  -0.0128   
  8733  -0.1914  -0.0186  -0.0885 
  8734  -0.1288  -0.1120  0.0631  
  8735  -0.1482  0.2109  -0.3059  
  8736  -0.1723  0.0323  -0.5002  
  8737  0.0026  0.1550  0.1033   
  8738  0.0310  -0.3302  0.7935   
  8739  0.0000  0.0000  0.0000   
  8740  0.0000  0.0000  0.0000   
  8741  0.0000  0.0000  0.0000   
  8742  0.0000  0.0000  0.0000   
  8743  0.0000  0.0000  0.0000   
  8744  0.0000  0.0000  0.0000   
  8745  0.0000  0.0000  0.0000   
  8746  0.0000  0.0000  0.0000   
  8747  0.0000  0.1064  0.0000   
  8748  0.0000  -0.0563  0.0000   
  8749  0.0655  0.0929  0.5389   
  8750  0.1088  0.0317  -0.2793   
  8751  -0.1258  -0.1498  0.1972  
  8752  0.1068  0.0614  0.6405   
  8753  0.1872  -0.0277  0.6904   
  8754  -0.1451  -0.0334  -0.1892 
  8755  0.0055  -0.0575  -0.4059  
  8756  0.0432  0.2042  -0.3401   
  8757  -0.2363  -0.1508  -0.2009 
  8758  0.1676  0.1448  -0.4988   
  8759  0.0012  -0.1804  0.0000   
  8760  0.1193  -0.0866  0.0455   
  8761  0.2088  0.0524  -0.1491   
  8762  0.1211  0.0858  -0.1944   
  8763  -0.0277  0.0864  -0.2848  
  8764  0.1868  0.2353  -0.3796   
  8765  0.2574  -0.1837  -0.1218  
  8766  0.0442  0.2897  0.0682   
  8767  -0.0176  0.0241  -0.2595  
  8768  -0.0642  0.3131  -0.2207  
  8769  -0.0884  -0.2123  0.2264  
  8770  -0.2593  0.2237  0.1107   
  8771  0.0792  -0.0389  0.3792   
  8772  -0.1278  0.0778  0.0862   
  8773  0.1079  -0.0642  0.1154   
  8774  -0.1550  0.2753  -0.1151  
  8775  -0.1110  -0.2757  -0.0530 
  8776  -0.1079  -0.1054  0.4227  
  8777  -0.2122  -0.2175  0.3893  
  8778  0.0576  -0.1886  -0.1698  
  8779  -0.1313  -0.0810  -0.1905 
  8780  0.1711  0.0350  -0.0673   
  8781  -0.2366  -0.0278  -0.0034 
  8782  0.1238  -0.2299  0.6438   
  8783  -0.0699  0.1769  0.3025   
  8784  -0.0471  -0.3179  0.2991  
  8785  0.1415  -0.0039  -0.2111  
  8786  -0.0258  0.2560  0.1497   
  8787  0.0998  -0.0634  0.1820   
  8788  -0.0969  -0.2359  0.2235  
  8789  -0.2132  -0.1263  -0.2545 
  8790  -0.0679  0.1329  0.0013   
  8791  -0.1566  -0.2133  0.5447  
  8792  -0.0893  -0.2398  0.6486  
  8793  -0.0724  -0.0414  0.1231  
  8794  -0.0496  -0.1600  0.8194  
  8795  -0.0935  0.1209  -0.5639  
  8796  -0.0692  0.3949  -0.3564  
  8797  -0.4736  0.3117  -0.2673  
  8798  -0.0109  -0.0200  0.0627  
  8799  -0.3244  -0.1870  0.0000  
  8800  0.1054  -0.0990  -0.1007  
  8801  -0.2150  0.0711  -0.2219  
  8802  -0.0292  -0.0224  0.1232  
  8803  -0.1332  -0.0217  -0.3704 
  8804  0.2667  0.3721  -0.2474   
  8805  -0.0019  0.1989  -0.2004  
  8806  0.2259  -0.2999  -0.4030  
  8807  -0.1972  -0.0226  -0.2919 
  8808  -0.1988  -0.0156  0.5342  
  8809  0.0168  -0.0787  -0.2300  
  8810  0.1240  0.1709  -0.4089   
  8811  0.2502  0.2671  -0.3842   
  8812  -0.0489  -0.3314  -0.2506 
  8813  0.1230  0.0894  -0.0045   
  8814  -0.0912  0.1155  0.0202   
  8815  0.1639  0.1687  -0.0102   
  8816  -0.1112  0.0337  -0.0051  
  8817  -0.3603  -0.1883  0.1787  
  8818  -0.1510  -0.1055  -0.1426 
  8819  -0.0674  0.1523  -0.3093  
  8820  -0.1329  -0.0788  -0.2514 
  8821  0.1830  -0.0744  -0.0826  
  8822  -0.0494  -0.0494  -0.0854 
  8823  -0.0032  0.0000  0.0000   
  8824  -0.1342  0.0000  0.0000   
  8825  0.2048  0.0000  0.0000   
  8826  0.2204  0.0000  0.0000   
  8827  0.1414  -0.2152  0.6089   
  8828  -0.0486  -0.0463  -0.3268 
  8829  0.3538  0.1503  -0.2620   
  8830  -0.0892  -0.1331  -0.2624 
  8831  0.0160  0.0671  -0.0769   
  8832  -0.1342  -0.2738  0.7949  
  8833  0.0313  0.1199  -0.1718   
  8834  0.2274  0.0335  -0.1572   
  8835  -0.1307  0.2066  -0.2464  
  8836  0.1202  0.0095  0.1260   
  8837  -0.0735  0.2310  -0.2565  
  8838  -0.0705  0.0354  -0.2320  
  8839  0.1437  0.2046  -0.4090   
  8840  -0.0481  -0.0194  -0.3679 
  8841  -0.0032  -0.2157  1.0363  
  8842  0.2736  -0.0778  -0.1363  
  8843  0.0146  0.1493  -0.3518   
  8844  0.1405  0.1175  -0.0481   
  8845  -0.0671  -0.0186  0.1003  
  8846  -0.1544  0.0348  0.0848   
  8847  -0.1137  0.2009  -0.2728  
  8848  -0.1150  -0.1366  0.6167  
  8849  0.2791  -0.1321  -0.2728  
  8850  0.1616  -0.1900  0.2572   
  8851  0.0321  0.2020  -0.1522   
  8852  0.3107  -0.0454  0.0846   
  8853  -0.0680  0.0928  0.0930   
  8854  0.0819  -0.1289  -0.1439  
  8855  -0.0698  0.1770  -0.0436  
  8856  -0.1099  0.0368  0.0608   
  8857  -0.0925  0.3139  -0.1862  
  8858  -0.2489  0.2843  -0.2840  
  8859  0.0716  0.0000  0.0000   
  8860  -0.0298  -0.0190  0.0746  
  8861  -0.0876  0.3142  -0.4740  
  8862  -0.2422  0.0357  -0.0838  
  8863  -0.0296  -0.0480  0.3602  
  8864  -0.0948  0.0108  -0.3660  
  8865  0.0131  -0.3005  0.3214   
  8866  0.1629  0.0111  0.0746   
  8867  -0.0461  -0.1879  -0.1777 
  8868  0.1014  -0.2978  -0.0360  
  8869  -0.1328  -0.2392  -0.0068 
  8870  0.0354  -0.1908  0.2924   
  8871  0.0745  0.3122  -0.2193   
  8872  0.1046  -0.2401  0.0220   
  8873  -0.1592  0.0644  0.8114   
  8874  0.1641  -0.0173  -0.3956  
  8875  0.0558  -0.1299  0.6931   
  8876  0.1003  -0.0493  -0.0262  
  8877  0.0581  0.1216  -0.1978   
  8878  0.0112  0.3752  0.1036   
  8879  0.1385  0.0674  -0.2643   
  8880  0.1000  0.2861  -0.1378   
  8881  0.1630  0.0086  -0.4022   
  8882  -0.0895  0.0062  -0.6218  
  8883  -0.0496  -0.1312  0.5679  
  8884  0.0323  -0.2163  0.1341   
  8885  -0.0911  0.0625  -0.0434  
  8886  0.1638  -0.0451  -0.3764  
  8887  -0.0744  -0.3540  0.3361  
  8888  -0.2391  0.1198  -0.8023  
  8889  -0.0451  0.0915  -0.3965  
  8890  0.0733  0.2679  0.0977   
  8891  0.0176  -0.1343  -0.3071  
  8892  -0.0481  0.0914  0.0157   
  8893  0.2032  -0.3012  -0.2558  
  8894  -0.1127  -0.1060  0.3845  
  8895  0.1593  -0.0496  -0.0315  
  8896  0.0584  -0.1031  -0.3333  
  8897  0.2525  0.0321  -0.1056   
  8898  -0.0877  -0.0489  0.4942  
  8899  0.1042  -0.0218  0.3833   
  8900  -0.3241  -0.1349  0.4067  
  8901  0.1228  0.0350  0.0005   
  8902  -0.2372  0.2838  -0.4417  
  8903  0.0750  -0.1639  0.0708   
  8904  -0.0690  -0.0726  -0.1415 
  8905  -0.1556  0.0930  -0.1338  
  8906  -0.0253  -0.0414  0.2621  
  8907  0.0000  0.0000  0.0000   
  8908  0.0000  0.0000  0.0000   
  8909  0.0000  0.0000  0.0000   
  8910  0.0000  0.0000  0.0000   
  8911  0.0000  0.0000  0.0000   
  8912  0.0000  0.0000  0.0000   
  8913  0.0000  0.0000  0.0000   
  8914  -0.0404  0.0549  0.1321   
  8915  0.1407  0.0372  -0.3348   
  8916  -0.1070  -0.1868  -0.3654 
  8917  0.2800  -0.1916  0.4677   
  8918  -0.0283  -0.0207  0.5046  
  8919  0.0922  -0.0742  -0.1862  
  8920  0.0141  0.2879  0.0849   
  8921  -0.0714  0.0572  0.0288   
  8922  -0.1310  0.1115  0.0906   
  8923  0.2277  -0.0185  0.0802   
  8924  -0.0757  -0.0222  -0.0875 
  8925  0.0578  -0.1307  0.3222   
  8926  -0.1097  -0.1945  -0.1503 
  8927  -0.2597  0.0351  -0.6149  
  8928  -0.0241  0.0109  -0.2045  
  8929  0.3097  -0.1342  -0.3695  
  8930  -0.1793  -0.3309  -0.1343 
  8931  -0.0509  -0.3599  0.9148  
  8932  0.1652  0.3939  -0.3890   
  8933  0.0342  0.0550  0.0108   
  8934  -0.0261  -0.1645  -0.0893 
  8935  0.0329  0.2205  0.1339   
  8936  0.1026  -0.1625  0.2527   
  8937  -0.1178  -0.0248  0.1160  
  8938  0.0334  0.2009  -0.2996   
  8939  -0.2024  0.0623  -0.1876  
  8940  0.0718  -0.0520  -0.1848  
  8941  0.2484  0.0835  -0.2116   
  8942  -0.0206  -0.1972  0.0336  
  8943  -0.1544  -0.0873  -0.7831 
  8944  0.2820  -0.1732  0.1895   
  8945  -0.0725  0.2642  -0.2408  
  8946  -0.2855  0.0440  0.2816   
  8947  -0.1832  0.1700  -0.0199  
  8948  0.0122  -0.0217  -0.2859  
  8949  -0.0562  -0.0748  0.3001  
  8950  0.0065  0.2426  -0.1099   
  8951  0.0898  -0.1604  0.0467   
  8952  -0.0562  0.0269  -0.0502  
  8953  0.0664  -0.0323  0.2933   
  8954  -0.0772  -0.0914  0.4052  
  8955  -0.1445  -0.1699  0.0255  
  8956  -0.1225  -0.1762  -0.3773 
  8957  0.1892  0.2193  -0.2829   
  8958  -0.4375  0.0298  -0.6045  
  8959  0.0624  0.0314  0.3830   
  8960  0.0400  0.0221  -0.0856   
  8961  0.1181  0.1402  -0.3149   
  8962  0.1045  0.0473  -0.4281   
  8963  -0.0650  0.0426  0.2449   
  8964  -0.1471  -0.2186  -0.1522 
  8965  0.0720  -0.1483  0.3059   
  8966  -0.1097  0.5054  -0.2099  
  8967  0.2453  0.0430  0.1220   
  8968  -0.0639  -0.0359  0.0294  
  8969  -0.0699  0.1685  -0.1716  
  8970  0.0726  0.1651  0.3673   
  8971  -0.0265  0.2440  0.4309   
  8972  -0.0751  0.2641  0.2153   
  8973  -0.1515  0.0108  -0.0968  
  8974  0.2756  0.0902  0.0360   
  8975  0.2647  -0.1470  -0.0658  
  8976  0.2598  0.1330  -0.2081   
  8977  0.0768  0.0579  0.1675   
  8978  -0.0245  0.0287  -0.2662  
  8979  -0.1469  -0.0492  0.1258  
  8980  -0.0165  -0.0231  0.0048  
  8981  0.0104  0.0028  0.2144   
  8982  -0.2799  0.2604  0.0211   
  8983  -0.0073  0.0262  0.4696   
  8984  -0.2202  0.2535  0.2797   
  8985  -0.0597  -0.0289  0.0000  
  8986  0.0680  0.1505  0.4134   
  8987  -0.1328  -0.0330  0.5961  
  8988  -0.1349  0.0169  0.8355   
  8989  0.2540  0.1018  0.3987   
  8990  -0.0740  0.0190  0.4015   
  8991  -0.0303  -0.0279  0.7958  
  8992  -0.1979  -0.1600  0.8327  
  8993  -0.1565  0.0470  -0.4871  
  8994  0.0679  0.0365  0.0000   
  8995  -0.1774  -0.2106  0.0000  
  8996  -0.1754  -0.1069  0.0000  
  8997  0.2309  0.0238  0.0000   
  8998  0.0884  -0.0049  0.0000   
  8999  0.0091  -0.2644  0.0000   
  9000  -0.0962  -0.1848  0.0000  
  9001  -0.0732  -0.0522  0.0000  
  9002  -0.0433  0.1202  0.0000   
  9003  0.0000  0.0000  0.0000   
  9004  0.0000  0.0000  0.0000   
  9005  0.0000  0.0000  0.0000   
  9006  0.0000  0.0000  0.0000   
  9007  0.0000  0.0000  0.0000   
  9008  0.0000  0.0000  0.0000   
  9009  0.0000  0.0000  0.0000   
  9010  0.0000  0.0000  0.0000   
  9011  0.0000  0.0000  0.0000   
  9012  0.0000  0.0000  0.0000   
  9013  0.0000  0.0000  0.0000   
  9014  0.0000  0.0000  0.0000   
  9015  0.0000  0.0000  0.0000   
  9016  0.0000  0.0000  0.0000   
  9017  0.0000  0.0000  0.0000   
  9018  0.0000  0.0000  0.0000   
  9019  0.0000  0.0000  0.0000   
  9020  0.0000  0.0000  0.0000   
  9021  0.0000  0.0000  0.0000   
  9022  0.0000  0.0000  0.0000   
  9023  0.0000  0.0000  0.0000   
  9024  0.0000  0.0000  0.0000   
  9025  0.0000  0.0000  0.0000   
  9026  0.0000  0.0000  0.0000   
  9027  0.0000  0.0000  0.0000   
  9028  0.0000  0.0000  0.0000   
  9029  0.0000  0.0000  0.0000   
  9030  0.0000  0.0000  0.0000   
  9031  0.0000  0.0000  0.0000   
  9032  0.0000  0.0000  0.0000   
  9033  0.0000  0.0000  0.0000   
  9034  0.0000  0.0000  0.0000   
  9035  0.0000  0.0000  0.0000   
  9036  0.0000  0.0000  0.0000   
  9037  0.0000  0.0000  0.0000   
  9038  0.0000  0.0000  0.0000   
  9039  0.0000  0.0000  0.0000   
  9040  0.0000  0.0000  0.0000   
  9041  0.0000  0.0000  0.0000   
  9042  0.0000  0.0000  0.0000   
  9043  0.0000  0.0000  0.0000   
  9044  0.0000  0.0000  0.0000   
  9045  0.0000  0.0000  0.0000   
  9046  0.0000  0.0000  0.0000   
  9047  0.0000  0.0000  0.0000   
  9048  0.0000  0.0000  0.0000   
  9049  0.0000  0.0000  0.0000   
  9050  0.0000  0.0000  0.0000   
  9051  0.0000  0.0000  0.0000   
  9052  0.0000  0.0000  0.0000   
  9053  0.0000  0.0000  0.0000   
  9054  0.0000  0.0000  0.0000   
  9055  0.0000  0.0000  0.0000   
  9056  0.0000  0.0000  0.0000   
  9057  0.0000  0.0000  0.0000   
  9058  0.0000  0.0000  0.0000   
  9059  0.0000  0.0000  0.0000   
  9060  0.0000  0.0000  0.0000   
  9061  0.0000  0.0000  0.0000   
  9062  0.0000  0.0000  0.0000   
  9063  0.0000  0.0000  0.0000   
  9064  0.0000  0.0000  0.0000   
  9065  0.0000  0.0000  0.0000   
  9066  0.0000  0.0000  0.0000   
  9067  0.0000  0.0000  0.0000   
  9068  0.0000  0.0000  0.0000   
  9069  0.0000  0.0000  0.0000   
  9070  0.0000  0.0000  0.0000   
  9071  0.0000  0.0000  0.0000   
  9072  0.0000  0.0000  0.0000   
  9073  0.0000  0.0000  0.0000   
  9074  0.0000  0.0000  0.0000   
  9075  0.0000  0.0000  0.0000   
  9076  0.0000  0.0000  0.0000   
  9077  0.0000  0.0000  0.0000   
  9078  0.0000  0.0000  0.0000   
  9079  0.0000  0.0000  0.0000   
  9080  0.0000  0.0000  0.0000   
  9081  0.0000  0.0000  0.0000   
  9082  0.0000  0.0000  0.0000   
  9083  0.0000  0.0000  0.0000   
  9084  0.0000  0.0000  0.0000   
  9085  0.0000  0.0000  0.0000   
  9086  0.0000  0.0000  0.0000   
  9087  0.0000  0.0000  0.0000   
  9088  0.0000  0.0000  0.0000   
  9089  0.0000  0.0000  0.0000   
  9090  0.0000  0.0000  0.0000   
  9091  0.0000  0.0000  0.0000   
  9092  0.0000  0.0000  0.0000   
  9093  0.0000  0.0000  0.0000   
  9094  0.0000  0.0000  0.0000   
  9095  0.0000  0.0000  0.0000   
  9096  0.0000  0.0000  0.0000   
  9097  0.0000  0.0000  0.0000   
  9098  0.0000  0.0000  0.0000   
  9099  0.0000  0.0000  0.0000   
  9100  0.0000  0.0000  0.0000   
  9101  0.0000  0.0000  0.0000   
  9102  0.0000  0.0000  0.0000   
  9103  0.0000  0.0000  0.0000   
  9104  0.0000  0.0000  0.0000   
  9105  0.0000  0.0000  0.0000   
  9106  0.0000  0.0000  0.0000   
  9107  0.0000  0.0000  0.0000   
  9108  0.0000  0.0000  0.0000   
  9109  0.0000  0.0000  0.0000   
  9110  0.0000  0.0000  0.0000   
  9111  0.0000  0.0000  0.0000   
  9112  0.0000  0.0000  0.0000   
  9113  0.0000  0.0000  0.0000   
  9114  0.0000  0.0000  0.0000   
  9115  0.0000  0.0000  0.0000   
  9116  0.0000  0.0000  0.0000   
  9117  0.0000  0.0000  0.0000   
  9118  0.0000  0.0000  0.0000   
  9119  0.0000  0.0000  0.0000   
  9120  0.0000  0.0000  0.0000   
  9121  0.0000  0.0000  0.0000   
  9122  0.0000  0.0000  0.0000   
  9123  0.0000  0.0000  0.0000   
  9124  0.0000  0.0000  0.0000   
  9125  0.0000  0.0000  0.0000   
  9126  0.0000  0.0000  0.0000   
  9127  0.0000  0.0000  0.0000   
  9128  0.0000  0.0000  0.0000   
  9129  0.0000  0.0000  0.0000   
  9130  0.0000  0.0000  0.0000   
  9131  0.0000  0.0000  0.0000   
  9132  0.0000  0.0000  0.0000   
  9133  0.0000  0.0000  0.0000   
  9134  0.0000  0.0000  0.0000   
  9135  0.0000  0.0000  0.0000   
  9136  0.0000  0.0000  0.0000   
  9137  0.0000  0.0000  0.0000   
  9138  0.0000  0.0000  0.0000   
  9139  0.0000  0.0000  0.0000   
  9140  0.0000  0.0000  0.0000   
  9141  0.0000  0.0000  0.0000   
  9142  0.0000  0.0000  0.0000   
  9143  0.0000  0.0000  0.0000   
  9144  0.0000  0.0000  0.0000   
  9145  0.0000  0.0000  0.0000   
  9146  0.0000  0.0000  0.0000   
  9147  0.0000  0.0000  0.0000   
  9148  0.0000  0.0000  0.0000   
  9149  0.0000  0.0000  0.0000   
  9150  -0.0189  -0.5365  0.7650  
  9151  -0.1554  -0.1088  0.6132  
  9152  -0.0526  0.1283  -0.0669  
  9153  0.0563  -0.0790  0.4677   
  9154  -0.1600  -0.1032  0.1654  
  9155  -0.0063  0.1102  -0.0150  
  9156  -0.0439  0.0257  -0.0589  
  9157  -0.1621  0.0077  0.1045   
  9158  0.0341  -0.1412  -0.2808  
  9159  0.0145  0.1554  0.0843   
  9160  -0.0632  -0.1171  -0.0411 
  9161  -0.0663  -0.1401  -0.0215 
  9162  -0.0433  -0.2257  -0.1241 
  9163  -0.0646  0.1721  -0.0498  
  9164  -0.1201  0.1949  -0.2847  
  9165  -0.1024  -0.0590  -0.1476 
  9166  -0.0286  -0.0363  -0.4658 
  9167  0.1133  0.0256  -0.0390   
  9168  -0.1039  0.0902  -0.3009  
  9169  0.2627  -0.2046  0.1751   
  9170  0.0127  0.0681  -0.1761   
  9171  0.0134  0.1652  0.0813   
  9172  0.1895  -0.1435  -0.3751  
  9173  0.1258  0.0449  0.5370   
  9174  -0.1410  -0.0141  0.3492  
  9175  0.1580  0.2012  -0.2051   
  9176  -0.0421  0.0092  0.2250   
  9177  -0.0635  0.1772  -0.0911  
  9178  -0.2826  0.0281  -0.1594  
  9179  -0.0238  -0.0122  -0.1162 
  9180  0.0735  0.0109  -0.0127   
  9181  0.0715  0.0937  -0.5172   
  9182  -0.0755  -0.1638  -0.6451 
  9183  -0.2415  0.1103  -0.4202  
  9184  0.0305  0.0326  0.0479   
  9185  -0.0051  -0.1213  -0.1984 
  9186  -0.1259  0.0086  0.2542   
  9187  0.0653  -0.0324  0.2339   
  9188  0.0687  0.0505  -0.1051   
  9189  0.0323  0.0649  0.0254   
  9190  -0.1819  0.3001  -0.0768  
  9191  -0.0051  0.0961  -0.3801  
  9192  0.0135  -0.0796  -0.1516  
  9193  -0.0688  0.1127  0.2116   
  9194  -0.1670  -0.2089  0.2546  
  9195  0.3151  0.0346  -0.2255   
  9196  0.2281  0.0541  -0.0270   
  9197  -0.1490  0.1211  -0.2366  
  9198  -0.1632  0.2238  -0.0991  
  9199  0.0693  -0.0904  0.2848   
  9200  -0.0437  -0.1809  -0.6443 
  9201  0.1714  0.0624  -0.0050   
  9202  -0.2016  0.2108  0.2313   
  9203  -0.2007  -0.0001  0.2114  
  9204  0.0121  -0.2394  -0.1202  
  9205  -0.0690  0.2657  -0.1983  
  9206  0.0561  0.1654  -0.1075   
  9207  -0.0617  -0.2190  0.2249  
  9208  0.1669  -0.1118  0.0537   
  9209  -0.2590  -0.1083  0.0952  
  9210  0.1512  -0.1325  -0.2241  
  9211  0.0304  0.1167  -0.2027   
  9212  -0.1177  0.0566  -0.3471  
  9213  0.1483  0.2013  -0.3210   
  9214  0.0318  -0.0461  0.1077   
  9215  0.1869  -0.0871  -0.4707  
  9216  -0.0678  0.0960  0.1568   
  9217  0.0565  0.0350  -0.0960   
  9218  0.1179  -0.0053  0.3248   
  9219  0.2746  -0.1757  0.0741   
  9220  0.1120  -0.1896  -0.3410  
  9221  0.2532  -0.1744  0.0783   
  9222  -0.0584  0.3755  0.0767   
  9223  -0.1193  0.0789  -0.1563  
  9224  0.0516  -0.0675  -0.1007  
  9225  0.0811  -0.0035  -0.2853  
  9226  0.2494  0.0591  -0.2760   
  9227  0.0744  0.1231  0.0968   
  9228  0.0135  0.1249  -0.0157   
  9229  0.0773  -0.0043  -0.1461  
  9230  -0.0444  0.0997  -0.2478  
  9231  0.1749  -0.0291  -0.2185  
  9232  -0.0019  -0.0677  0.0593  
  9233  -0.0593  -0.2337  0.6693  
  9234  -0.1767  -0.0180  -0.0073 
  9235  0.2100  0.1831  0.2024   
  9236  0.1131  0.0385  0.2169   
  9237  -0.1587  0.2895  -0.1397  
  9238  -0.0213  -0.0449  0.2652  
  9239  -0.0570  0.0157  -0.3910  
  9240  0.0205  0.0612  -0.3046   
  9241  0.1443  0.2354  -0.2773   
  9242  -0.0661  0.1403  0.1850   
  9243  0.0156  0.1337  -0.4829   
  9244  0.0000  0.0000  0.0000   
  9245  0.0000  0.0000  0.0000   
  9246  0.0000  0.0000  0.0000   
  9247  0.1061  -0.2737  0.3517   
  9248  -0.0407  0.0321  -0.1414  
  9249  -0.0643  -0.1555  0.4041  
  9250  -0.1605  -0.0282  -0.0745 
  9251  0.2039  -0.1082  -0.2466  
  9252  0.3388  0.1229  -0.3140   
  9253  0.1306  -0.1167  0.3643   
  9254  0.0311  -0.1113  -0.2127  
  9255  -0.1625  -0.0708  0.1135  
  9256  0.1304  -0.3032  0.1607   
  9257  -0.1615  0.2408  -0.0477  
  9258  -0.0831  0.0131  0.0219   
  9259  0.1246  0.2072  0.0342   
  9260  -0.0256  -0.1131  0.0325  
  9261  -0.3601  0.0770  -0.0295  
  9262  0.1332  0.0359  -0.0439   
  9263  -0.1406  -0.1755  0.1230  
  9264  0.0121  -0.0910  -0.0707  
  9265  0.0364  0.0325  -0.2918   
  9266  -0.0033  -0.0945  0.0102  
  9267  -0.0863  0.0129  0.0213   
  9268  0.1310  0.1207  -0.1592   
  9269  -0.2223  -0.1748  0.1519  
  9270  0.0699  -0.1308  0.7780   
  9271  0.1672  -0.0924  -0.0350  
  9272  0.2429  -0.0702  -0.4148  
  9273  -0.0669  0.0964  -0.4382  
  9274  0.2430  -0.0483  -0.0143  
  9275  0.0161  0.1197  0.1817   
  9276  -0.1613  -0.1962  0.5813  
  9277  -0.1016  -0.1784  0.5291  
  9278  -0.1613  0.0148  0.2537   
  9279  0.0112  -0.0110  0.2973   
  9280  0.2033  -0.2367  0.4714   
  9281  0.1308  -0.0726  0.4600   
  9282  0.0484  0.2953  0.5025   
  9283  -0.0841  -0.1085  0.3553  
  9284  0.0000  0.0345  0.0607   
  9285  0.3260  0.0358  -0.4015   
  9286  0.0933  0.1211  -0.0293   
  9287  0.0295  0.0153  -0.0783   
  9288  0.1726  0.2444  -0.2841   
  9289  -0.2009  -0.1310  0.3430  
  9290  0.0519  -0.0650  0.1894   
  9291  0.1294  -0.1098  0.0602   
  9292  -0.2407  -0.1757  0.3281  
  9293  -0.1212  0.2882  -0.4374  
  9294  0.0182  0.1392  0.1011   
  9295  -0.2384  0.0069  -0.3777  
  9296  0.1287  -0.0865  0.0413   
  9297  -0.1564  -0.1137  -0.0126 
  9298  0.3180  0.2075  -0.4585   
  9299  -0.1807  -0.0502  0.2846  
  9300  0.1370  -0.0888  -0.3137  
  9301  0.0914  0.1384  -0.2870   
  9302  0.0669  -0.1056  0.8179   
  9303  0.2448  -0.0502  -0.1511  
  9304  -0.0859  -0.1938  0.2052  
  9305  0.1125  0.0758  -0.0028   
  9306  0.1458  -0.1327  0.2225   
  9307  -0.1186  -0.0302  -0.2323 
  9308  -0.0812  -0.1125  0.2788  
  9309  -0.1442  -0.0914  -0.2676 
  9310  -0.0450  -0.0715  0.0018  
  9311  -0.1864  -0.0312  -0.2183 
  9312  0.0137  -0.0459  -0.3928  
  9313  -0.0014  0.0758  0.2217   
  9314  -0.3765  -0.0052  0.3494  
  9315  0.0327  -0.1758  0.5454   
  9316  0.0372  -0.1670  0.2691   
  9317  -0.1012  -0.0063  -0.3206 
  9318  -0.1193  -0.2175  -0.4512 
  9319  -0.1806  -0.3016  0.4732  
  9320  0.0122  0.0124  0.0673   
  9321  -0.0617  -0.1524  0.0771  
  9322  0.0731  -0.0055  -0.0722  
  9323  0.0924  0.1635  -0.2354   
  9324  -0.0032  -0.0748  0.1442  
  9325  0.0160  -0.0684  0.2061   
  9326  -0.2002  -0.0475  -0.0496 
  9327  -0.2757  -0.1533  -0.4555 
  9328  0.0905  0.2848  -0.4016   
  9329  0.1122  0.0187  -0.2977   
  9330  -0.2991  -0.1344  0.3056  
  9331  0.0670  -0.2329  0.2784   
  9332  0.0940  0.0397  -0.1064   
  9333  -0.1007  -0.0225  0.4191  
  9334  0.0757  -0.0442  -0.1168  
  9335  0.0599  -0.1363  -0.0490  
  9336  0.0551  -0.0071  0.0713   
  9337  0.2262  0.1200  -0.1137   
  9338  -0.2776  -0.1126  0.3551  
  9339  -0.3010  0.1853  -0.3100  
  9340  -0.0097  0.1475  -0.3366  
  9341  -0.0967  -0.2791  0.0362  
  9342  0.3609  -0.0653  -0.0949  
  9343  -0.1229  -0.2147  -0.2771 
  9344  -0.0638  -0.0834  -0.0575 
  9345  0.1476  0.0599  -0.1922   
  9346  0.0635  -0.0841  0.0603   
  9347  0.1509  0.3724  -0.2762   
  9348  0.1874  -0.0080  0.3764   
  9349  -0.2579  -0.1700  -0.0161 
  9350  0.0148  0.0125  -0.2096   
  9351  -0.0279  0.4137  -0.1088  
  9352  0.2099  -0.0273  -0.4265  
  9353  -0.0857  0.0957  -0.2345  
  9354  -0.2214  0.1455  0.3611   
  9355  0.0558  -0.0039  0.1393   
  9356  0.0954  -0.1320  0.2438   
  9357  -0.2586  -0.0296  -0.2005 
  9358  -0.3371  0.1252  -0.3438  
  9359  -0.0759  0.1234  -0.1196  
  9360  0.0039  -0.0480  -0.0966  
  9361  -0.0220  -0.0666  0.2933  
  9362  0.1806  0.0817  -0.0816   
  9363  -0.0584  0.1187  0.4652   
  9364  0.0672  0.0679  0.1047   
  9365  0.0334  -0.1096  0.0153   
  9366  0.0521  -0.0878  -0.2288  
  9367  -0.1379  0.2461  0.0678   
  9368  0.0227  -0.0077  0.2236   
  9369  -0.2346  -0.2591  -0.1260 
  9370  -0.1740  -0.1305  -0.3153 
  9371  0.0374  -0.0491  0.3302   
  9372  0.0956  0.0597  -0.5732   
  9373  0.0417  0.1430  -0.1532   
  9374  0.1210  0.1237  0.0944   
  9375  -0.1157  0.2271  -0.2926  
  9376  0.1148  0.0577  0.2742   
  9377  0.0839  -0.0738  0.2639   
  9378  0.1037  0.0159  0.1775   
  9379  0.0794  0.0327  -0.3657   
  9380  0.0043  0.2660  -0.3268   
  9381  -0.1370  0.0804  0.4618   
  9382  0.0194  0.0823  0.0151   
  9383  0.0339  -0.1977  0.7363   
  9384  0.1234  -0.1258  0.5203   
  9385  0.1013  -0.0477  0.7225   
  9386  -0.0511  -0.3029  0.2223  
  9387  -0.2716  -0.0492  0.4342  
  9388  0.0857  0.2129  -0.3234   
  9389  0.0000  -0.0181  0.0000   
  9390  -0.3327  -0.0630  -0.2916 
  9391  -0.0198  -0.0255  -0.1149 
  9392  -0.0015  0.0389  0.5841   
  9393  -0.0566  0.0357  -0.0077  
  9394  -0.1152  0.0766  0.0449   
  9395  -0.0929  0.1217  -0.4474  
  9396  0.1799  0.1867  -0.2075   
  9397  0.1171  -0.0695  0.3761   
  9398  0.0050  0.0946  0.1320   
  9399  0.0559  -0.0456  -0.1892  
  9400  -0.2349  -0.0433  0.4092  
  9401  0.0251  -0.0006  -0.0026  
  9402  -0.2317  -0.0203  0.0822  
  9403  -0.0947  -0.0268  0.1215  
  9404  0.1761  -0.0015  -0.0370  
  9405  -0.2128  0.3321  -0.1517  
  9406  -0.0019  -0.0671  -0.0166 
  9407  0.1241  0.2117  0.2597   
  9408  0.1553  -0.1109  -0.1685  
  9409  -0.0034  -0.1500  0.1308  
  9410  -0.0049  0.0378  -0.0846  
  9411  -0.0052  0.1194  -0.3265  
  9412  0.2503  -0.2529  0.1491   
  9413  -0.0581  -0.0240  0.3296  
  9414  0.0761  -0.3861  0.8521   
  9415  -0.1738  -0.0264  0.0772  
  9416  0.1706  -0.1480  0.5315   
  9417  -0.1209  -0.1937  0.6438  
  9418  0.0002  0.0588  -0.2315   
  9419  -0.1242  0.1489  -0.3841  
  9420  -0.0452  0.0138  0.0131   
  9421  -0.2579  -0.2588  0.4526  
  9422  -0.0038  -0.0466  0.1948  
  9423  0.0937  0.0798  0.1326   
  9424  0.0196  0.0778  0.2852   
  9425  0.0142  -0.2150  0.4480   
  9426  -0.0469  0.1051  -0.1796  
  9427  0.1181  0.1478  -0.1076   
  9428  0.1571  0.1214  -0.1626   
  9429  -0.1815  -0.3037  0.0906  
  9430  0.0377  0.1387  -0.4639   
  9431  -0.1025  -0.1302  0.4707  
  9432  -0.1029  0.1425  0.1985   
  9433  -0.1055  -0.0462  0.1507  
  9434  -0.0429  -0.1224  0.2019  
  9435  -0.1398  -0.0002  0.1936  
  9436  -0.1024  -0.1416  -0.0397 
  9437  -0.0844  -0.0477  -0.3007 
  9438  -0.0050  -0.0879  0.0819  
  9439  -0.1386  0.0774  0.1270   
  9440  0.1324  -0.1095  -0.5265  
  9441  -0.1347  0.0773  -0.2159  
  9442  0.1198  0.0378  0.2886   
  9443  0.0735  -0.0238  0.7106   
  9444  -0.0409  0.3170  -0.2262  
  9445  0.2476  0.2926  -0.3665   
  9446  0.0158  0.1532  -0.0282   
  9447  0.2835  0.1557  -0.4930   
  9448  0.1391  0.1610  -0.2356   
  9449  0.0570  -0.1609  -0.0976  
  9450  -0.0371  -0.0062  0.1853  
  9451  -0.0547  -0.2142  -0.1924 
  9452  0.2119  0.0260  0.0301   
  9453  0.2365  0.2541  -0.3357   
  9454  -0.0177  0.2329  -0.3529  
  9455  -0.0292  -0.0017  0.1252  
  9456  -0.1115  -0.0865  0.3084  
  9457  -0.1312  0.0625  -0.1796  
  9458  -0.1169  0.2498  -0.4483  
  9459  0.0000  0.0000  0.0000   
  9460  0.0000  0.0000  0.0000   
  9461  0.0000  0.0000  0.0000   
  9462  0.0000  0.0000  0.0000   
  9463  0.0000  0.0000  0.0000   
  9464  0.0000  0.0000  0.0000   
  9465  0.0000  0.0000  0.0000   
  9466  0.0000  0.0000  0.0000   
  9467  0.0000  0.0000  0.0000   
  9468  0.0000  0.0000  0.0000   
  9469  0.0678  0.0000  0.0000   
  9470  0.0627  0.0317  0.0013   
  9471  -0.0358  0.0605  0.1402   
  9472  0.0276  0.0457  -0.3017   
  9473  -0.0734  0.3315  -0.3357  
  9474  0.1489  0.4211  -0.2740   
  9475  -0.0042  0.0989  0.2020   
  9476  -0.0682  0.1245  0.4277   
  9477  0.0307  -0.0166  -0.4135  
  9478  -0.0696  0.1165  0.3778   
  9479  -0.1066  -0.0768  0.3469  
  9480  -0.1468  -0.0713  0.7237  
  9481  0.1662  -0.0364  0.0659   
  9482  0.0795  -0.0807  -0.2926  
  9483  -0.0552  -0.0460  -0.1061 
  9484  0.2757  -0.4565  -0.6855  
  9485  0.0000  0.0000  0.0000   
  9486  0.0000  0.0000  0.0000   
  9487  0.0000  -0.0468  0.0000   
  9488  0.0000  -0.2633  0.0000   
  9489  0.0000  -0.0331  0.4620   
  9490  -0.2140  0.1667  -0.2394  
  9491  0.1641  -0.2712  0.1340   
  9492  -0.1103  0.0460  0.1587   
  9493  0.0966  0.0309  -0.3887   
  9494  0.1895  0.2889  -0.4828   
  9495  0.0620  -0.0018  0.1458   
  9496  -0.2706  -0.0257  -0.0977 
  9497  -0.0253  -0.0024  -0.1779 
  9498  -0.0022  -0.0803  -0.1386 
  9499  -0.0234  -0.0589  0.2213  
  9500  0.0159  -0.2877  0.8777   
  9501  -0.2089  -0.2281  -0.4135 
  9502  -0.1683  -0.0522  0.0777  
  9503  -0.1474  0.1434  -0.0652  
  9504  -0.0448  -0.1386  -0.1894 
  9505  0.1297  0.0595  -0.4077   
  9506  0.0643  -0.2281  0.2433   
  9507  -0.1512  -0.1681  0.1722  
  9508  -0.1028  0.3780  0.0121   
  9509  -0.0832  0.3134  0.3335   
  9510  -0.0250  -0.1404  0.1376  
  9511  0.1258  -0.1114  -0.5194  
  9512  0.0794  0.2063  -0.5995   
  9513  -0.1890  -0.0774  -0.0972 
  9514  0.0673  0.2045  -0.3013   
  9515  -0.1266  0.1486  -0.2432  
  9516  -0.1001  -0.1080  0.5762  
  9517  0.0633  0.0590  0.3337   
  9518  -0.0204  0.0347  0.0458   
  9519  -0.0579  -0.1695  0.2297  
  9520  0.1621  -0.1358  -0.1524  
  9521  -0.0572  -0.3382  0.6613  
  9522  -0.0617  0.1258  0.1556   
  9523  -0.0192  0.1489  -0.1083  
  9524  -0.1671  0.2050  -0.1058  
  9525  -0.1262  0.1464  -0.0812  
  9526  -0.2100  0.2066  0.2979   
  9527  0.2048  0.1773  -0.2404   
  9528  0.1836  0.3811  -0.3818   
  9529  -0.0887  -0.3985  0.4066  
  9530  -0.1032  -0.1394  0.4175  
  9531  0.1002  -0.0568  0.3376   
  9532  0.0700  0.5146  -0.2868   
  9533  0.0810  -0.0940  0.2238   
  9534  -0.0472  0.0369  -0.0337  
  9535  0.1422  0.1381  -0.2123   
  9536  -0.2316  0.1510  0.6003   
  9537  0.1877  0.1770  -0.0929   
  9538  -0.1232  0.2042  -0.3491  
  9539  0.1055  0.0903  -0.1822   
  9540  -0.0910  -0.2295  0.5207  
  9541  -0.2076  0.1176  -0.2125  
  9542  -0.2034  0.0577  -0.0062  
  9543  -0.1050  -0.2010  -0.2434 
  9544  0.0220  0.1429  -0.1924   
  9545  0.2739  0.2629  -0.3550   
  9546  0.1880  -0.1364  -0.2501  
  9547  0.1220  -0.1969  -0.1044  
  9548  0.0838  -0.1702  -0.1121  
  9549  -0.0858  0.3793  -0.0719  
  9550  -0.0379  -0.1394  0.5788  
  9551  -0.1481  0.1141  0.3563   
  9552  -0.2970  0.1673  0.1107   
  9553  -0.1058  0.1149  -0.2327  
  9554  0.1612  0.2901  -0.2136   
  9555  -0.0917  -0.1932  0.1636  
  9556  0.0148  -0.0590  -0.2559  
  9557  0.1381  -0.1100  -0.0756  
  9558  0.0223  0.1440  0.3481   
  9559  -0.0687  -0.1412  -0.1876 
  9560  -0.1292  0.1198  0.1766   
  9561  0.1072  -0.0577  0.5095   
  9562  -0.0629  0.0600  -0.1312  
  9563  -0.1693  -0.1429  -0.0604 
  9564  0.1295  -0.2297  0.3120   
  9565  -0.0199  0.0834  0.0093   
  9566  0.1891  -0.2032  0.6434   
  9567  -0.2164  0.1148  -0.2099  
  9568  -0.0468  -0.2284  0.6087  
  9569  -0.0616  -0.0305  0.1110  
  9570  -0.1900  -0.0558  -0.0133 
  9571  -0.1248  -0.0204  -0.0538 
  9572  -0.1239  0.4266  -0.0078  
  9573  -0.1323  -0.0538  0.4496  
  9574  0.1626  0.4883  -0.3399   
  9575  0.2239  0.1428  0.0093   
  9576  -0.0024  0.0542  0.2166   
  9577  -0.2271  0.0850  -0.2626  
  9578  0.0446  0.2854  0.1930   
  9579  0.2702  0.0877  -0.0372   
  9580  0.0944  -0.0998  0.0907   
  9581  0.0000  0.0000  0.0000   
  9582  0.0000  0.0000  0.0000   
  9583  -0.0816  -0.4477  0.0000  
  9584  -0.0188  -0.2561  -0.4086 
  9585  -0.0220  0.0002  0.2954   
  9586  0.0531  0.0255  0.3373   
  9587  -0.0223  0.0000  -0.2442  
  9588  0.2926  0.1132  -0.2712   
  9589  -0.0464  0.0589  0.1759   
  9590  -0.0067  0.0890  0.0544   
  9591  -0.0217  -0.1668  0.7933  
  9592  0.0360  0.2273  -0.1226   
  9593  -0.0658  -0.0607  -0.0092 
  9594  -0.1314  0.2262  0.2290   
  9595  0.3501  0.0543  0.2919   
  9596  -0.1049  -0.2317  0.1416  
  9597  -0.1925  -0.0597  0.1182  
  9598  -0.0829  -0.0589  -0.4972 
  9599  -0.0193  0.0828  -0.3801  
  9600  -0.1906  -0.2581  0.1929  
  9601  -0.1249  0.1760  -0.2393  
  9602  -0.1264  -0.1392  0.5641  
  9603  0.0381  -0.0330  0.1003   
  9604  -0.0045  -0.1991  0.2618  
  9605  -0.0000  0.3115  -0.6096  
  9606  -0.1441  0.1463  -0.1479  
  9607  -0.1296  -0.0835  -0.0036 
  9608  0.1214  0.0886  -0.0166   
  9609  -0.0446  -0.1119  0.0000  
  9610  0.2247  0.0286  -0.2504   
  9611  -0.1703  0.0799  -0.2837  
  9612  0.0843  0.0837  -0.2523   
  9613  0.1224  0.0861  -0.0276   
  9614  -0.0027  -0.2574  -0.1273 
  9615  0.1904  -0.0288  0.5279   
  9616  -0.2091  0.2057  -0.2579  
  9617  0.1641  0.1112  -0.4343   
  9618  -0.0893  -0.2280  1.0484  
  9619  0.1217  -0.2283  0.5128   
  9620  0.0637  0.3455  -0.0167   
  9621  0.0831  -0.1691  -0.1138  
  9622  0.0109  -0.0825  -0.2411  
  9623  0.1011  -0.0821  -0.1710  
  9624  0.0389  0.1688  -0.2082   
  9625  0.1846  -0.1434  -0.1537  
  9626  0.1421  -0.1164  -0.1608  
  9627  0.1009  0.0313  -0.2331   
  9628  -0.0023  -0.2005  -0.1668 
  9629  0.1618  -0.1441  -0.4240  
  9630  -0.0437  -0.0024  -0.2720 
  9631  0.0234  0.0215  -0.4662   
  9632  0.0837  0.2278  -0.2435   
  9633  0.0417  -0.2243  0.1417   
  9634  -0.0421  0.0558  0.1190   
  9635  -0.2307  -0.0268  0.3462  
  9636  0.1483  0.0850  -0.4237   
  9637  0.2419  0.1994  -0.2592   
  9638  0.1044  0.0880  -0.1039   
  9639  0.0385  0.1441  -0.0424   
  9640  -0.0824  0.0558  0.1312   
  9641  0.3353  -0.1131  0.0482   
  9642  -0.1274  0.1161  0.1820   
  9643  0.1666  0.2041  -0.2479   
  9644  0.1026  0.1730  -0.2233   
  9645  0.0030  0.1418  0.2026   
  9646  0.2495  0.2580  -0.4203   
  9647  0.0586  0.2225  0.2031   
  9648  -0.2949  0.0246  0.6925   
  9649  0.2517  -0.0011  0.0761   
  9650  0.0814  -0.1408  0.0552   
  9651  -0.0251  0.1158  -0.3290  
  9652  -0.0888  0.1581  -0.4603  
  9653  -0.0888  -0.0007  0.9715  
  9654  -0.1918  0.1711  -0.4072  
  9655  0.0006  -0.1422  0.2732   
  9656  -0.0638  -0.1475  -0.1872 
  9657  0.3174  -0.0257  -0.0082  
  9658  -0.0052  -0.0238  -0.3594 
  9659  -0.0407  0.0361  -0.2929  
  9660  -0.2165  -0.0849  -0.2869 
  9661  -0.1238  0.3208  -0.3225  
  9662  0.2441  -0.0572  0.4513   
  9663  0.0800  -0.0347  0.4086   
  9664  0.0801  -0.0270  0.0563   
  9665  -0.1693  0.1416  0.2546   
  9666  0.1192  -0.2180  -0.1851  
  9667  -0.0900  0.1150  0.0056   
  9668  0.2501  -0.0547  -0.2204  
  9669  -0.0261  -0.1099  -0.0302 
  9670  0.2495  -0.3076  0.7529   
  9671  -0.1446  -0.1663  0.5647  
  9672  0.0304  -0.0831  0.1153   
  9673  0.0965  -0.0547  0.4240   
  9674  0.0173  0.0277  -0.3004   
  9675  -0.0633  -0.1187  0.2742  
  9676  0.0402  0.0255  -0.2207   
  9677  -0.0627  0.0311  -0.1169  
  9678  -0.0845  0.2628  -0.0107  
  9679  0.0589  0.0582  0.1662   
  9680  0.1430  -0.2559  -0.0691  
  9681  -0.2736  0.1221  -0.2058  
  9682  -0.0233  0.2903  -0.3985  
  9683  0.0397  -0.0826  -0.2525  
  9684  -0.0016  0.0138  0.2400   
  9685  -0.0444  -0.1164  -0.0248 
  9686  -0.1258  -0.2287  0.6383  
  9687  -0.1273  0.0617  -0.0363  
  9688  -0.0614  -0.1446  0.1016  
  9689  -0.1258  0.2556  0.3018   
  9690  -0.0666  -0.0850  -0.0394 
  9691  -0.0046  0.2355  0.2803   
  9692  -0.1098  0.3774  -0.4156  
  9693  -0.1237  -0.1999  -0.7678 
  9694  0.0782  0.2064  -0.2361   
  9695  0.3557  0.0304  0.0991   
  9696  -0.0023  -0.0864  0.4024  
  9697  -0.0245  -0.1716  0.2119  
  9698  0.1481  -0.0046  -0.1447  
  9699  -0.1703  0.0035  -0.0722  
  9700  0.0212  -0.2849  0.0978   
  9701  -0.0639  0.1411  0.0097   
  9702  -0.1276  0.0296  -0.2742  
  9703  -0.2733  -0.1422  0.4942  
  9704  -0.0810  0.0627  -0.2155  
  9705  -0.1033  -0.3424  0.8087  
  9706  0.0198  0.0839  0.0780   
  9707  0.2828  0.1213  -0.3071   
  9708  -0.1469  0.0021  0.0143   
  9709  -0.1268  0.2289  -0.3613  
  9710  0.0994  0.1175  -0.5072   
  9711  -0.0689  0.0608  -0.2167  
  9712  0.2321  -0.1715  -0.0607  
  9713  -0.1942  0.0844  0.3126   
  9714  0.2255  -0.2556  0.1982   
  9715  -0.1244  -0.0229  -0.3379 
  9716  -0.2530  0.1169  0.2200   
  9717  -0.0039  0.1124  0.2245   
  9718  0.0204  0.0271  0.2877   
  9719  -0.1279  0.1194  0.2592   
  9720  -0.0852  -0.2833  0.0302  
  9721  -0.0611  -0.1113  0.3642  
  9722  -0.0789  -0.0324  -0.4303 
  9723  0.1450  -0.1964  0.5597   
  9724  0.1380  -0.0283  0.2967   
  9725  -0.0864  -0.0563  0.3176  
  9726  -0.0652  -0.2289  0.3994  
  9727  0.0609  -0.1386  -0.5049  
  9728  0.1225  0.0302  -0.1565   
  9729  -0.0643  0.0045  -0.1854  
  9730  0.1674  -0.3104  0.1759   
  9731  -0.1688  -0.0252  -0.5129 
  9732  -0.0812  -0.0541  -0.1480 
  9733  0.0184  -0.0001  0.3131   
  9734  0.0881  0.2061  -0.2354   
  9735  0.1457  -0.2315  0.1107   
  9736  0.0234  0.1196  -0.3391   
  9737  0.3567  -0.2584  0.0660   
  9738  -0.1640  0.1135  0.5349   
  9739  0.1186  0.3234  -0.0794   
  9740  -0.0989  -0.2015  0.7092  
  9741  0.1992  -0.1411  -0.1537  
  9742  -0.1861  -0.0014  0.0385  
  9743  -0.1269  0.2035  -0.3423  
  9744  -0.0466  -0.1394  -0.0877 
  9745  0.3356  0.3220  0.0832   
  9746  -0.0855  0.0880  -0.2148  
  9747  0.3928  0.0906  -0.4496   
  9748  0.0184  -0.1955  -0.0620  
  9749  -0.2053  0.2281  -0.2374  
  9750  0.0000  0.0000  0.0000   
  9751  0.0000  0.0000  0.0000   
  9752  0.0000  0.0000  0.0000   
  9753  0.0000  0.0000  0.0000   
  9754  0.0000  0.0000  0.0000   
  9755  0.0000  0.0000  0.0000   
  9756  -0.0737  0.0842  -0.7696  
  9757  -0.1257  -0.1434  0.3677  
  9758  -0.1264  -0.0780  0.3990  
  9759  0.1482  -0.2571  -0.2468  
  9760  -0.1301  -0.0821  -0.1876 
  9761  0.0822  0.1409  -0.2616   
  9762  0.2121  0.1745  -0.4476   
  9763  0.1697  -0.1995  0.2965   
  9764  -0.0202  0.0316  -0.2784  
  9765  0.1885  0.0077  -0.5548   
  9766  0.0597  -0.1136  -0.2189  
  9767  0.0816  -0.2242  0.1511   
  9768  0.1629  -0.4259  0.4532   
  9769  -0.2967  0.1134  -0.2672  
  9770  -0.0336  0.0314  -0.1935  
  9771  -0.2066  -0.1681  -0.6544 
  9772  0.1533  0.1695  -0.1467   
  9773  -0.2099  0.0340  -0.2489  
  9774  0.1069  -0.1641  -0.2073  
  9775  -0.2938  0.2048  0.2556   
  9776  -0.0209  0.0574  -0.1311  
  9777  0.1081  -0.2578  0.6695   
  9778  0.0843  -0.1409  0.9065   
  9779  0.1076  -0.0611  0.4314   
  9780  -0.0648  -0.2553  -0.1072 
  9781  -0.1661  0.0585  -0.1904  
  9782  -0.0988  0.0595  0.3886   
  9783  0.0839  0.0275  0.1898   
  9784  0.2079  0.3786  -0.1838   
  9785  -0.0572  0.2303  0.1754   
  9786  0.0634  0.1985  0.0186   
  9787  -0.0619  -0.0255  -0.4190 
  9788  -0.0573  -0.1419  0.7528  
  9789  -0.2487  0.0331  -0.0270  
  9790  -0.0847  -0.0543  0.2859  
  9791  -0.1494  0.0000  -0.3804  
  9792  -0.1647  0.0897  -0.2501  
  9793  0.0396  0.2034  -0.3320   
  9794  0.0409  -0.0325  0.2511   
  9795  0.1049  0.1739  0.0834   
  9796  -0.0260  0.2045  -0.0538  
  9797  -0.2072  -0.1729  0.0000  
  9798  0.0002  0.0277  0.0000   
  9799  0.0551  0.2305  0.0000   
  9800  -0.0165  0.0307  -0.4936  
  9801  -0.1642  0.0840  0.1794   
  9802  0.0632  -0.0563  0.2319   
  9803  -0.1461  0.1734  -0.0594  
  9804  -0.0447  0.3757  0.1370   
  9805  -0.0832  0.1734  0.0283   
  9806  -0.0542  -0.0569  0.0969  
  9807  0.0403  -0.2872  1.0264   
  9808  0.0850  -0.0249  -0.4774  
  9809  0.1048  -0.0284  0.2067   
  9810  -0.1849  -0.4018  0.3693  
  9811  0.1691  -0.1163  0.4464   
  9812  -0.1490  -0.0849  0.2179  
  9813  -0.1838  0.2898  -0.0536  
  9814  0.0812  0.2078  0.0908   
  9815  -0.1251  0.1742  -0.6223  
  9816  -0.1895  -0.0840  -0.0135 
  9817  0.1635  -0.1387  -0.2775  
  9818  0.0495  -0.1096  -0.3758  
  9819  0.0603  0.1444  0.1036   
  9820  0.1054  0.1499  0.2429   
  9821  -0.0990  -0.0244  0.5617  
  9822  0.0635  -0.1690  0.1435   
  9823  0.0449  -0.0004  0.5426   
  9824  -0.0224  -0.1718  0.4697  
  9825  -0.0063  0.0855  0.1229   
  9826  -0.0631  0.0014  -0.0708  
  9827  0.0233  0.0644  -0.2192   
  9828  -0.2298  -0.2249  0.6134  
  9829  -0.2276  0.0899  -0.0147  
  9830  0.0846  -0.0763  0.1859   
  9831  -0.2089  -0.0223  -0.6926 
  9832  0.0189  -0.0245  -0.1823  
  9833  0.1241  -0.0800  0.0943   
  9834  -0.0466  0.1199  -0.2400  
  9835  0.0216  0.1436  -0.2615   
  9836  -0.0013  -0.2532  0.0992  
  9837  -0.2275  0.2081  0.8098   
  9838  0.0611  -0.0549  0.3796   
  9839  0.0500  0.0910  -0.2343   
  9840  -0.0680  -0.1659  0.3669  
  9841  0.2136  0.1183  -0.2708   
  9842  0.1117  -0.2257  -0.0490  
  9843  0.1227  -0.1979  -0.0703  
  9844  0.1093  -0.2246  -0.1476  
  9845  -0.0574  0.0058  -0.2435  
  9846  0.2137  -0.1385  -0.4079  
  9847  0.1823  0.0588  -0.3088   
  9848  0.2326  0.2379  -0.3791   
  9849  0.1200  0.0056  0.0000   
  9850  -0.0576  0.0322  -0.3240  
  9851  -0.2890  -0.0500  0.1730  
  9852  0.2555  -0.0246  -0.1874  
  9853  0.1090  -0.0523  0.4207   
  9854  -0.0382  0.1464  -0.3802  
  9855  0.1584  0.0065  -0.0919   
  9856  -0.1625  -0.3961  0.8180  
  9857  0.1216  0.0680  0.2983   
  9858  0.0269  0.2915  -0.4439   
  9859  -0.1426  0.1885  0.1956   
  9860  -0.2285  0.2447  -0.1520  
  9861  -0.1039  -0.0465  0.1845  
  9862  0.0467  0.1996  -0.1132   
  9863  -0.0766  -0.1854  0.4055  
  9864  0.1766  -0.0384  -0.5364  
  9865  0.0065  -0.0590  -0.3237  
  9866  0.2184  0.1676  -0.2951   
  9867  0.0772  0.1448  -0.4209   
  9868  0.1599  -0.2365  0.3221   
  9869  0.0880  -0.0647  0.1969   
  9870  0.2350  -0.2020  -0.1267  
  9871  -0.0372  -0.0239  -0.1630 
  9872  0.0089  0.0048  -0.1066   
  9873  -0.2369  -0.0179  0.8026  
  9874  0.2550  0.0114  -0.0397   
  9875  -0.2602  -0.1689  0.9602  
  9876  -0.2023  -0.3134  0.8180  
  9877  0.1951  -0.3428  -0.1207  
  9878  0.0000  0.1728  0.0000   
  9879  -0.4422  0.3873  -0.4741  
  9880  0.0160  0.1511  -0.1702   
  9881  -0.2645  0.0483  0.0209   
  9882  0.0000  0.0248  -0.2800   
  9883  0.0576  -0.0934  0.2042   
  9884  0.0534  -0.2491  0.4597   
  9885  -0.2236  -0.1576  -0.2338 
  9886  0.0506  0.1511  -0.1942   
  9887  -0.0070  0.3946  -0.1456  
  9888  0.1655  0.1214  -0.2768   
  9889  -0.1094  0.3339  -0.3832  
  9890  0.2272  -0.1489  0.3933   
  9891  0.0334  0.0364  0.3070   
  9892  -0.0707  0.0389  -0.0909  
  9893  0.1253  -0.0562  -0.0832  
  9894  -0.0033  0.1933  -0.1073  
  9895  -0.1132  -0.0212  0.3424  
  9896  -0.1799  0.2518  -0.2529  
  9897  0.1906  -0.0185  -0.1975  
  9898  0.0580  -0.0489  -0.2396  
  9899  -0.0876  0.1344  -0.3798  
  9900  0.0371  -0.1691  -0.0593  
  9901  -0.3017  0.2081  -0.3691  
  9902  -0.1515  -0.0442  0.0142  
  9903  0.3383  -0.1368  -0.2433  
  9904  -0.1297  0.0199  -0.5036  
  9905  0.1466  -0.0070  -0.0875  
  9906  -0.0414  0.1173  0.4885   
  9907  0.1257  0.1811  0.2153   
  9908  -0.0197  0.0623  -0.3484  
  9909  0.1010  -0.4402  0.1832   
  9910  -0.1277  0.1604  0.1509   
  9911  0.0375  -0.0849  -0.0922  
  9912  -0.1036  -0.0572  -0.1710 
  9913  -0.2166  -0.1807  0.0664  
  9914  0.1468  -0.1476  0.3212   
  9915  -0.2356  -0.1194  0.3582  
  9916  0.0017  -0.1104  0.0457   
  9917  -0.0618  -0.2072  -0.4039 
  9918  0.3650  0.0000  0.0000   
  9919  0.0000  0.0000  0.0000   
  9920  0.0000  0.0000  0.0000   
  9921  -0.4166  0.2310  -0.4208  
  9922  0.1061  -0.1972  0.0919   
  9923  0.0447  0.0942  0.0890   
  9924  0.1323  0.1578  -0.4715   
  9925  0.1692  -0.0673  -0.0175  
  9926  -0.1457  -0.0952  -0.2171 
  9927  0.0636  -0.1291  0.4791   
  9928  -0.2565  0.3570  0.1813   
  9929  0.1096  -0.0333  0.3608   
  9930  0.0236  -0.1261  0.0699   
  9931  0.1100  -0.0919  0.3142   
  9932  0.0460  -0.0325  -0.1994  
  9933  -0.1029  -0.1588  0.1437  
  9934  -0.1055  -0.0631  -0.6626 
  9935  -0.1258  -0.4211  0.8918  
  9936  0.0018  -0.1337  -0.2364  
  9937  0.1731  0.0969  -0.3739   
  9938  0.2565  0.0904  -0.3015   
  9939  0.0610  -0.1631  -0.1285  
  9940  -0.1237  0.1951  0.3313   
  9941  0.1100  -0.1323  -0.0621  
  9942  -0.2137  -0.0546  -0.3358 
  9943  0.0444  -0.0926  -0.2705  
  9944  0.1755  -0.1000  0.0909   
  9945  -0.1883  -0.0025  0.3428  
  9946  0.0801  -0.0321  0.1658   
  9947  -0.1503  -0.0948  -0.3307 
  9948  0.0390  0.0633  -0.2526   
  9949  0.1717  0.1934  0.1473   
  9950  -0.4490  0.0966  -0.0558  
  9951  -0.1912  -0.0318  -0.0455 
  9952  0.0181  0.2288  -0.1568   
  9953  -0.0198  0.1910  -0.2981  
  9954  0.0176  0.2226  -0.1547   
  9955  0.2615  -0.0311  0.1033   
  9956  0.0397  0.0338  0.0341   
  9957  -0.0017  -0.1338  -0.4507 
  9958  -0.0826  0.2915  -0.0879  
  9959  -0.1072  0.0939  0.1289   
  9960  -0.1681  -0.1620  0.8416  
  9961  -0.2564  -0.0306  -0.0235 
  9962  0.1091  -0.2902  0.8507   
  9963  0.1058  0.0295  0.2886   
  9964  0.0462  0.1324  0.0563   
  9965  -0.1272  0.1665  -0.0920  
  9966  0.0035  -0.1287  0.3792   
  9967  -0.1713  -0.3569  0.6576  
  9968  -0.1060  -0.0325  -0.3723 
  9969  0.0827  -0.1952  -0.1207  
  9970  0.1708  -0.2265  0.0873   
  9971  -0.0817  -0.0023  -0.0972 
  9972  0.2171  0.2624  0.0913   
  9973  0.0025  0.0353  -0.1399   
  9974  0.1694  -0.2911  -0.3053  
  9975  -0.0422  -0.0033  -0.1065 
  9976  -0.0157  -0.0330  0.2935  
  9977  0.2321  -0.0014  -0.3530  
  9978  -0.1307  0.0989  0.1305   
  9979  -0.0467  -0.0350  -0.2847 
  9980  -0.1277  0.3267  -0.4936  
  9981  0.2142  -0.1644  -0.0788  
  9982  0.0586  0.3546  -0.0015   
  9983  0.2173  0.0027  0.2647   
  9984  0.1199  -0.1298  -0.4764  
  9985  -0.0620  -0.1266  -0.2348 
  9986  -0.0491  -0.0040  -0.2050 
  9987  0.2750  0.1592  -0.2617   
  9988  -0.0179  -0.2925  -0.2603 
  9989  0.1260  -0.1303  0.0213   
  9990  0.0637  -0.4054  0.3270   
  9991  -0.1197  0.2579  0.0185   
  9992  0.0232  0.0934  0.0811   
  9993  -0.2344  0.0025  0.0377   
  9994  -0.2143  0.3192  -0.0786  
  9995  0.0050  -0.1651  -0.1274  
  9996  -0.0996  0.0305  -0.0269  
  9997  -0.0183  -0.1242  0.2690  
  9998  0.2552  0.0319  -0.4608   
  9999  0.1284  -0.2937  -0.0748  
 10000  -0.1051  -0.1665  0.1280  
 10001  -0.0190  -0.1297  -0.2482 
 10002  0.0920  0.2004  -0.0886   
 10003  0.2576  -0.0298  0.4451   
 10004  0.0015  0.1669  0.3684   
 10005  -0.1444  -0.0663  0.1611  
 10006  0.0851  -0.0653  0.2698   
 10007  -0.1276  -0.1930  -0.2951 
 10008  -0.1469  0.2221  0.0407   
 10009  -0.0231  -0.0339  -0.0053 
 10010  0.0649  -0.0662  -0.2022  
 10011  0.0372  -0.0020  0.0484   
 10012  -0.1687  -0.0610  -0.0444 
 10013  0.0230  0.0921  -0.0977   
 10014  0.2398  -0.2248  0.2568   
 10015  0.0414  0.0725  0.1717   
 10016  -0.2134  0.0328  -0.1911  
 10017  0.1825  -0.1292  -0.0023  
 10018  -0.0210  0.0039  -0.3153  
 10019  -0.0394  0.1573  0.1348   
 10020  -0.0846  0.0709  -0.0570  
 10021  -0.0401  0.0020  0.5416   
 10022  0.1483  -0.1957  0.3663   
 10023  0.0627  0.0607  -0.1777   
 10024  0.0003  0.0296  0.0226   
 10025  0.3362  0.1302  -0.1766   
 10026  0.1335  -0.0645  -0.0303  
 10027  0.1744  -0.2577  0.0995   
 10028  0.1065  0.1658  -0.3984   
 10029  -0.1323  -0.2239  0.7809  
 10030  -0.0179  0.3877  -0.2272  
 10031  -0.2131  -0.0325  -0.0459 
 10032  -0.2771  -0.0288  0.1839  
 10033  -0.0420  0.0928  0.5483   
 10034  0.1788  -0.0625  -0.0434  
 10035  -0.1665  -0.1642  -0.1855 
 10036  -0.0165  -0.0912  -0.3672 
 10037  -0.0397  0.0339  -0.4136  
 10038  -0.0852  0.2550  0.2558   
 10039  0.2419  -0.1916  0.1286   
 10040  0.3920  -0.0799  -0.0687  
 10041  0.0500  -0.2914  0.6572   
 10042  0.0245  0.0297  -0.2377   
 10043  -0.1724  -0.0391  -0.0382 
 10044  -0.1283  0.0039  0.4003   
 10045  0.1713  -0.0298  -0.3320  
 10046  0.0243  -0.0644  0.1068   
 10047  -0.1257  -0.1627  0.5876  
 10048  0.1448  -0.1345  0.2198   
 10049  0.0264  -0.1989  0.2213   
 10050  0.1317  -0.0328  -0.1361  
 10051  0.0285  -0.0644  -0.0898  
 10052  0.0602  -0.1279  0.0434   
 10053  0.0404  0.1921  -0.1467   
 10054  0.2583  0.0689  -0.2158   
 10055  -0.0629  0.1934  -0.2081  
 10056  0.0227  0.2952  -0.1120   
 10057  0.0682  -0.0312  0.1634   
 10058  0.1299  -0.1260  0.4196   
 10059  -0.0200  0.2574  -0.2456  
 10060  -0.0244  -0.1572  -0.0081 
 10061  0.2799  0.0618  -0.0494   
 10062  0.1926  0.1295  0.1793   
 10063  0.0936  -0.1306  0.1380   
 10064  0.0669  -0.2282  0.2330   
 10065  -0.3382  -0.1002  0.1735  
 10066  0.1044  0.0028  0.2164   
 10067  0.3235  0.0686  0.0204   
 10068  -0.2106  -0.1649  0.0636  
 10069  -0.0875  0.1327  0.2709   
 10070  0.0425  -0.1295  0.0521   
 10071  0.0039  -0.1643  -0.2272  
 10072  0.1698  0.0686  0.4907   
 10073  -0.1049  -0.2907  -0.6078 
 10074  -0.1250  -0.2897  0.0000  
 10075  -0.0642  -0.0984  -0.3504 
 10076  0.1890  0.1288  -0.3936   
 10077  0.2096  0.0000  -0.5277   
 10078  -0.1641  -0.1956  0.5388  
 10079  0.2136  0.0314  0.1602   
 10080  0.0419  -0.1594  0.1817   
 10081  0.1542  0.0650  0.4136   
 10082  -0.2124  -0.0981  0.2278  
 10083  0.1118  -0.0970  0.0068   
 10084  -0.0633  0.2260  0.2775   
 10085  0.4696  -0.3578  0.0825   
 10086  -0.3829  -0.2307  0.2940  
 10087  0.0000  0.0000  0.0000   
 10088  0.0000  0.0000  0.0000   
 10089  -0.1376  -0.0455  -0.7869 
 10090  -0.1463  -0.0963  0.7337  
 10091  -0.1678  0.0332  0.0988   
 10092  -0.1715  -0.1313  0.4662  
 10093  -0.0362  -0.1559  -0.1142 
 10094  0.1313  0.2969  -0.2104   
 10095  -0.1914  0.0621  0.3717   
 10096  -0.0684  0.2232  -0.4698  
 10097  -0.0617  0.0995  -0.3399  
 10098  -0.1923  0.4202  -0.2023  
 10099  0.0481  0.2899  0.0413   
 10100  0.0841  -0.0340  -0.3112  
 10101  0.1075  -0.2903  -0.0637  
 10102  -0.0634  0.3231  0.0500   
 10103  0.1263  0.3577  -0.4543   
 10104  -0.0680  0.0031  0.1842   
 10105  0.0187  -0.0346  -0.2008  
 10106  0.0416  0.3829  -0.1559   
 10107  0.3185  0.1265  0.0674   
 10108  0.2168  -0.1602  0.0000   
 10109  -0.0394  -0.0303  0.1056  
 10110  0.3679  -0.2890  0.4827   
 10111  0.1349  0.0686  -0.1882   
 10112  -0.0424  0.0656  0.0365   
 10113  -0.1690  0.1310  -0.0600  
 10114  0.2140  0.0326  0.0731   
 10115  0.0224  -0.0628  -0.2838  
 10116  0.0882  -0.1613  0.1661   
 10117  0.2613  0.3874  -0.2683   
 10118  0.0435  0.2890  -0.5791   
 10119  -0.1461  -0.0648  0.1727  
 10120  0.1302  -0.1621  -0.1567  
 10121  0.0886  0.0958  -0.0241   
 10122  0.0232  -0.1315  0.1598   
 10123  0.0827  -0.1033  -0.2832  
 10124  0.0007  0.3166  -0.4327   
 10125  0.1077  -0.1755  -0.0478  
 10126  -0.1294  0.3328  -0.3434  
 10127  -0.0207  -0.2092  0.3460  
 10128  -0.2787  -0.3672  0.7267  
 10129  0.1036  0.0426  0.1657   
 10130  -0.0606  0.2964  -0.1913  
 10131  -0.3632  0.0065  0.7843   
 10132  0.0007  -0.3116  0.3287   
 10133  0.0621  -0.0039  -0.0656  
 10134  0.1003  -0.0341  -0.0564  
 10135  -0.0866  0.0928  0.0864   
 10136  0.0989  -0.1960  0.7765   
 10137  0.1282  0.0225  -0.2780   
 10138  0.0192  0.4795  -0.1554   
 10139  0.1014  -0.1056  0.5535   
 10140  -0.0918  0.0750  -0.2633  
 10141  0.0383  0.1367  -0.3167   
 10142  0.1203  -0.0778  0.1362   
 10143  -0.0514  0.3427  -0.5296  
 10144  0.0654  -0.1176  0.2811   
 10145  -0.0059  -0.0543  -0.2225 
 10146  0.0774  0.0278  -0.1104   
 10147  0.3324  -0.0902  0.4187   
 10148  0.0936  -0.1528  0.0028   
 10149  -0.0503  0.2355  -0.4288  
 10150  -0.0302  0.0192  0.0048   
 10151  0.1834  -0.0452  0.0740   
 10152  -0.0114  -0.3135  0.1757  
 10153  -0.1397  -0.1046  0.4319  
 10154  0.0306  0.3691  -0.0669   
 10155  0.1416  -0.0176  -0.6275  
 10156  -0.0496  -0.0040  -0.2543 
 10157  0.0952  0.3933  0.0600   
 10158  0.1309  -0.0897  0.2008   
 10159  -0.1448  0.0853  -0.1961  
 10160  -0.1368  -0.1218  0.3301  
 10161  0.1345  0.2568  -0.1833   
 10162  0.0096  0.1652  -0.3486   
 10163  -0.1414  0.2153  -0.3464  
 10164  0.0663  0.0175  0.0383   
 10165  0.1736  0.0445  0.0711   
 10166  -0.0440  -0.0779  0.0509  
 10167  0.0010  0.0369  0.8792   
 10168  -0.2914  -0.0252  -0.2035 
 10169  -0.0229  0.2956  -0.1827  
 10170  -0.1221  -0.1397  -0.0743 
 10171  -0.1647  0.0310  0.5357   
 10172  0.0906  0.0045  0.0342   
 10173  0.0825  0.0050  -0.2141   
 10174  -0.1274  -0.0276  0.1267  
 10175  -0.0389  -0.0791  -0.3238 
 10176  0.2382  -0.2814  -0.0745  
 10177  -0.1053  -0.0215  0.2941  
 10178  0.1031  0.3804  -0.0414   
 10179  0.0251  0.4489  -0.4489   
 10180  0.0603  0.0973  0.2218   
 10181  -0.2084  -0.0243  -0.3181 
 10182  0.1058  0.4699  0.1036   
 10183  0.0034  0.0649  -0.3925   
 10184  -0.0151  0.0855  -0.1536  
 10185  -0.0785  0.0310  0.0653   
 10186  -0.0178  0.1790  -0.5856  
 10187  0.0902  0.0366  -0.0678   
 10188  -0.0377  0.0889  0.0138   
 10189  0.0819  0.0283  -0.2266   
 10190  0.0852  0.0654  -0.0036   
 10191  0.0222  -0.0545  0.1001   
 10192  -0.2690  -0.0804  0.2260  
 10193  0.0606  -0.0521  -0.1791  
 10194  0.1073  0.1492  -0.0579   
 10195  -0.0849  0.2062  -0.4320  
 10196  -0.0564  -0.0771  -0.2290 
 10197  0.0183  0.0901  0.4827   
 10198  -0.1662  0.1756  -0.0907  
 10199  -0.1438  0.1194  -0.0611  
 10200  0.1124  0.0599  -0.5689   
 10201  0.0886  0.0348  0.1803   
 10202  -0.2075  0.0331  0.3714   
 10203  0.3200  0.0932  -0.5226   
 10204  -0.0410  0.1172  -0.3266  
 10205  -0.1318  -0.1766  0.3491  
 10206  -0.0427  0.5028  -0.0724  
 10207  0.2328  -0.0201  0.4259   
 10208  0.0227  0.0365  -0.2187   
 10209  -0.3555  -0.2546  0.4756  
 10210  -0.0360  0.2918  0.0390   
 10211  -0.0405  -0.3699  0.3430  
 10212  0.0376  -0.1673  -0.3908  
 10213  -0.0771  0.2084  -0.7399  
 10214  0.0220  -0.1669  -0.5837  
 10215  0.0848  -0.0750  -0.2582  
 10216  -0.0357  0.0367  0.1342   
 10217  -0.0601  0.2676  -0.3068  
 10218  0.1062  0.0058  0.1181   
 10219  -0.0443  0.0613  0.2877   
 10220  0.1241  -0.3124  0.2042   
 10221  -0.4402  -0.2240  0.7316  
 10222  -0.0842  0.0046  0.0023   
 10223  0.1240  0.0954  0.1313   
 10224  -0.0203  0.1183  -0.0057  
 10225  -0.0134  0.0664  0.3620   
 10226  0.0451  -0.1093  -0.3212  
 10227  -0.1887  -0.0504  -0.3036 
 10228  0.0886  -0.1662  0.7585   
 10229  -0.1638  -0.1401  0.0481  
 10230  -0.0625  -0.2275  -0.2289 
 10231  0.2556  -0.0247  0.3522   
 10232  -0.1269  -0.0001  -0.2462 
 10233  0.0274  0.1562  -0.5022   
 10234  -0.2038  0.3781  -0.4642  
 10235  -0.1070  0.3463  -0.2513  
 10236  -0.2498  0.0629  -0.1541  
 10237  0.1089  0.0337  -0.7212   
 10238  -0.0812  -0.0261  -0.3315 
 10239  0.0668  0.2360  -0.0842   
 10240  0.0015  0.0621  0.0349   
 10241  -0.0765  0.0236  0.4379   
 10242  0.1112  0.2383  -0.4594   
 10243  0.0637  -0.0538  -0.0772  
 10244  -0.0744  -0.0502  0.4215  
 10245  0.0020  -0.2246  0.3828   
 10246  0.0653  0.0342  0.1192   
 10247  -0.1602  0.0612  -0.4465  
 10248  0.2512  0.0872  0.3397   
 10249  -0.0143  -0.1960  0.1505  
 10250  -0.1668  0.3487  -0.0267  
 10251  0.1161  -0.1968  -0.0917  
 10252  0.0864  -0.0830  0.5635   
 10253  -0.0172  0.1492  -0.4178  
 10254  0.1567  -0.1633  -0.0034  
 10255  0.0000  0.0000  0.0000   
 10256  0.0000  0.0000  0.0000   
 10257  0.1285  0.0304  -0.0190   
 10258  0.1296  0.1758  0.0767   
 10259  0.1560  0.0606  -0.1731   
 10260  0.1243  0.0340  -0.5605   
 10261  -0.1602  0.0064  -0.1583  
 10262  0.0302  -0.2217  0.2551   
 10263  -0.0407  0.1199  0.2387   
 10264  -0.0803  -0.1929  -0.1448 
 10265  0.1908  -0.0470  -0.1206  
 10266  0.1317  -0.4248  0.5711   
 10267  -0.1447  0.1794  0.2264   
 10268  0.1489  0.0309  -0.3999   
 10269  0.2742  -0.2236  0.1651   
 10270  0.0925  -0.1082  -0.3315  
 10271  -0.0829  -0.1379  0.4204  
 10272  -0.2927  0.0299  0.6080   
 10273  -0.3514  0.0643  0.5943   
 10274  -0.0396  -0.2816  -0.5304 
 10275  0.2157  0.4379  -0.3348   
 10276  -0.1010  -0.1693  0.0545  
 10277  -0.0199  0.0327  0.1436   
 10278  -0.1845  -0.0517  0.1799  
 10279  0.3375  0.2045  -0.4761   
 10280  0.0624  0.0330  0.3739   
 10281  0.0607  0.0052  -0.1068   
 10282  -0.1207  -0.0224  0.3196  
 10283  0.0007  -0.1440  0.0035   
 10284  -0.1428  -0.0519  -0.1163 
 10285  0.0236  0.0092  0.1538   
 10286  0.0224  -0.1657  0.3118   
 10287  0.0846  0.0893  -0.0022   
 10288  0.3040  -0.0234  -0.3964  
 10289  -0.0586  0.2924  -0.0891  
 10290  -0.0161  -0.1103  0.6554  
 10291  -0.2082  -0.1081  0.1438  
 10292  -0.1882  0.0920  0.2385   
 10293  -0.1852  -0.1944  -0.1061 
 10294  0.1059  -0.0475  0.2579   
 10295  -0.0613  -0.1980  -0.0371 
 10296  -0.1258  -0.2234  0.1139  
 10297  -0.0846  0.1538  0.1544   
 10298  0.0702  -0.0769  -0.1576  
 10299  0.3323  -0.2233  0.1475   
 10300  -0.2291  0.1205  -0.1182  
 10301  0.0423  -0.2821  0.2098   
 10302  -0.2105  -0.1423  0.2743  
 10303  -0.2297  -0.0833  -0.2769 
 10304  0.2126  0.0625  0.1301   
 10305  0.0422  0.2066  -0.2207   
 10306  0.1716  0.0337  -0.6473   
 10307  -0.0171  0.1469  0.3696   
 10308  -0.2484  0.1242  -0.2044  
 10309  -0.0414  -0.0810  0.1466  
 10310  -0.1266  -0.2531  0.4689  
 10311  0.0465  -0.1384  -0.3098  
 10312  -0.2093  0.2119  -0.4952  
 10313  -0.2061  0.0353  -0.2556  
 10314  0.0641  0.1723  0.4678   
 10315  0.0430  -0.3094  0.2313   
 10316  0.0273  0.0369  -0.3015   
 10317  -0.0604  0.1516  -0.1777  
 10318  0.1095  -0.0531  -0.1881  
 10319  0.0670  0.0084  0.2102   
 10320  0.2935  0.1499  -0.5323   
 10321  0.1898  -0.1368  -0.1568  
 10322  -0.0564  -0.1347  -0.4851 
 10323  0.0477  -0.0011  0.1404   
 10324  -0.0404  -0.4259  0.4229  
 10325  0.0856  -0.1976  0.4009   
 10326  0.0313  0.2072  -0.2223   
 10327  0.0438  -0.2239  0.4519   
 10328  0.0027  0.0388  0.0396   
 10329  -0.0379  0.1237  -0.4073  
 10330  0.0834  0.0376  -0.0644   
 10331  0.1291  -0.0814  0.1787   
 10332  -0.3953  0.0062  -0.2923  
 10333  -0.3131  0.1243  -0.2779  
 10334  -0.1617  0.0050  -0.0676  
 10335  -0.0184  -0.2212  0.0635  
 10336  -0.0399  0.0886  0.0987   
 10337  -0.1061  0.0661  -0.2041  
 10338  -0.0203  0.0682  -0.5555  
 10339  -0.0125  -0.0192  0.1738  
 10340  0.0462  0.1202  0.2105   
 10341  -0.1175  0.0931  -0.3842  
 10342  -0.1818  0.0369  -0.0823  
 10343  0.1324  0.0711  -0.3346   
 10344  0.0685  -0.0247  -0.3669  
 10345  -0.0202  0.0891  -0.3974  
 10346  0.1516  0.0649  0.3000   
 10347  0.1702  -0.1062  0.0972   
 10348  -0.1454  0.0956  0.2936   
 10349  -0.1023  -0.2538  0.6758  
 10350  0.0067  -0.1645  -0.3846  
 10351  -0.0160  0.3226  -0.1937  
 10352  -0.0030  -0.0759  0.0369  
 10353  0.1913  0.0073  -0.0731   
 10354  -0.0142  -0.1673  -0.1825 
 10355  0.1061  0.0112  -0.4694   
 10356  -0.1288  -0.0774  0.1728  
 10357  -0.2913  0.0062  -0.5016  
 10358  0.1273  0.0055  -0.1397   
 10359  0.1660  0.0930  0.4262   
 10360  0.1486  0.1853  -0.1602   
 10361  -0.1616  -0.1058  -0.2842 
 10362  -0.2278  0.0374  0.1998   
 10363  0.2289  0.0632  -0.1130   
 10364  0.0836  -0.1636  0.7475   
 10365  0.1316  0.1259  -0.2802   
 10366  -0.1468  -0.1082  0.0104  
 10367  -0.0521  -0.0787  -0.1334 
 10368  -0.1030  -0.0192  0.0234  
 10369  0.1659  0.0082  -0.3950   
 10370  -0.0811  -0.0220  0.4680  
 10371  0.0266  0.5269  -0.0958   
 10372  -0.0983  0.2057  -0.2745  
 10373  -0.1036  -0.1920  0.5846  
 10374  0.0893  -0.1689  -0.3026  
 10375  -0.0915  0.2364  0.0238   
 10376  -0.0181  0.1736  -0.5196  
 10377  0.1948  -0.0813  0.4152   
 10378  0.3037  0.0886  0.1801   
 10379  -0.1432  0.0996  -0.0487  
 10380  0.0046  0.0044  -0.4559   
 10381  0.0223  -0.1426  0.0770   
 10382  -0.0574  -0.0834  -0.0361 
 10383  -0.2657  0.1846  0.4995   
 10384  0.1748  -0.3676  0.6752   
 10385  -0.1050  -0.1134  -0.0980 
 10386  -0.0223  -0.1376  -0.2004 
 10387  0.0848  0.0049  0.4585   
 10388  -0.1170  0.0635  -0.3747  
 10389  -0.0813  -0.2225  0.0826  
 10390  -0.1432  0.0091  -0.0776  
 10391  0.0677  0.2056  -0.6733   
 10392  -0.1467  0.2059  -0.1111  
 10393  -0.1044  -0.0466  0.7784  
 10394  -0.0351  0.2976  -0.1813  
 10395  0.2164  -0.0510  -0.1300  
 10396  0.0237  0.0619  0.3389   
 10397  0.2605  0.1811  0.1018   
 10398  0.1919  0.4392  -0.4648   
 10399  0.0308  -0.1967  0.4151   
 10400  -0.2907  0.2383  -0.1781  
 10401  -0.0000  -0.0245  0.0797  
 10402  0.1096  0.0662  0.2252   
 10403  0.0665  0.1884  -0.1501   
 10404  -0.0377  0.0732  0.2676   
 10405  -0.0607  -0.2499  -0.0112 
 10406  0.0265  -0.0239  -0.1895  
 10407  0.1285  -0.1385  -0.1474  
 10408  -0.1006  0.0055  -0.1770  
 10409  -0.0608  -0.3395  0.4234  
 10410  0.2124  -0.1391  -0.0795  
 10411  0.1899  -0.0515  -0.2944  
 10412  0.1108  0.3054  -0.2106   
 10413  -0.1286  0.0085  0.1557   
 10414  -0.2337  0.0642  0.6102   
 10415  -0.4050  -0.1664  0.8303  
 10416  -0.0190  -0.1094  0.1560  
 10417  0.1493  0.0961  -0.1874   
 10418  -0.0550  0.1184  0.1594   
 10419  -0.0342  0.3845  -0.4226  
 10420  0.1085  -0.2222  0.2153   
 10421  0.1087  -0.1696  -0.3078  
 10422  -0.0341  0.1796  -0.1200  
 10423  -0.2137  0.0000  -0.7412  
 10424  0.0000  0.0000  0.0000   
 10425  0.0000  0.0000  0.0000   
 10426  0.0000  0.0000  0.0000   
 10427  0.0000  0.0000  0.0000   
 10428  0.0000  0.0000  0.0000   
 10429  0.0000  -0.4108  0.0000   
 10430  0.3914  -0.0520  -0.0397  
 10431  -0.0155  -0.1959  0.1419  
 10432  0.2403  0.3757  -0.5130   
 10433  0.0816  -0.1680  -0.3012  
 10434  -0.1818  -0.0504  0.4548  
 10435  -0.1851  -0.1934  0.0975  
 10436  -0.0793  -0.1623  -0.7729 
 10437  0.0044  0.0336  0.1224   
 10438  -0.2030  0.0366  -0.3476  
 10439  -0.1218  -0.2487  0.4520  
 10440  -0.2250  0.0663  0.0785   
 10441  -0.2036  -0.1103  0.1227  
 10442  0.1485  -0.1077  0.1853   
 10443  -0.2912  0.2073  -0.2470  
 10444  0.0233  0.0372  0.1056   
 10445  -0.0136  0.0359  -0.2174  
 10446  0.0655  -0.0719  0.8197   
 10447  0.0866  -0.3383  0.8046   
 10448  0.1088  0.0362  -0.1649   
 10449  0.0238  0.0102  -0.3837   
 10450  -0.1662  0.0057  0.1827   
 10451  -0.1024  -0.1934  -0.1569 
 10452  0.0270  -0.1429  0.2466   
 10453  0.1326  -0.0506  -0.0416  
 10454  0.1294  -0.1990  -0.4035  
 10455  -0.1455  -0.3119  0.8752  
 10456  -0.0219  0.2053  -0.5993  
 10457  -0.1662  0.0391  -0.2828  
 10458  -0.1037  -0.0764  -0.0488 
 10459  -0.0778  0.2861  -0.3971  
 10460  0.1254  0.0043  -0.1542   
 10461  0.2748  -0.0189  -0.2517  
 10462  0.1104  -0.0242  -0.2159  
 10463  -0.0978  0.0371  -0.1205  
 10464  -0.1854  0.0600  0.2335   
 10465  0.1070  0.1497  -0.1462   
 10466  0.0837  0.2104  -0.0272   
 10467  -0.1648  -0.2527  0.4698  
 10468  0.0047  0.0289  0.0323   
 10469  0.0049  0.1490  -0.1218   
 10470  0.0443  -0.0243  -0.3692  
 10471  0.2100  0.3498  -0.3810   
 10472  0.1493  -0.1705  -0.0382  
 10473  0.0215  0.1771  -0.2875   
 10474  -0.1211  0.0624  0.0516   
 10475  -0.0385  0.5289  -0.4643  
 10476  -0.2293  0.1883  0.5579   
 10477  -0.0224  -0.0848  0.0464  
 10478  0.2104  -0.0557  -0.4625  
 10479  -0.2060  0.3002  -0.2969  
 10480  -0.1589  0.0651  -0.1925  
 10481  -0.1246  0.1152  -0.3062  
 10482  0.1114  0.3236  -0.0044   
 10483  0.0475  0.2088  -0.0664   
 10484  0.0682  0.0934  0.1631   
 10485  -0.0802  -0.1942  0.1868  
 10486  0.0671  0.0650  -0.2213   
 10487  -0.2086  0.0918  0.7098   
 10488  0.0453  0.0099  0.0820   
 10489  0.1343  -0.1395  0.2744   
 10490  0.0468  -0.1109  0.3812   
 10491  -0.1012  -0.1648  0.5147  
 10492  -0.2066  0.2330  0.0935   
 10493  0.0903  -0.0205  0.0226   
 10494  -0.1006  0.0072  -0.2214  
 10495  -0.0156  -0.1938  -0.2112 
 10496  -0.1514  0.2419  -0.6088  
 10497  0.0217  -0.0455  -0.2978  
 10498  0.0047  -0.1086  0.0365   
 10499  0.2997  -0.3122  0.5518   
 10500  0.1119  -0.1080  0.0135   
 10501  -0.1863  0.0372  -0.3868  
 10502  0.1258  0.1176  0.6350   
 10503  0.0045  0.0072  0.1636   
 10504  0.1548  0.2945  0.3206   
 10505  -0.0965  0.0077  -0.4858  
 10506  -0.0117  0.0969  -0.5139  
 10507  -0.0378  0.3046  -0.7218  
 10508  0.0028  0.0207  0.0538   
 10509  0.1367  -0.0716  0.3679   
 10510  -0.2091  0.1413  -0.4307  
 10511  0.0898  -0.0664  0.1833   
 10512  -0.0764  0.0916  0.0665   
 10513  0.3995  0.2178  0.0476   
 10514  0.0253  0.0950  0.0712   
 10515  0.1977  0.1507  -0.0905   
 10516  -0.2265  -0.0818  0.1948  
 10517  0.0702  -0.0432  0.4343   
 10518  0.0248  -0.1325  0.2442   
 10519  -0.2415  -0.0112  -0.0718 
 10520  0.0901  0.4976  0.0311   
 10521  -0.1132  0.0205  0.2450   
 10522  -0.0075  0.3262  -0.0022  
 10523  0.3250  0.0256  0.0145   
 10524  -0.2184  0.1210  -0.1669  
 10525  0.1869  -0.0255  0.4333   
 10526  0.0101  -0.0876  -0.2004  
 10527  0.0947  0.0110  -0.0071   
 10528  -0.0123  0.2930  -0.4427  
 10529  0.0926  -0.0093  0.0079   
 10530  0.0139  0.3763  0.2578   
 10531  -0.1123  -0.0208  -0.1968 
 10532  -0.0242  -0.0744  0.3152  
 10533  -0.1543  -0.0590  0.0567  
 10534  0.0194  0.1130  -0.0120   
 10535  0.0821  0.0969  -0.0104   
 10536  0.2449  -0.0587  -0.0436  
 10537  -0.1677  -0.2883  -0.0706 
 10538  -0.1679  -0.0350  -0.3380 
 10539  -0.2548  -0.2359  0.1952  
 10540  0.1711  -0.2612  0.1611   
 10541  0.1148  0.0003  0.5746   
 10542  -0.0969  0.0000  -0.1101  
 10543  0.0113  -0.5251  0.9310   
 10544  -0.2284  -0.1087  -0.0077 
 10545  -0.2416  -0.0228  -0.3805 
 10546  -0.2861  -0.0886  0.1910  
 10547  -0.1812  -0.1874  0.1968  
 10548  0.0518  0.2967  -0.2667   
 10549  -0.0971  -0.1255  -0.4890 
 10550  -0.0720  -0.1132  -0.4930 
 10551  -0.0735  -0.0566  0.0827  
 10552  -0.0011  -0.2180  0.1891  
 10553  0.1042  -0.1278  -0.2757  
 10554  -0.1564  0.2084  -0.3537  
 10555  -0.0655  0.0825  -0.1069  
 10556  0.1513  0.2538  0.0360   
 10557  -0.1993  -0.0844  -0.2108 
 10558  0.0821  0.0007  -0.3240   
 10559  0.2857  -0.2924  0.0027   
 10560  -0.0081  -0.2928  -0.2875 
 10561  0.1032  0.2105  0.4579   
 10562  -0.0246  0.3357  -0.5091  
 10563  -0.0721  -0.1281  0.0283  
 10564  0.1296  -0.3377  0.2381   
 10565  -0.1363  -0.2131  0.2620  
 10566  -0.0659  0.0890  -0.5413  
 10567  -0.0466  -0.1230  -0.3558 
 10568  0.1092  -0.3372  -0.0235  
 10569  0.1465  -0.1281  0.2957   
 10570  0.1469  0.2978  0.1998   
 10571  -0.2417  0.1712  0.2326   
 10572  0.1534  0.2102  -0.1238   
 10573  -0.1494  -0.0486  0.3761  
 10574  -0.0940  0.4636  0.1824   
 10575  -0.1353  -0.0841  0.0271  
 10576  0.1700  0.0015  -0.2332   
 10577  -0.0067  -0.5457  0.4131  
 10578  0.0348  0.1626  -0.4708   
 10579  0.2573  -0.1229  -0.4213  
 10580  -0.1554  0.3390  0.7652   
 10581  0.0146  0.0444  -0.2133   
 10582  -0.1109  0.2079  0.3607   
 10583  0.0994  -0.0433  0.0263   
 10584  -0.1802  0.0419  0.1913   
 10585  0.2305  0.2128  -0.3286   
 10586  0.2102  -0.0042  -0.1376  
 10587  0.2587  0.2168  -0.1539   
 10588  0.2096  -0.2059  0.2117   
 10589  0.0146  -0.1262  0.1148   
 10590  -0.0071  0.0926  0.1916   
 10591  0.0641  0.1838  0.1252   
 10592  0.0000  0.0000  0.0000   
 10593  0.0000  0.0000  0.0000   
 10594  0.0000  0.0000  0.0000   
 10595  0.0000  0.2732  -0.3482   
 10596  0.0000  0.1330  -0.0464   
 10597  -0.1120  0.1701  -0.1374  
 10598  0.2816  -0.1677  0.1476   
 10599  0.0633  -0.1268  -0.0270  
 10600  0.1246  0.4210  -0.5464   
 10601  0.0195  0.2153  -0.3867   
 10602  -0.1992  -0.0784  0.0431  
 10603  0.0673  0.0051  0.0052   
 10604  0.3475  -0.3782  0.9233   
 10605  -0.0419  -0.0386  0.0733  
 10606  0.0209  0.0857  -0.2358   
 10607  0.2161  0.2937  -0.1766   
 10608  0.0824  0.1274  -0.2680   
 10609  -0.2253  0.2114  -0.5496  
 10610  0.0303  -0.2082  0.5566   
 10611  -0.1331  0.3866  -0.2255  
 10612  0.0839  -0.0818  0.5164   
 10613  -0.2429  0.1267  0.0411   
 10614  -0.1592  0.1775  -0.3366  
 10615  0.0855  0.2550  -0.5031   
 10616  -0.0432  0.0004  -0.0629  
 10617  0.1081  -0.2113  -0.1066  
 10618  -0.0258  0.0432  -0.5330  
 10619  -0.0236  0.2911  -0.2102  
 10620  0.1750  0.2090  0.4368   
 10621  -0.0633  -0.0852  -0.1237 
 10622  -0.0686  -0.0362  -0.5040 
 10623  -0.2039  0.0452  0.0823   
 10624  -0.3280  0.2137  -0.2010  
 10625  -0.1068  0.0401  -0.1789  
 10626  -0.2179  0.0429  0.0911   
 10627  0.0183  -0.2524  -0.0465  
 10628  0.1140  -0.1651  0.1058   
 10629  -0.1775  0.1717  -0.2244  
 10630  0.0427  0.3418  -0.0656   
 10631  -0.0012  -0.0394  0.1730  
 10632  -0.1550  0.1691  -0.0172  
 10633  -0.0246  -0.0379  0.6465  
 10634  -0.2442  -0.4634  0.4780  
 10635  0.0825  0.2970  -0.1490   
 10636  0.0259  0.0427  -0.1127   
 10637  -0.2222  -0.0403  0.5226  
 10638  0.1012  -0.2531  0.4264   
 10639  -0.0687  0.0013  0.1685   
 10640  0.2775  -0.0378  0.4750   
 10641  -0.0298  0.0008  -0.0763  
 10642  -0.0424  -0.3740  -0.0822 
 10643  0.0205  -0.1672  0.0105   
 10644  0.0828  -0.1659  0.8297   
 10645  0.0308  0.0493  -0.0167   
 10646  -0.0258  -0.2106  0.3215  
 10647  -0.1143  -0.2960  0.4669  
 10648  -0.1080  0.0440  -0.1900  
 10649  0.1269  0.1245  -0.4821   
 10650  -0.2813  0.0105  0.9539   
 10651  -0.4582  -0.1254  -0.2431 
 10652  0.0345  0.0838  0.2454   
 10653  -0.0487  -0.0013  -0.0693 
 10654  -0.0424  0.1297  0.2760   
 10655  0.2426  0.0888  -0.1961   
 10656  0.0846  -0.3777  0.2937   
 10657  0.1480  -0.5018  -0.2192  
 10658  0.1504  0.1716  -0.4941   
 10659  0.1198  -0.1213  -0.1675  
 10660  -0.1384  -0.2910  0.0000  
 10661  -0.0074  -0.0418  0.0602  
 10662  0.1935  -0.3325  -0.4575  
 10663  0.1287  -0.0842  0.1510   
 10664  -0.0409  0.0449  -0.0931  
 10665  -0.4179  0.2505  -0.1370  
 10666  -0.0025  -0.2104  -0.3281 
 10667  -0.0006  -0.0452  0.4120  
 10668  0.0665  -0.0369  0.0321   
 10669  0.1303  -0.0818  0.2668   
 10670  0.0010  0.2107  -0.4791   
 10671  0.1696  -0.3379  0.3557   
 10672  -0.0718  -0.0420  -0.2627 
 10673  0.0137  0.0003  -0.0790   
 10674  -0.0918  0.2131  -0.1572  
 10675  0.1449  -0.1252  0.5298   
 10676  -0.1751  0.3749  -0.1139  
 10677  -0.0432  -0.3762  0.2357  
 10678  -0.3063  0.1273  0.1823   
 10679  -0.0631  0.2123  0.0371   
 10680  -0.0048  -0.0356  -0.2833 
 10681  0.1253  -0.4180  1.0550   
 10682  -0.0405  0.0903  -0.2187  
 10683  -0.0263  -0.2125  0.7411  
 10684  -0.0454  -0.1253  0.3951  
 10685  0.0849  -0.0756  -0.1732  
 10686  0.0574  -0.4591  0.2637   
 10687  -0.2223  -0.4203  0.2355  
 10688  0.0450  -0.2091  0.0459   
 10689  -0.2623  -0.1214  -0.2980 
 10690  -0.3936  -0.0812  0.5635  
 10691  -0.0267  -0.2094  0.0772  
 10692  0.0383  -0.0828  -0.0376  
 10693  0.0622  -0.2499  -0.5869  
 10694  -0.0260  -0.1260  -0.4808 
 10695  -0.0045  0.0910  0.0933   
 10696  0.0011  0.0825  -0.2267   
 10697  0.1889  0.2537  0.0338   
 10698  -0.1137  0.2964  -0.1902  
 10699  -0.0877  0.0028  0.9993   
 10700  0.0665  -0.0802  -0.0498  
 10701  0.1744  0.2998  0.1024   
 10702  0.2775  0.0812  -0.3857   
 10703  0.0674  0.0406  -0.0099   
 10704  -0.0102  0.0458  -0.4260  
 10705  0.1308  0.0018  -0.3304   
 10706  -0.0457  0.0405  -0.0837  
 10707  -0.0513  0.0846  0.6550   
 10708  -0.1489  0.1716  -0.3367  
 10709  -0.0650  0.1766  -0.2497  
 10710  -0.2420  0.0383  -0.1374  
 10711  0.3458  0.0060  0.0194   
 10712  -0.0419  0.0037  -0.1800  
 10713  -0.0452  0.3049  0.0717   
 10714  -0.2636  0.2967  0.0508   
 10715  -0.1710  -0.0423  0.3783  
 10716  0.1357  -0.2532  0.4160   
 10717  0.0495  0.1727  0.2176   
 10718  -0.0421  0.0833  0.2111   
 10719  0.2590  0.0037  0.3543   
 10720  -0.2175  -0.1236  -0.1812 
 10721  -0.0690  -0.2931  0.0180  
 10722  0.2394  -0.1673  -0.1745  
 10723  -0.0693  -0.0353  -0.3886 
 10724  0.2839  -0.3764  0.0000   
 10725  -0.0047  -0.1649  0.1543  
 10726  -0.0227  0.3443  0.1360   
 10727  -0.0038  0.0393  0.1205   
 10728  -0.0249  0.1342  -0.5582  
 10729  0.1764  -0.0012  0.1865   
 10730  -0.1511  0.0053  0.3292   
 10731  0.2390  -0.0357  -0.0235  
 10732  0.2742  0.1304  -0.3081   
 10733  0.0185  0.0461  -0.1074   
 10734  0.0907  0.0053  0.6519   
 10735  -0.1054  -0.0375  -0.2567 
 10736  0.0599  0.0854  -0.0330   
 10737  -0.0672  -0.0364  0.2059  
 10738  -0.1107  -0.0373  0.1059  
 10739  -0.1092  -0.0408  -0.0127 
 10740  0.0822  -0.4615  1.0258   
 10741  0.1483  -0.3310  -0.0403  
 10742  0.0898  0.0000  -0.0329   
 10743  -0.0885  0.3885  0.1367   
 10744  0.0029  0.2161  -0.4792   
 10745  -0.2586  0.2552  -0.0282  
 10746  0.2362  0.1707  -0.4095   
 10747  0.1515  -0.1232  -0.0591  
 10748  -0.1974  -0.2119  0.7118  
 10749  0.1990  0.0409  -0.0645   
 10750  -0.0912  -0.0832  -0.1284 
 10751  -0.0691  0.0882  0.3079   
 10752  -0.1088  -0.1701  0.8296  
 10753  -0.0885  0.0049  0.3787   
 10754  0.1994  0.0043  -0.1670   
 10755  0.2000  -0.0419  0.1631   
 10756  -0.2837  0.1277  -0.0847  
 10757  -0.0645  -0.0850  -0.6273 
 10758  -0.0233  0.0440  0.2909   
 10759  0.0060  0.0016  -0.2296   
 10760  0.0000  -0.2353  0.0000   
 10761  0.0000  0.0000  0.0000   
 10762  0.0000  0.0000  0.0000   
 10763  0.0000  -0.0508  0.0000   
 10764  0.0000  0.3767  0.0000   
 10765  0.0000  0.0912  0.0000   
 10766  0.0000  -0.0361  0.0000   
 10767  0.1887  0.0419  -0.2878   
 10768  -0.0667  -0.2927  0.4510  
 10769  -0.0409  -0.2929  -0.0835 
 10770  0.0481  0.0087  -0.0659   
 10771  0.1708  -0.2087  -0.2047  
 10772  -0.1720  -0.1217  -0.1246 
 10773  -0.0028  -0.0431  0.2093  
 10774  0.2375  0.0434  -0.3167   
 10775  -0.0204  -0.2491  0.2781  
 10776  0.0857  -0.2920  0.2599   
 10777  -0.1752  0.1698  0.1545   
 10778  -0.0646  -0.0393  -0.3028 
 10779  0.1924  -0.1645  -0.0956  
 10780  -0.0672  0.0876  -0.1397  
 10781  0.0196  -0.1243  -0.2806  
 10782  0.0667  0.0030  -0.4481   
 10783  -0.0654  -0.0845  -0.0337 
 10784  -0.2861  0.0000  -0.6329  
 10785  0.0663  0.1715  -0.0083   
 10786  0.3019  0.0878  -0.1283   
 10787  0.1321  -0.0767  -0.0942  
 10788  0.1049  0.0498  -0.3547   
 10789  0.0199  -0.1696  0.0085   
 10790  0.0461  0.0028  0.1174   
 10791  0.1035  0.0421  -0.6603   
 10792  -0.1498  -0.0877  0.2864  
 10793  -0.0008  -0.2538  -0.1696 
 10794  0.3052  -0.2919  0.1253   
 10795  -0.0839  0.0410  0.6090   
 10796  0.0405  0.2097  0.0082   
 10797  -0.1083  0.2101  0.2599   
 10798  0.1772  -0.2097  -0.3700  
 10799  -0.0010  -0.2916  0.1323  
 10800  -0.1972  -0.2094  0.5864  
 10801  0.0861  -0.1242  -0.0265  
 10802  0.0179  0.0887  0.0866   
 10803  0.0272  0.1315  -0.3545   
 10804  0.0484  -0.4610  0.7493   
 10805  -0.0483  0.1263  -0.4442  
 10806  0.0608  -0.0833  -0.0426  
 10807  -0.2627  -0.2087  0.3419  
 10808  0.0010  -0.0430  0.3012   
 10809  -0.1992  -0.1222  -0.1796 
 10810  0.1480  -0.1650  -0.3804  
 10811  -0.0026  0.0439  0.1240   
 10812  -0.1744  0.0846  0.2787   
 10813  -0.1102  0.2112  -0.3550  
 10814  0.0663  -0.0842  -0.2760  
 10815  -0.0212  -0.1200  0.1373  
 10816  -0.0262  0.5091  -0.5425  
 10817  -0.0212  0.0055  0.1626   
 10818  -0.0858  -0.3374  0.5605  
 10819  0.0207  -0.0851  -0.4816  
 10820  -0.0639  0.1243  -0.1764  
 10821  -0.1720  -0.0022  0.4767  
 10822  -0.0621  -0.1282  -0.5562 
 10823  0.0865  0.2569  0.0028   
 10824  -0.0486  0.1684  -0.0012  
 10825  -0.0832  0.0438  -0.1571  
 10826  -0.0607  0.0431  0.1354   
 10827  0.0456  -0.0428  0.1862   
 10828  -0.1471  0.1280  -0.4062  
 10829  0.1087  0.2112  0.1897   
 10830  0.1925  -0.4636  0.6489   
 10831  -0.0494  -0.0887  -0.6060 
 10832  -0.1094  -0.0283  0.0000  
 10833  -0.0880  -0.1724  0.0000  
 10834  -0.0649  0.2539  0.0000   
 10835  0.0382  -0.0863  0.0000   
 10836  -0.0457  -0.0430  0.0000  
 10837  0.3011  -0.0843  0.0000   
 10838  -0.0411  0.1674  0.0000   
 10839  -0.0873  -0.0881  0.0000  
 10840  0.0808  0.2893  0.0000   
 10841  0.1929  0.0391  0.0000   
 10842  0.2792  0.1629  0.0000   
 10843  0.0425  -0.0870  0.0000   
 10844  0.1071  -0.1364  0.0000   
 10845  -0.1985  -0.0059  0.1273  
 10846  0.0907  -0.2152  -0.3125  
 10847  -0.0682  0.1576  0.4240   
 10848  0.1489  0.2802  0.9334   
 10849  0.1109  0.2439  0.0558   
 10850  -0.0275  0.1977  0.6928   
 10851  -0.0905  -0.0954  0.8369  
 10852  -0.0487  -0.0937  0.0000  
 10853  0.1276  -0.0950  -0.3379  
 10854  0.1054  -0.2617  0.5792   
 10855  -0.0221  -0.0546  -0.6591 
 10856  -0.0879  -0.0120  0.6417  
 10857  -0.1113  0.2679  -0.4791  
 10858  0.0823  -0.2243  0.2434   
 10859  0.0573  -0.1007  -0.0132  
 10860  -0.0885  0.1861  -0.1512  
 10861  -0.0010  -0.1007  0.4857  
 10862  0.0426  0.0647  -0.2809   
 10863  0.0851  0.1452  0.6002   
 10864  -0.1567  0.0179  0.4760   
 10865  0.2781  -0.1504  0.1581   
 10866  0.2731  -0.2282  0.9222   
 10867  0.2519  -0.2300  0.2318   
 10868  -0.0498  0.0176  0.6204   
 10869  -0.0280  -0.3536  0.0000  
 10870  -0.1576  -0.3533  0.4619  
 10871  0.3190  -0.0276  -0.1316  
 10872  -0.1338  0.3444  -0.2862  
 10873  0.2078  -0.3968  -0.1222  
 10874  0.3174  0.0143  -0.0448   
 10875  -0.0275  0.0986  -0.0917  
 10876  0.0387  -0.0263  0.0745   
 10877  0.1462  0.3377  0.2132   
 10878  0.0765  0.1745  -0.2523   
 10879  0.1675  0.2568  -0.4882   
 10880  0.1017  -0.0724  -0.1394  
 10881  -0.2013  -0.1949  0.3469  
 10882  -0.1622  -0.1108  0.7790  
 10883  -0.0435  0.2132  0.0801   
 10884  -0.0652  -0.2356  0.5373  
 10885  0.0772  -0.1948  -0.1986  
 10886  0.1911  -0.3185  0.8001   
 10887  0.0133  0.2082  -0.3559   
 10888  -0.2654  0.0907  0.8594   
 10889  0.1685  0.1319  -0.7610   
 10890  -0.0881  0.2829  -0.7622  
 10891  0.1084  0.0030  0.0385   
 10892  -0.0494  -0.1660  -0.4470 
 10893  0.1417  0.0700  0.2962   
 10894  0.0403  -0.0998  0.2385   
 10895  -0.2663  -0.1348  0.4233  
 10896  -0.0318  -0.1427  0.1694  
 10897  0.0528  -0.2229  0.5864   
 10898  0.0963  0.3590  0.0000   
 10899  -0.0801  -0.0318  0.4388  
 10900  -0.1012  -0.4661  0.7184  
 10901  -0.1879  0.0739  0.2617   
 10902  0.0099  -0.1222  0.4589   
 10903  0.0936  -0.0163  0.3130   
 10904  -0.1237  -0.3977  0.5948  
 10905  0.1061  -0.1754  0.4419   
 10906  0.0133  0.0138  0.4087   
 10907  -0.1873  0.0478  0.0205   
 10908  0.1493  -0.1790  -0.0591  
 10909  -0.0203  -0.0714  -0.0797 
 10910  0.3502  0.4361  -0.5953   
 10911  -0.0175  -0.0817  0.1422  
 10912  -0.2522  0.2820  -0.0294  
 10913  0.2329  -0.2392  0.8339   
 10914  -0.1035  -0.0928  -0.0591 
 10915  0.0204  0.1264  -0.4987   
 10916  -0.1109  -0.0547  -0.1926 
 10917  0.4466  -0.0921  0.0744   
 10918  0.2141  -0.2022  -0.0897  
 10919  -0.0243  -0.0974  0.3646  
 10920  -0.0002  -0.0228  -0.3424 
 10921  0.0804  0.0476  0.1025   
 10922  -0.0890  0.0882  -0.1691  
 10923  -0.2140  0.0146  0.2406   
 10924  -0.0263  0.2603  -0.2608  
 10925  -0.0636  -0.0245  0.2087  
 10926  0.2529  -0.1314  -0.5592  
 10927  0.0635  -0.2052  0.0813   
 10928  0.0581  0.3910  -0.2403   
 10929  0.0000  0.0000  0.0000   
 10930  0.0000  0.0000  0.0000   
 10931  -0.1332  -0.1031  -0.0221 
 10932  -0.0253  -0.1433  0.2998  
 10933  0.2133  0.1158  -0.1593   
 10934  0.0781  0.0380  -0.3814   
 10935  0.0022  -0.1362  -0.1773  
 10936  0.1027  -0.1372  -0.3154  
 10937  -0.0223  0.0061  -0.1414  
 10938  0.0014  -0.0330  0.2945   
 10939  -0.0518  0.2848  0.0838   
 10940  0.1211  0.0994  0.0502   
 10941  0.1799  0.1682  -0.2719   
 10942  -0.0875  -0.1195  0.4064  
 10943  -0.0025  0.0164  0.3384   
 10944  0.0117  -0.2329  0.7082   
 10945  -0.0073  -0.2345  -0.3730 
 10946  -0.0888  -0.1366  -0.0532 
 10947  0.0123  0.1413  0.0372   
 10948  -0.0299  -0.1413  0.7151  
 10949  0.2393  -0.0393  -0.4001  
 10950  0.0154  -0.1160  0.1062   
 10951  0.0930  0.2852  -0.3997   
 10952  -0.2444  -0.1202  -0.0263 
 10953  -0.1615  -0.3607  0.1538  
 10954  0.0472  0.2777  -0.3961   
 10955  -0.0996  0.0048  -0.1619  
 10956  -0.0582  -0.1664  -0.4091 
 10957  0.0084  -0.3354  -0.4711  
 10958  0.1495  -0.1756  -0.0263  
 10959  -0.1630  0.0904  -0.0066  
 10960  0.1240  -0.1174  -0.2628  
 10961  -0.1401  -0.0198  0.3672  
 10962  -0.0619  -0.0223  0.2325  
 10963  -0.3539  0.2316  -0.2312  
 10964  0.0501  -0.1592  0.3054   
 10965  0.0881  -0.2913  0.6576   
 10966  -0.1247  0.2504  -0.2888  
 10967  0.1462  0.0548  -0.2592   
 10968  0.0859  0.0888  0.0917   
 10969  0.1413  -0.3669  0.4838   
 10970  0.1666  0.0996  -0.0266   
 10971  -0.1715  0.1360  -0.2322  
 10972  0.0975  -0.2216  0.5596   
 10973  0.1180  0.0282  -0.5182   
 10974  0.0801  -0.2240  0.5687   
 10975  -0.0861  -0.2873  -0.7310 
 10976  -0.0933  0.0786  -0.4123  
 10977  0.0146  0.0227  -0.3167   
 10978  -0.0114  0.0445  0.2374   
 10979  -0.0909  0.1561  -0.3522  
 10980  0.1798  0.2159  0.0594   
 10981  -0.0951  0.1184  -0.0667  
 10982  0.0106  0.3032  -0.3400   
 10983  -0.0477  0.0239  0.0000   
 10984  -0.0499  0.1446  -0.0936  
 10985  0.2564  -0.1025  -0.2181  
 10986  -0.1974  -0.3481  0.7992  
 10987  0.0252  0.0755  -0.1646   
 10988  0.0089  0.0432  0.2859   
 10989  0.0056  0.1000  -0.2617   
 10990  -0.3197  -0.2303  -0.0779 
 10991  0.2676  0.0728  0.0335   
 10992  -0.3023  0.0956  0.0046   
 10993  0.0228  0.2732  -0.0189   
 10994  0.0694  -0.1346  0.3588   
 10995  -0.2817  0.0130  -0.4586  
 10996  -0.0534  0.3059  0.2994   
 10997  -0.2004  -0.3471  0.0000  
 10998  0.0078  0.1900  -0.1346   
 10999  0.1716  0.0976  -0.3781   
 11000  -0.0308  -0.3446  -0.0934 
 11001  0.0257  -0.0200  0.3643   
 11002  -0.0121  0.2600  -0.4875  
 11003  -0.2177  0.1315  -0.5812  
 11004  -0.0906  0.0324  -0.3849  
 11005  0.0091  0.3116  -0.1013   
 11006  -0.0153  0.0046  0.0882   
 11007  0.0052  -0.2879  -0.1280  
 11008  0.1719  0.0359  0.3607   
 11009  0.2367  0.0636  0.2297   
 11010  0.1031  0.0352  -0.0589   
 11011  -0.2664  0.0562  -0.2584  
 11012  -0.0612  -0.0042  0.1202  
 11013  0.1647  -0.0336  0.1657   
 11014  0.0228  0.1357  -0.1684   
 11015  0.0825  -0.3612  0.5515   
 11016  -0.1017  0.0687  0.0986   
 11017  0.0364  -0.3043  0.1461   
 11018  0.0263  -0.1064  0.2000   
 11019  0.0198  0.0648  -0.0184   
 11020  0.0600  -0.1145  0.3120   
 11021  -0.1227  0.1670  -0.3112  
 11022  0.1576  0.1682  0.3297   
 11023  -0.1049  0.0440  -0.4531  
 11024  0.0756  -0.1287  -0.6279  
 11025  -0.2472  -0.0440  0.0000  
 11026  -0.2048  -0.0486  0.0000  
 11027  -0.0846  -0.0512  0.0113  
 11028  0.0325  -0.0244  -0.0382  
 11029  -0.1049  -0.1121  0.7780  
 11030  0.0359  0.1918  -0.0624   
 11031  -0.0860  -0.0315  0.0172  
 11032  -0.1493  -0.1394  0.1293  
 11033  0.1115  0.0689  0.2032   
 11034  0.1361  -0.0144  0.3618   
 11035  0.0934  -0.2049  0.5682   
 11036  -0.0700  0.0905  0.5211   
 11037  0.0758  -0.1225  -0.5355  
 11038  -0.0121  -0.0948  0.0137  
 11039  -0.0263  -0.2332  -0.0007 
 11040  0.0351  -0.0693  -0.3285  
 11041  -0.2900  0.0418  0.0000   
 11042  0.0265  0.3672  -0.3485   
 11043  0.1536  -0.0991  -0.0764  
 11044  -0.3508  0.1246  -0.2856  
 11045  -0.0470  0.3108  0.0618   
 11046  -0.0907  -0.0389  -0.1714 
 11047  -0.1531  -0.2887  0.5282  
 11048  -0.2127  0.0981  0.0470   
 11049  -0.0655  0.2217  -0.2400  
 11050  0.0768  -0.2077  0.2777   
 11051  -0.0041  -0.0160  -0.2369 
 11052  -0.1682  -0.1816  0.5614  
 11053  -0.3297  0.0630  0.5946   
 11054  0.0000  0.0000  0.0000   
 11055  0.1021  0.0999  0.1786   
 11056  -0.0491  0.0889  0.0291   
 11057  -0.0947  0.1438  -0.4047  
 11058  -0.0311  0.2033  -0.2100  
 11059  -0.1288  -0.1567  -0.3653 
 11060  0.0467  0.0359  -0.0599   
 11061  -0.1508  0.0331  0.0844   
 11062  -0.1918  -0.2074  -0.2167 
 11063  0.2309  -0.2094  -0.5041  
 11064  -0.0894  -0.2624  -0.2096 
 11065  0.0710  -0.4314  0.2242   
 11066  -0.0293  -0.0695  -0.4237 
 11067  0.1101  -0.0264  0.2992   
 11068  0.3142  0.0933  0.1417   
 11069  0.2165  0.1405  -0.2312   
 11070  0.0938  0.0079  -0.1400   
 11071  0.0709  0.1163  -0.0347   
 11072  -0.0037  -0.0252  0.3411  
 11073  0.2095  -0.0754  -0.0354  
 11074  -0.1887  -0.2913  0.0739  
 11075  0.0559  -0.1289  -0.3212  
 11076  0.0939  0.0852  0.2921   
 11077  -0.1933  0.1411  0.5965   
 11078  -0.1303  0.1415  -0.2407  
 11079  0.1137  0.0650  -0.2537   
 11080  -0.1511  -0.2088  0.6231  
 11081  -0.0707  -0.0985  -0.2163 
 11082  -0.0280  0.2474  -0.2330  
 11083  -0.0256  0.1458  0.1312   
 11084  -0.2526  -0.0507  0.0927  
 11085  -0.2755  -0.0777  0.7231  
 11086  -0.0287  0.1705  -0.1183  
 11087  0.0499  0.1435  0.0321   
 11088  0.1719  0.3336  -0.1658   
 11089  0.0897  -0.2127  -0.0874  
 11090  0.0502  -0.0534  -0.0013  
 11091  0.1276  -0.0733  -0.1872  
 11092  -0.0132  -0.2406  0.1737  
 11093  0.1739  0.0075  0.0081   
 11094  0.1695  -0.0485  -0.0384  
 11095  -0.2089  0.0842  -0.7097  
 11096  -0.1817  -0.2082  0.4454  
 11097  0.0000  0.0000  0.0000   
 11098  0.0000  0.0000  0.0000   
 11099  0.0000  0.0000  0.0000   
 11100  0.0000  0.0000  0.0000   
 11101  0.0000  0.0000  0.0000   
 11102  0.0000  0.0000  0.0000   
 11103  0.1938  -0.3454  0.0000   
 11104  -0.1313  0.2543  -0.3621  
 11105  0.2478  0.1163  -0.3712   
 11106  0.1380  -0.2887  0.3675   
 11107  -0.0120  0.4213  -0.3662  
 11108  0.1134  0.2519  0.0301   
 11109  0.1766  0.0895  -0.1178   
 11110  0.2292  0.1143  0.0809   
 11111  -0.1103  0.0573  0.3152   
 11112  -0.0653  -0.2364  0.1935  
 11113  -0.0072  0.1393  -0.0246  
 11114  0.3404  0.0844  -0.1530   
 11115  0.0111  0.1112  0.0670   
 11116  0.0901  0.0370  0.5859   
 11117  -0.1888  -0.2597  0.3881  
 11118  -0.0696  0.0621  -0.1266  
 11119  0.1105  -0.1021  0.0150   
 11120  -0.2543  -0.2142  0.1442  
 11121  -0.0500  -0.1288  0.0891  
 11122  -0.0485  0.1475  -0.1786  
 11123  -0.2079  -0.0242  0.0574  
 11124  0.0320  -0.0746  -0.0723  
 11125  -0.2516  -0.2952  0.7105  
 11126  0.0305  -0.3753  0.8766   
 11127  -0.2922  0.1433  -0.1211  
 11128  -0.1687  0.0908  0.2180   
 11129  0.3190  -0.0768  0.5959   
 11130  0.0958  -0.0149  -0.0417  
 11131  0.0707  0.1180  -0.0365   
 11132  -0.0926  0.0072  -0.0025  
 11133  0.2316  -0.0175  0.3278   
 11134  0.0120  0.1126  0.1404   
 11135  -0.0921  -0.1290  0.8820  
 11136  -0.0483  -0.1805  0.3302  
 11137  -0.0130  -0.0260  0.0825  
 11138  -0.3547  -0.2097  0.2962  
 11139  -0.1078  -0.1010  0.3702  
 11140  -0.0888  0.1117  -0.1529  
 11141  0.0738  -0.0410  -0.0207  
 11142  0.0920  0.2456  0.6729   
 11143  0.0110  -0.1283  0.0640   
 11144  0.1470  0.0283  -0.2442   
 11145  -0.0308  0.0125  0.1461   
 11146  0.0340  0.0613  -0.0725   
 11147  0.2774  -0.1312  0.1552   
 11148  -0.0897  0.0632  0.2954   
 11149  0.2325  0.3589  -0.1887   
 11150  -0.0102  -0.2418  -0.0372 
 11151  0.0304  -0.2136  0.0253   
 11152  -0.0185  0.2470  -0.0141  
 11153  -0.0963  -0.0747  -0.0380 
 11154  -0.0677  0.1180  -0.1611  
 11155  -0.0462  0.0296  -0.2880  
 11156  -0.0310  0.1718  -0.5824  
 11157  -0.1295  0.0287  -0.0084  
 11158  -0.0315  -0.1865  0.5247  
 11159  0.4174  0.4407  -0.3687   
 11160  0.1359  0.0829  -0.1120   
 11161  -0.1305  0.0916  -0.1338  
 11162  -0.0251  -0.0221  -0.0930 
 11163  -0.0091  0.0582  0.4321   
 11164  -0.0636  0.1987  0.2535   
 11165  -0.0894  -0.1841  -0.2603 
 11166  0.1582  0.1376  -0.4435   
 11167  -0.0948  -0.2154  -0.1367 
 11168  -0.2290  -0.1549  0.9063  
 11169  -0.1428  -0.2704  0.5818  
 11170  -0.0489  0.1151  0.0754   
 11171  0.1988  0.0062  -0.4863   
 11172  0.0125  -0.0768  -0.0672  
 11173  -0.1890  0.1152  0.2013   
 11174  0.1382  -0.0264  0.0361   
 11175  -0.0446  -0.0197  0.4389  
 11176  0.0788  -0.0168  0.0447   
 11177  0.1803  0.2200  -0.4017   
 11178  0.2640  -0.2376  0.8154   
 11179  -0.1084  0.0029  -0.2645  
 11180  -0.1257  -0.1054  0.3795  
 11181  0.1388  -0.1863  0.1585   
 11182  0.0928  0.1429  -0.5125   
 11183  0.1766  -0.0224  0.4345   
 11184  0.0782  0.2247  0.2632   
 11185  -0.1297  -0.0469  -0.2320 
 11186  -0.0292  -0.2121  -0.2600 
 11187  -0.0262  0.1712  0.3400   
 11188  -0.1037  0.1712  -0.5754  
 11189  -0.0453  0.3592  -0.1383  
 11190  -0.2074  -0.0807  -0.2895 
 11191  0.1568  0.1647  -0.0109   
 11192  -0.0477  -0.1559  0.2041  
 11193  -0.1022  -0.0509  0.2227  
 11194  0.2355  0.1935  0.2383   
 11195  -0.2469  0.1106  -0.4572  
 11196  -0.0228  0.0344  0.0413   
 11197  0.2586  -0.1062  0.0563   
 11198  -0.1064  0.3338  -0.1849  
 11199  0.1146  -0.0763  0.6032   
 11200  -0.3941  0.2198  0.1895   
 11201  0.2169  0.0105  0.3880   
 11202  0.0065  -0.1855  0.8034   
 11203  -0.1276  0.1965  -0.5005  
 11204  0.2593  -0.2070  -0.0476  
 11205  0.0540  -0.0458  -0.3584  
 11206  0.0773  0.1207  0.1190   
 11207  -0.0855  0.0983  -0.0594  
 11208  -0.2675  -0.2062  -0.0806 
 11209  0.0561  -0.2050  0.0181   
 11210  -0.1735  -0.0948  0.3064  
 11211  -0.1496  0.0156  -0.3434  
 11212  -0.1017  0.2440  -0.1329  
 11213  -0.0019  0.0787  -0.0639  
 11214  0.0433  -0.0369  -0.4426  
 11215  0.2974  0.0285  0.0473   
 11216  -0.0224  0.0812  -0.2238  
 11217  0.0614  0.1367  0.0458   
 11218  -0.1048  0.3106  -0.2318  
 11219  -0.0239  0.0561  0.4439   
 11220  -0.1062  -0.0832  0.3742  
 11221  -0.0213  -0.2727  -0.2115 
 11222  -0.2251  -0.1568  0.4116  
 11223  -0.1650  -0.0999  -0.4748 
 11224  0.0627  0.3493  -0.3436   
 11225  0.1420  0.0725  -0.0862   
 11226  0.3251  -0.0700  -0.1346  
 11227  -0.1009  0.0174  -0.5227  
 11228  -0.0021  0.0186  -0.0983  
 11229  0.0365  0.3706  -0.3408   
 11230  0.2915  0.3392  -0.0315   
 11231  -0.0002  0.2025  -0.3466  
 11232  0.0454  -0.1651  0.9154   
 11233  -0.2624  0.0677  -0.1392  
 11234  -0.2399  0.0102  -0.4920  
 11235  -0.2213  0.0482  -0.1348  
 11236  -0.0326  0.1046  0.1297   
 11237  -0.2395  -0.0928  0.3903  
 11238  0.2537  0.0844  -0.0158   
 11239  0.0498  -0.1171  -0.0974  
 11240  0.4052  -0.0493  0.4469   
 11241  -0.0479  -0.1086  -0.5711 
 11242  -0.1486  0.0402  -0.0405  
 11243  0.1765  -0.3441  0.0375   
 11244  0.0558  0.2314  -0.3454   
 11245  -0.1111  -0.0320  -0.3860 
 11246  0.2027  -0.0596  -0.4290  
 11247  -0.1303  -0.0577  0.2371  
 11248  0.3091  -0.2400  -0.2743  
 11249  0.2311  -0.0813  -0.1480  
 11250  -0.0610  -0.1387  -0.0229 
 11251  0.1005  -0.2956  0.1532   
 11252  0.0391  0.0055  0.3072   
 11253  -0.1659  -0.0904  0.0713  
 11254  -0.0256  -0.0964  0.3241  
 11255  0.3047  -0.2258  0.1040   
 11256  -0.0561  -0.1370  0.0579  
 11257  -0.2387  -0.4019  0.2938  
 11258  0.0285  -0.2937  0.1554   
 11259  0.0911  -0.3270  0.7236   
 11260  0.2900  0.0238  -0.2358   
 11261  -0.0155  -0.1857  0.1712  
 11262  -0.1390  -0.0476  0.0965  
 11263  0.0254  0.0111  0.0854   
 11264  0.3906  -0.1384  0.2460   
 11265  -0.1637  -0.3520  0.5293  
 11266  0.0000  0.0000  0.0000   
 11267  0.0000  0.0000  0.0000   
 11268  0.0000  0.0806  0.0000   
 11269  0.0824  0.4519  -0.4436   
 11270  -0.0658  -0.2486  0.2191  
 11271  0.3015  0.1896  -0.5411   
 11272  0.2010  0.0734  0.2776   
 11273  -0.0055  0.2898  -0.1029  
 11274  -0.0229  -0.3984  0.4729  
 11275  -0.0466  -0.0423  0.3816  
 11276  -0.0433  -0.0662  0.0362  
 11277  -0.1926  -0.2083  0.4361  
 11278  -0.1902  0.1698  0.1677   
 11279  -0.1953  0.0849  0.0631   
 11280  0.1824  0.0636  -0.1867   
 11281  0.1153  -0.1322  0.3990   
 11282  0.1552  -0.2925  0.0479   
 11283  0.3611  0.1681  -0.1984   
 11284  0.0347  0.1936  -0.2182   
 11285  0.1124  -0.0991  0.3647   
 11286  0.0512  -0.0715  0.5427   
 11287  0.0099  -0.2609  0.9152   
 11288  0.0354  -0.2147  0.4301   
 11289  0.1162  0.1749  -0.3005   
 11290  0.0737  -0.2896  -0.0279  
 11291  -0.0254  -0.1018  -0.1306 
 11292  -0.0342  -0.2367  0.9070  
 11293  -0.0074  0.1151  0.2252   
 11294  -0.2325  0.1209  -0.0384  
 11295  -0.1503  -0.2933  -0.0555 
 11296  -0.1519  -0.0259  0.5895  
 11297  -0.0098  -0.0452  0.0967  
 11298  -0.1284  -0.2140  0.0889  
 11299  0.2411  0.2263  -0.0624   
 11300  0.0195  0.0831  -0.5649   
 11301  -0.0865  -0.0768  0.1502  
 11302  -0.1328  -0.0759  0.0744  
 11303  -0.0069  -0.2686  0.4127  
 11304  -0.0695  -0.0254  0.7302  
 11305  0.1793  0.1410  0.2277   
 11306  0.1310  -0.0781  -0.0052  
 11307  0.0146  0.1431  0.1258   
 11308  -0.0064  0.2243  -0.2206  
 11309  0.0297  -0.0744  0.4763   
 11310  -0.0430  0.3597  -0.8265  
 11311  0.0749  -0.0475  -0.0075  
 11312  -0.1492  -0.0228  -0.3245 
 11313  0.1024  -0.2115  -0.0475  
 11314  -0.0096  0.0613  -0.2159  
 11315  -0.0717  -0.0718  -0.2213 
 11316  -0.1064  0.0878  -0.2103  
 11317  -0.1286  0.0925  0.0465   
 11318  0.0995  -0.1040  0.0292   
 11319  0.0188  0.1399  -0.1804   
 11320  -0.1455  0.0589  0.2540   
 11321  0.0094  0.0075  -0.6241   
 11322  0.0334  -0.4022  0.1072   
 11323  -0.1049  -0.1328  0.1258  
 11324  -0.0050  0.1220  -0.2453  
 11325  0.0728  0.0343  -0.4706   
 11326  0.0375  -0.1281  0.1643   
 11327  -0.0237  0.1186  0.4045   
 11328  0.1336  -0.0506  0.1550   
 11329  0.0741  -0.1545  -0.1154  
 11330  0.0393  0.0095  -0.2012   
 11331  0.0953  0.3053  -0.4790   
 11332  0.0307  0.0368  0.0349   
 11333  -0.1250  -0.1288  -0.4745 
 11334  0.0134  -0.0725  -0.3348  
 11335  0.1131  0.1432  -0.0543   
 11336  -0.0139  -0.1295  0.4662  
 11337  -0.2720  0.0350  0.5910   
 11338  0.3163  0.0088  -0.1848   
 11339  0.0328  -0.0721  -0.2508  
 11340  0.0531  0.1390  -0.1162   
 11341  -0.1691  0.0627  -0.0126  
 11342  0.2171  0.0049  0.0789   
 11343  0.0792  -0.2124  -0.4784  
 11344  -0.1055  -0.1574  0.2330  
 11345  -0.1135  0.0889  0.2847   
 11346  0.2595  0.2755  -0.0892   
 11347  0.1794  0.0060  -0.3196   
 11348  0.0478  0.0324  0.4389   
 11349  -0.0666  0.2807  0.1260   
 11350  0.1981  -0.0986  -0.1018  
 11351  -0.1268  0.1407  0.1649   
 11352  -0.0650  -0.0449  0.1161  
 11353  -0.0896  -0.1568  0.4232  
 11354  -0.1674  -0.1846  0.3926  
 11355  0.0162  0.0346  -0.0514   
 11356  -0.1936  0.0592  -0.4450  
 11357  0.1129  -0.0467  -0.1118  
 11358  0.2096  0.2553  -0.0015   
 11359  0.1172  0.0897  -0.1089   
 11360  0.4016  -0.1328  0.6180   
 11361  0.1775  0.1942  -0.4619   
 11362  -0.0836  0.0905  -0.0602  
 11363  -0.0874  0.2478  -0.4443  
 11364  0.1153  -0.2102  -0.4867  
 11365  0.1753  0.1718  -0.3087   
 11366  -0.1894  0.1417  0.1837   
 11367  -0.2930  -0.4280  0.5779  
 11368  -0.0479  -0.1014  0.3452  
 11369  0.0346  0.0582  -0.0702   
 11370  -0.0649  -0.1827  0.8470  
 11371  0.2124  -0.1281  -0.1757  
 11372  -0.2082  0.1154  -0.2102  
 11373  -0.0298  -0.2663  0.4183  
 11374  0.0430  -0.0714  0.0111   
 11375  -0.1712  0.1389  -0.0665  
 11376  -0.0066  0.1723  -0.4305  
 11377  0.1261  -0.1792  1.0078   
 11378  0.0920  -0.1575  -0.3150  
 11379  0.0571  -0.2373  -0.0631  
 11380  0.0364  -0.0705  0.0130   
 11381  -0.0905  -0.1284  0.0013  
 11382  0.1944  0.2818  -0.4213   
 11383  0.0324  -0.0450  0.0837   
 11384  -0.0450  -0.1843  -0.1708 
 11385  0.0878  -0.0456  0.5833   
 11386  -0.0417  0.0957  -0.1375  
 11387  -0.0865  -0.1558  0.5190  
 11388  -0.0196  -0.1039  0.4276  
 11389  0.0090  0.0089  0.0511   
 11390  0.0109  0.0921  -0.4073   
 11391  -0.2333  -0.0472  0.2708  
 11392  -0.1480  -0.1058  0.0025  
 11393  0.1160  -0.2105  0.1883   
 11394  0.0762  -0.1287  -0.3274  
 11395  0.1165  0.1162  0.0279   
 11396  0.2246  -0.1367  0.1785   
 11397  -0.0606  0.0595  0.5355   
 11398  -0.0154  -0.2180  -0.1554 
 11399  -0.1777  -0.0329  -0.4145 
 11400  0.1557  -0.0318  0.1196   
 11401  0.0434  0.2959  0.2927   
 11402  -0.1641  -0.0860  -0.0082 
 11403  -0.0780  0.1506  -0.1795  
 11404  -0.0078  -0.1718  -0.1877 
 11405  0.0759  -0.1449  -0.5043  
 11406  -0.0902  -0.0100  0.0047  
 11407  0.0010  0.0164  0.0467   
 11408  0.2446  0.2503  -0.2817   
 11409  0.0519  -0.1237  0.4205   
 11410  0.2267  -0.0422  0.1923   
 11411  0.2550  0.1091  0.2252   
 11412  0.1519  0.0834  -0.3468   
 11413  -0.1743  0.0578  0.1534   
 11414  -0.1215  -0.1330  0.2134  
 11415  -0.0831  -0.0273  0.0156  
 11416  -0.1371  0.1254  -0.1549  
 11417  -0.0460  -0.0044  -0.2727 
 11418  0.1412  -0.0554  -0.1095  
 11419  0.0739  0.1281  -0.1971   
 11420  -0.1809  -0.0267  0.1404  
 11421  0.0434  -0.2129  0.2470   
 11422  0.1463  -0.0895  0.0998   
 11423  -0.0043  -0.0114  0.2609  
 11424  -0.2099  0.2294  -0.5784  
 11425  0.0713  -0.0913  0.4145   
 11426  0.1384  0.0173  -0.1303   
 11427  0.2749  -0.0898  -0.2646  
 11428  -0.3164  -0.1138  0.4024  
 11429  -0.0474  -0.0645  0.2573  
 11430  -0.0300  -0.3252  0.2257  
 11431  0.0390  -0.0165  -0.3427  
 11432  -0.3796  -0.1169  0.5538  
 11433  -0.3572  0.2967  -0.2014  
 11434  0.0000  0.0000  0.0000   
 11435  0.0000  0.0000  0.0000   
 11436  0.0000  0.0000  0.0000   
 11437  -0.3360  -0.0427  0.4722  
 11438  0.1069  -0.0999  0.3843   
 11439  -0.3331  0.0302  -0.2996  
 11440  0.2659  -0.2016  0.2670   
 11441  0.2906  -0.0176  -0.3520  
 11442  -0.2351  0.0569  -0.1379  
 11443  0.1785  0.1879  -0.1106   
 11444  0.0108  0.2089  -0.0996   
 11445  0.3704  -0.1272  -0.1097  
 11446  0.0462  -0.0244  0.6187   
 11447  -0.2222  -0.1542  0.5849  
 11448  -0.1262  -0.1799  0.0000  
 11449  -0.0602  0.0221  -0.2363  
 11450  -0.2898  -0.0563  0.3626  
 11451  -0.1566  0.1267  -0.1121  
 11452  -0.1901  0.0755  0.1089   
 11453  0.1696  -0.0077  0.5566   
 11454  -0.3488  -0.2613  0.0457  
 11455  0.1393  0.2275  0.3204   
 11456  -0.1569  0.1210  -0.1104  
 11457  -0.1915  -0.0085  0.1798  
 11458  -0.0900  -0.0612  -0.1851 
 11459  0.1697  -0.0916  -0.4935  
 11460  0.1703  0.3754  -0.2146   
 11461  0.1343  -0.1176  -0.0838  
 11462  0.1789  0.1610  -0.0279   
 11463  -0.2234  -0.2653  -0.1112 
 11464  0.1009  0.2407  -0.3674   
 11465  -0.0264  -0.1637  0.0865  
 11466  -0.2243  -0.1679  0.2492  
 11467  0.0411  -0.0940  0.3981   
 11468  0.0735  -0.1197  0.3089   
 11469  0.0654  -0.1743  0.0585   
 11470  -0.0949  -0.3267  0.0204  
 11471  0.2943  -0.1757  -0.1001  
 11472  -0.0668  0.2843  0.1729   
 11473  0.0023  0.0327  -0.1282   
 11474  -0.0660  -0.0671  0.1326  
 11475  -0.1309  0.0813  -0.1543  
 11476  0.0953  -0.0939  0.2899   
 11477  -0.1363  -0.1012  -0.2190 
 11478  -0.1015  -0.1570  0.6888  
 11479  0.1864  -0.2503  0.1316   
 11480  0.0589  -0.3281  0.1403   
 11481  -0.2976  -0.1377  0.1947  
 11482  -0.0370  0.0727  -0.1293  
 11483  -0.1027  0.0271  -0.1753  
 11484  -0.0110  0.2320  -0.5016  
 11485  -0.0440  0.2558  -0.3168  
 11486  0.2492  0.1122  -0.2130   
 11487  0.0210  -0.2283  0.1766   
 11488  -0.1085  0.2418  -0.0624  
 11489  -0.1418  0.0871  0.2755   
 11490  -0.0763  -0.1303  0.0000  
 11491  -0.2343  0.0000  0.0000   
 11492  -0.2091  0.0000  0.0000   
 11493  -0.2086  0.4580  -0.2448  
 11494  -0.0453  -0.0285  -0.0279 
 11495  -0.0188  0.2962  0.0109   
 11496  0.2749  -0.2182  -0.4361  
 11497  -0.1438  0.0631  -0.2963  
 11498  0.0801  0.2034  -0.1847   
 11499  -0.0773  -0.0098  -0.0970 
 11500  -0.0791  -0.0973  0.5781  
 11501  -0.0104  0.1854  -0.3573  
 11502  -0.0102  0.0472  -0.4197  
 11503  -0.1734  -0.1143  0.2404  
 11504  0.1759  -0.1677  0.1017   
 11505  0.0999  0.3373  0.1277   
 11506  -0.0124  0.1213  0.1227   
 11507  0.1789  -0.0611  -0.0682  
 11508  -0.1421  0.0774  -0.0390  
 11509  -0.0198  0.0512  -0.3453  
 11510  0.1085  0.0268  0.2818   
 11511  -0.0505  -0.0155  0.2823  
 11512  -0.0475  -0.2902  0.8946  
 11513  -0.0468  0.1436  0.1439   
 11514  -0.0211  0.1243  -0.3661  
 11515  0.4328  0.2307  -0.4430   
 11516  0.0504  0.2062  0.0169   
 11517  0.0465  0.2239  -0.2038   
 11518  -0.0226  -0.1387  -0.0306 
 11519  0.0453  -0.0912  0.1846   
 11520  -0.0481  -0.1154  0.3215  
 11521  0.3296  0.1284  -0.3299   
 11522  0.1075  0.1729  -0.1893   
 11523  0.0390  -0.1914  0.0958   
 11524  -0.1493  -0.0543  -0.3509 
 11525  0.0064  0.0306  -0.0888   
 11526  -0.0134  0.1243  0.2212   
 11527  0.0746  -0.2847  0.7194   
 11528  -0.0286  0.1798  -0.1831  
 11529  -0.1547  0.0051  -0.1350  
 11530  0.1089  -0.0657  -0.3779  
 11531  -0.0554  0.1340  0.2118   
 11532  -0.1803  0.2415  -0.4120  
 11533  -0.0231  -0.0616  0.1476  
 11534  -0.0578  -0.1795  0.4762  
 11535  0.0109  0.1046  -0.2258   
 11536  0.0989  0.0787  -0.3713   
 11537  -0.1861  -0.1594  0.1888  
 11538  0.2249  0.0788  0.0539   
 11539  -0.2781  -0.2569  -0.0981 
 11540  -0.3758  -0.1880  0.0625  
 11541  0.2860  0.1856  -0.5653   
 11542  -0.3070  -0.1245  -0.1106 
 11543  -0.3425  0.0930  -0.1003  
 11544  0.0717  -0.2071  0.2787   
 11545  0.2285  -0.0854  -0.0543  
 11546  -0.2467  0.0919  -0.1914  
 11547  -0.3103  -0.1899  0.2541  
 11548  -0.1554  -0.0818  0.1860  
 11549  -0.1233  0.3303  -0.1340  
 11550  0.0995  0.0620  -0.1391   
 11551  -0.2200  -0.2154  0.2638  
 11552  0.0680  -0.0049  -0.1706  
 11553  -0.1235  -0.1959  -0.4700 
 11554  0.0762  -0.0514  0.2798   
 11555  -0.2203  0.0638  -0.0198  
 11556  0.0986  -0.1984  0.5441   
 11557  -0.0260  0.0503  0.4244   
 11558  0.3485  -0.0075  -0.2805  
 11559  0.0951  -0.0276  -0.1591  
 11560  0.0305  0.0974  -0.3028   
 11561  -0.0300  0.3574  -0.1611  
 11562  0.2872  0.0336  -0.0733   
 11563  -0.0286  -0.2468  0.0478  
 11564  0.0624  0.0750  -0.1452   
 11565  0.0361  0.0092  -0.0977   
 11566  -0.0595  -0.0325  0.1127  
 11567  -0.2204  -0.0155  -0.1268 
 11568  0.0055  -0.1007  0.1657   
 11569  0.3147  -0.0765  -0.3219  
 11570  -0.1895  -0.1596  -0.1087 
 11571  0.1298  -0.1637  0.0235   
 11572  -0.1561  0.0559  -0.1097  
 11573  0.1024  -0.2491  0.3144   
 11574  -0.0568  -0.0990  0.7878  
 11575  0.1618  0.0915  -0.2458   
 11576  0.1030  -0.1226  0.1628   
 11577  0.1948  -0.0537  -0.3253  
 11578  -0.0204  0.1810  -0.2758  
 11579  -0.0563  0.1368  -0.0341  
 11580  -0.1489  -0.0756  -0.1867 
 11581  -0.2810  0.0937  0.2588   
 11582  0.0408  -0.0121  -0.2533  
 11583  0.3660  -0.2044  0.5449   
 11584  -0.2444  0.2819  -0.1745  
 11585  0.2040  -0.0548  -0.0897  
 11586  -0.3058  0.2212  -0.2723  
 11587  -0.1506  -0.1834  0.1805  
 11588  0.1025  0.0933  -0.1035   
 11589  0.2004  0.0079  -0.2103   
 11590  -0.1510  -0.0821  -0.2736 
 11591  0.1963  -0.0151  -0.1171  
 11592  -0.1843  0.0039  -0.0764  
 11593  -0.1808  -0.0958  0.0065  
 11594  0.1370  0.1348  -0.4120   
 11595  -0.0542  0.2898  -0.3271  
 11596  0.0076  -0.1225  -0.4428  
 11597  -0.2436  -0.0115  0.0285  
 11598  0.0657  0.0522  0.4530   
 11599  -0.1521  -0.0574  -0.1184 
 11600  -0.0248  -0.0562  -0.0522 
 11601  0.0144  0.0532  0.1646   
 11602  -0.0794  -0.2584  0.6541  
 11603  -0.1833  0.1753  0.0231   
 11604  -0.3735  -0.0350  -0.0976 
 11605  0.3275  0.1176  -0.0050   
 11606  -0.4048  -0.2039  0.4856  
 11607  -0.1549  0.0290  -0.0172  
 11608  -0.2794  0.1359  0.1428   
 11609  0.2245  -0.1406  -0.0222  
 11610  0.0681  -0.1406  -0.0826  
 11611  0.0021  -0.0155  0.1552   
 11612  0.1925  0.1802  0.2388   
 11613  0.0018  0.0103  -0.2597   
 11614  -0.0886  -0.0324  0.3629  
 11615  0.4157  0.1789  0.0148   
 11616  -0.0346  0.1805  -0.2685  
 11617  -0.0647  -0.1408  0.2271  
 11618  -0.0322  -0.0548  0.1314  
 11619  -0.2177  0.3293  -0.0575  
 11620  -0.0325  -0.0936  -0.0005 
 11621  0.1523  0.0279  -0.1198   
 11622  0.0375  -0.0752  0.3209   
 11623  0.2863  0.1658  0.1283   
 11624  0.0000  -0.2314  -0.1200  
 11625  0.0000  0.0000  0.0000   
 11626  0.0000  0.0000  0.0000   
 11627  -0.2413  -0.2545  -0.1485 
 11628  0.2608  -0.1182  -0.2714  
 11629  0.2278  -0.0762  0.1317   
 11630  0.0305  -0.2464  0.6882   
 11631  -0.3446  -0.0541  0.2321  
 11632  -0.4425  0.0762  -0.5482  
 11633  0.1227  0.3519  -0.3354   
 11634  0.0000  0.0000  0.0000   
 11635  -0.4317  -0.1153  0.4228  
 11636  -0.1851  -0.1817  0.1553  
 11637  -0.0276  0.0512  -0.2381  
 11638  0.0685  0.2458  -0.4851   
 11639  -0.2157  0.0956  0.1466   
 11640  0.0928  0.0979  0.0156   
 11641  -0.2837  0.0099  -0.0199  
 11642  -0.0602  -0.0121  -0.1237 
 11643  -0.1249  -0.1210  -0.5947 
 11644  -0.0378  -0.0059  0.6206  
 11645  0.0963  -0.0970  0.4459   
 11646  -0.1491  -0.2023  -0.0487 
 11647  0.1271  0.1778  -0.1209   
 11648  0.0012  0.0511  0.1365   
 11649  -0.2196  0.2438  -0.4858  
 11650  0.0000  0.0000  0.0000   
 11651  0.0000  0.0000  0.0000   
 11652  0.0000  0.0000  0.0000   
 11653  0.0000  0.0000  0.0000   
 11654  0.0000  0.0000  0.0000   
 11655  0.0000  0.0000  0.0000   
 11656  0.0000  0.0000  0.0000   
 11657  0.0000  0.0000  0.0000   
 11658  0.0000  0.0000  0.0000   
 11659  0.0000  0.0000  0.0000   
 11660  0.0000  0.0000  0.0000   
 11661  0.0000  0.0000  0.0000   
 11662  0.4626  -0.1409  0.3337   
 11663  0.0000  0.0000  0.0000   
 11664  -0.1726  -0.0765  -0.0648 
 11665  -0.1575  0.0921  0.1055   
 11666  0.0996  -0.1628  0.1269   
 11667  0.1565  -0.0944  0.0488   
 11668  0.0621  -0.1167  0.0854   
 11669  -0.0610  0.1140  -0.3048  
 11670  0.0306  -0.0357  -0.0685  
 11671  0.0658  0.1354  -0.2584   
 11672  0.1897  -0.0307  -0.4956  
 11673  -0.1833  0.1225  0.1455   
 11674  -0.0654  -0.0329  0.0021  
 11675  -0.1562  0.0776  0.2339   
 11676  0.3250  -0.1584  0.3139   
 11677  0.1906  0.0508  -0.1594   
 11678  0.1283  -0.0346  0.1457   
 11679  0.0366  -0.0549  -0.1482  
 11680  0.2549  0.1781  -0.0423   
 11681  0.0347  -0.0979  0.2223   
 11682  0.0052  -0.0533  0.0982   
 11683  -0.0006  0.0585  0.3014   
 11684  0.1943  0.1402  0.3253   
 11685  -0.0329  -0.0140  -0.0127 
 11686  0.1930  -0.0130  0.1794   
 11687  -0.0578  -0.0779  -0.1217 
 11688  -0.0281  0.1779  0.3343   
 11689  0.1269  -0.0541  0.2364   
 11690  -0.0621  0.1429  -0.2614  
 11691  0.0685  0.0275  0.2445   
 11692  -0.2202  0.2254  -0.1487  
 11693  -0.0873  0.1358  0.1036   
 11694  0.1585  -0.0324  -0.5760  
 11695  -0.3746  0.3546  -0.2021  
 11696  0.0353  -0.1443  0.0943   
 11697  -0.0592  0.0767  -0.6699  
 11698  0.3523  -0.0317  -0.0550  
 11699  -0.1884  -0.0549  0.6495  
 11700  0.3190  -0.0132  0.4655   
 11701  -0.0913  0.0064  -0.0951  
 11702  -0.0913  0.0339  -0.1917  
 11703  0.1325  0.1226  -0.5476   
 11704  -0.0611  0.2010  -0.0163  
 11705  -0.1530  0.0111  -0.0076  
 11706  -0.2489  -0.1131  -0.0559 
 11707  -0.1522  0.0966  -0.2965  
 11708  0.0981  0.1138  0.0261   
 11709  0.0072  -0.0555  -0.2246  
 11710  -0.3793  0.2195  -0.3334  
 11711  -0.2851  0.1426  -0.0089  
 11712  0.0421  0.0301  0.1036   
 11713  0.2866  0.1228  -0.2789   
 11714  -0.0614  -0.1627  0.1444  
 11715  0.0983  -0.1416  0.0016   
 11716  -0.0589  -0.1844  -0.0195 
 11717  -0.1853  0.2208  0.2683   
 11718  -0.1215  -0.1430  0.5113  
 11719  -0.0619  -0.3115  0.0126  
 11720  0.3603  0.0081  -0.1487   
 11721  0.2597  0.0720  -0.3177   
 11722  -0.1612  0.0719  -0.0040  
 11723  -0.1532  0.3322  -0.0126  
 11724  0.0986  0.3055  0.2241   
 11725  0.0652  -0.0283  -0.3201  
 11726  -0.0538  -0.0501  0.4649  
 11727  -0.2147  0.1960  -0.1165  
 11728  -0.1249  -0.0756  0.0792  
 11729  -0.1892  0.1125  -0.1397  
 11730  -0.0019  0.0342  0.1245   
 11731  -0.0932  -0.1192  0.3025  
 11732  -0.2199  0.0753  -0.2644  
 11733  -0.0549  -0.0730  -0.0198 
 11734  0.1963  0.0727  -0.3077   
 11735  0.2902  0.0510  -0.0863   
 11736  0.1278  -0.0755  -0.2161  
 11737  -0.0934  0.1173  -0.1560  
 11738  0.0049  -0.1369  0.3833   
 11739  0.0386  0.1596  0.0129   
 11740  0.1006  -0.1574  0.2937   
 11741  0.0701  0.0768  -0.2265   
 11742  0.0684  0.1372  -0.4678   
 11743  0.1971  0.1615  -0.2174   
 11744  -0.0842  -0.0098  0.2524  
 11745  -0.4391  -0.0346  -0.4375 
 11746  -0.1552  0.2422  -0.0236  
 11747  0.3210  0.0478  -0.0243   
 11748  0.3865  0.0549  -0.0386   
 11749  -0.0558  -0.2058  0.0955  
 11750  -0.0341  0.0301  0.3519   
 11751  -0.0245  0.1009  0.2791   
 11752  0.0643  0.0591  0.6705   
 11753  -0.4079  0.0094  0.2926   
 11754  -0.0197  -0.0283  0.1677  
 11755  -0.0654  0.1138  -0.0942  
 11756  -0.0562  0.2225  -0.1614  
 11757  -0.0929  -0.1398  0.3126  
 11758  -0.1301  0.0710  -0.2001  
 11759  0.3472  -0.1403  0.4790   
 11760  -0.3770  -0.2042  0.8229  
 11761  -0.1211  -0.0980  0.2035  
 11762  -0.1543  -0.0113  0.2980  
 11763  0.1634  -0.1393  -0.2513  
 11764  -0.1206  0.0543  -0.1658  
 11765  0.3832  -0.0562  0.0851   
 11766  0.0360  -0.0804  0.1815   
 11767  0.0416  0.1817  -0.2460   
 11768  -0.1895  -0.0751  0.1456  
 11769  0.2917  -0.0771  0.6557   
 11770  -0.0652  0.1660  0.1853   
 11771  0.0219  0.0000  0.0000   
 11772  0.0000  0.0000  0.0000   
 11773  0.0000  0.0000  0.0000   
 11774  0.0000  0.0000  0.0000   
 11775  0.0000  0.0000  0.0000   
 11776  0.0000  0.0000  0.0000   
 11777  0.0000  -0.0764  0.0000   
 11778  0.0000  0.0312  0.0000   
 11779  0.0000  -0.0315  0.0000   
 11780  0.1083  0.3375  -0.0701   
 11781  0.4475  0.0102  0.1714   
 11782  0.0376  -0.2060  -0.4444  
 11783  -0.1887  -0.1209  0.1451  
 11784  -0.2498  -0.0101  0.9719  
 11785  0.0328  -0.0283  -0.4394  
 11786  -0.4102  0.2258  0.0431   
 11787  -0.2200  0.1589  -0.0216  
 11788  0.0000  -0.0325  0.4013   
 11789  0.0010  0.3934  -0.0689   
 11790  -0.0952  0.0291  -0.0451  
 11791  -0.1564  -0.2024  0.6010  
 11792  -0.2503  -0.0507  -0.5863 
 11793  -0.0564  -0.1806  -0.2742 
 11794  0.1921  0.0500  0.6494   
 11795  0.2265  0.1572  0.2307   
 11796  -0.0333  0.0279  -0.0006  
 11797  0.3536  0.0547  -0.1570   
 11798  0.2554  0.1205  -0.1868   
 11799  -0.0587  -0.1187  0.4841  
 11800  0.1647  0.0759  -0.0847   
 11801  -0.4051  -0.0965  0.1580  
 11802  0.1609  0.0788  -0.2388   
 11803  -0.1846  -0.0544  -0.1116 
 11804  -0.0244  0.2028  -0.0876  
 11805  -0.1537  0.0890  0.3105   
 11806  -0.0880  -0.1372  0.4833  
 11807  0.0016  0.1163  -0.2487   
 11808  -0.1159  0.0263  0.3728   
 11809  -0.0272  -0.0534  0.1942  
 11810  -0.0241  -0.0932  -0.2803 
 11811  -0.2190  0.2704  -0.3016  
 11812  0.0392  -0.0108  -0.0958  
 11813  0.0631  0.1565  -0.4128   
 11814  0.0328  -0.0989  0.1477   
 11815  0.0001  0.1787  -0.3468   
 11816  0.2585  -0.0755  -0.0794  
 11817  0.0933  -0.0371  -0.0033  
 11818  0.2853  0.1153  -0.1367   
 11819  -0.0327  -0.0138  0.0002  
 11820  -0.1188  0.0131  0.0540   
 11821  0.1267  0.1129  -0.0261   
 11822  -0.0958  0.0310  -0.0254  
 11823  0.0055  0.0310  -0.0414   
 11824  0.1255  0.0708  0.1337   
 11825  0.3184  0.0546  0.4050   
 11826  -0.1302  -0.0577  -0.2855 
 11827  -0.1262  0.1432  -0.2446  
 11828  0.0630  -0.1353  -0.1707  
 11829  0.0386  0.0366  -0.2002   
 11830  0.1920  0.0310  -0.2144   
 11831  0.0676  -0.0715  -0.2131  
 11832  -0.2466  0.0563  -0.0124  
 11833  -0.0599  -0.0470  0.0448  
 11834  -0.0904  -0.0833  -0.0018 
 11835  -0.0823  0.3285  -0.2623  
 11836  0.0051  -0.0581  -0.2901  
 11837  0.2670  -0.0851  -0.1403  
 11838  0.2946  -0.0951  0.1157   
 11839  0.1068  0.2742  -0.1216   
 11840  0.2035  -0.0302  -0.2429  
 11841  0.2374  0.1231  0.0290   
 11842  0.0175  0.1784  -0.3108   
 11843  -0.1170  -0.1569  0.5700  
 11844  -0.3402  -0.1334  0.9065  
 11845  0.0168  -0.0668  -0.1045  
 11846  0.0458  0.1169  0.2208   
 11847  -0.1750  0.2283  -0.3995  
 11848  0.4391  0.0530  -0.1583   
 11849  0.0795  0.1183  0.0725   
 11850  -0.2419  0.0969  0.4676   
 11851  -0.2101  -0.0564  -0.1559 
 11852  0.4624  0.0573  0.2855   
 11853  0.0495  0.1816  0.3365   
 11854  -0.2043  -0.1724  0.4778  
 11855  0.2473  -0.0481  -0.2018  
 11856  0.4153  0.2387  0.3249   
 11857  -0.0395  -0.0293  -0.1565 
 11858  0.3259  0.0506  0.0758   
 11859  -0.1348  0.0396  0.0951   
 11860  0.0782  -0.1435  0.5393   
 11861  -0.3221  0.1053  -0.0804  
 11862  -0.0875  -0.0550  0.1112  
 11863  -0.0863  -0.2922  -0.1000 
 11864  -0.3183  -0.0330  -0.0402 
 11865  -0.0517  -0.3614  0.5303  
 11866  0.2868  0.1405  -0.3934   
 11867  0.1186  -0.0522  0.2211   
 11868  0.1914  -0.0961  0.0527   
 11869  0.3683  -0.2203  -0.1965  
 11870  -0.0414  -0.1032  -0.1963 
 11871  0.1665  0.2644  -0.2338   
 11872  -0.0692  -0.1110  0.1754  
 11873  -0.3025  -0.1321  -0.2230 
 11874  -0.2640  0.0824  -0.4514  
 11875  0.2137  0.1230  -0.1321   
 11876  0.1450  0.0436  -0.1634   
 11877  0.1822  -0.0695  -0.6454  
 11878  -0.2311  -0.2119  0.1301  
 11879  0.0091  0.1174  0.1197   
 11880  0.0741  0.2583  0.2789   
 11881  -0.0877  -0.0297  -0.2908 
 11882  0.0855  -0.0545  -0.4137  
 11883  0.2589  0.0051  0.7845   
 11884  -0.2588  0.1212  0.0828   
 11885  -0.1182  -0.0179  -0.6320 
 11886  -0.0132  -0.1666  0.6819  
 11887  0.2394  0.0428  -0.2597   
 11888  0.0250  -0.0695  0.0741   
 11889  0.2658  -0.0068  0.2906   
 11890  0.0430  -0.1618  0.4231   
 11891  -0.0463  -0.2807  0.0408  
 11892  0.0267  0.0311  0.2198   
 11893  -0.0761  0.1530  -0.5667  
 11894  -0.1781  -0.1815  0.5369  
 11895  -0.0732  -0.3619  -0.1748 
 11896  -0.1102  0.0379  -0.4131  
 11897  -0.0730  0.3156  0.4065   
 11898  -0.1107  0.1418  -0.2435  
 11899  0.0311  -0.0524  -0.2678  
 11900  0.1711  -0.2628  0.3929   
 11901  0.0613  -0.0526  -0.1587  
 11902  -0.0090  0.1307  0.2560   
 11903  0.2656  0.1198  -0.0956   
 11904  0.1274  -0.2162  0.7213   
 11905  0.0902  -0.1331  -0.1241  
 11906  0.1260  -0.0715  -0.5193  
 11907  0.2317  -0.1373  0.6649   
 11908  0.0000  -0.2020  0.5213   
 11909  -0.3949  -0.0576  0.2790  
 11910  0.0545  -0.0676  0.2744   
 11911  0.3491  -0.1293  -0.0853  
 11912  -0.0928  -0.2770  0.5827  
 11913  -0.1612  -0.3093  0.2140  
 11914  -0.0943  0.0031  -0.1054  
 11915  -0.0901  -0.1461  0.1301  
 11916  0.0718  0.1866  0.2107   
 11917  0.2794  0.0172  0.2051   
 11918  0.0744  0.0365  0.0305   
 11919  0.0061  0.0314  -0.1606   
 11920  -0.0637  -0.0539  -0.0925 
 11921  -0.1957  -0.1165  -0.0189 
 11922  0.2997  0.2946  -0.3346   
 11923  0.2375  0.1503  -0.2697   
 11924  0.0606  0.1391  -0.1550   
 11925  -0.0700  -0.1250  -0.1703 
 11926  -0.0415  0.2243  -0.2751  
 11927  -0.0768  0.1418  -0.0475  
 11928  -0.2399  0.2172  0.0187   
 11929  -0.2385  -0.1616  0.9936  
 11930  0.0640  0.1640  -0.3549   
 11931  0.1953  0.4084  -0.3060   
 11932  0.0568  -0.0572  0.0672   
 11933  -0.1399  -0.0035  -0.7665 
 11934  -0.0729  0.3511  -0.3374  
 11935  0.3639  -0.0337  -0.1131  
 11936  -0.0396  0.1328  -0.0649  
 11937  0.4578  0.0779  -0.3663   
 11938  0.2499  -0.1721  -0.5379  
 11939  0.0900  -0.1904  -0.7092  
 11940  0.0000  0.0000  0.0000   
 11941  0.0000  0.0000  0.0000   
 11942  -0.2507  0.0000  0.0000   
 11943  -0.3062  -0.0668  0.5821  
 11944  0.3280  -0.2009  -0.3216  
 11945  -0.2423  0.0607  -0.5577  
 11946  -0.0149  0.2746  -0.0897  
 11947  -0.1743  -0.0930  0.3420  
 11948  -0.1090  -0.3345  -0.0140 
 11949  -0.0054  0.3009  0.0491   
 11950  -0.0067  -0.1787  -0.4021 
 11951  0.2230  -0.0756  -0.6741  
 11952  -0.0791  -0.0442  -0.2498 
 11953  0.1317  0.2762  -0.4192   
 11954  -0.1098  -0.1263  0.4849  
 11955  -0.1780  0.0396  -0.2804  
 11956  -0.1124  0.1976  -0.3638  
 11957  -0.2797  0.1385  -0.1306  
 11958  0.0591  0.2474  0.0093   
 11959  0.2937  0.1691  0.0237   
 11960  0.2572  0.4013  -0.3200   
 11961  -0.0760  -0.2054  -0.0056 
 11962  -0.0119  -0.1261  0.3607  
 11963  0.1229  0.2995  -0.2609   
 11964  0.0273  0.2122  0.2160   
 11965  -0.1093  -0.2336  -0.3436 
 11966  -0.3466  -0.1508  0.1403  
 11967  0.0851  0.0801  0.1409   
 11968  0.1893  -0.2081  0.2963   
 11969  -0.0493  0.0357  0.5101   
 11970  -0.0792  0.1611  -0.2480  
 11971  0.0586  -0.2591  0.4081   
 11972  -0.2133  -0.1011  0.1791  
 11973  -0.0493  0.2665  -0.1320  
 11974  0.2243  0.2747  -0.0943   
 11975  -0.1157  0.2433  -0.1971  
 11976  -0.1382  -0.3118  -0.5491 
 11977  0.2223  -0.1305  0.5256   
 11978  -0.1751  -0.0474  0.3276  
 11979  0.0196  -0.2066  -0.2569  
 11980  0.2860  0.1395  0.2290   
 11981  -0.0132  0.0078  -0.3737  
 11982  0.1889  -0.0747  0.1541   
 11983  0.2120  -0.4740  0.0000   
 11984  0.0000  0.0000  0.0000   
 11985  0.0000  0.0000  0.0000   
 11986  0.0000  0.0000  0.0000   
 11987  0.0000  0.1728  0.0844   
 11988  -0.3446  0.2457  -0.0890  
 11989  -0.0481  0.1068  -0.4171  
 11990  0.0236  0.0583  0.0660   
 11991  -0.2786  -0.1560  0.1155  
 11992  -0.1792  0.1364  0.2273   
 11993  -0.0150  0.0312  0.2883   
 11994  -0.2476  0.1601  -0.3307  
 11995  -0.3105  -0.0437  0.1214  
 11996  0.0233  0.0327  -0.1102   
 11997  0.3228  0.1863  -0.4823   
 11998  0.1249  0.0308  -0.5951   
 11999  -0.0817  0.1929  -0.1025  
 12000  0.0143  0.2999  0.2223   
 12001  0.4159  -0.4210  -0.4487  
 12002  -0.2469  -0.3158  1.0197  
 12003  0.1562  0.0018  0.0844   
 12004  -0.0142  0.0623  -0.4040  
 12005  0.2182  -0.1556  -0.3263  
 12006  0.2892  0.0865  -0.0913   
 12007  0.3149  -0.1274  -0.1458  
 12008  0.3234  0.1378  -0.0401   
 12009  0.1251  0.0009  -0.1960   
 12010  0.0235  -0.1824  0.4189   
 12011  0.0877  -0.0604  -0.1670  
 12012  -0.0840  -0.1541  0.3033  
 12013  0.1630  -0.0952  0.0704   
 12014  -0.2483  -0.0981  0.2876  
 12015  0.0899  -0.1559  0.1449   
 12016  0.1886  -0.0446  -0.0745  
 12017  0.0210  0.3512  -0.0357   
 12018  0.0833  0.0301  0.1826   
 12019  -0.3822  0.0319  0.8259   
 12020  0.1864  0.0863  0.2080   
 12021  0.0859  -0.2324  0.2338   
 12022  -0.0145  0.2200  0.2238   
 12023  0.1902  -0.1741  -0.1942  
 12024  0.0525  0.0340  -0.2003   
 12025  0.3139  0.2955  -0.5844   
 12026  0.1486  0.2074  -0.3002   
 12027  -0.1473  -0.0407  -0.3305 
 12028  -0.2154  0.0102  0.1660   
 12029  0.0163  -0.0478  0.0626   
 12030  0.0496  0.1719  0.5065   
 12031  -0.2483  0.1350  -0.2184  
 12032  0.1229  -0.0764  -0.0414  
 12033  0.0855  0.2184  -0.0517   
 12034  0.0529  0.2920  -0.1693   
 12035  0.0547  -0.1563  0.2653   
 12036  -0.2502  0.1674  0.4972   
 12037  -0.3440  -0.0151  0.1104  
 12038  0.3510  0.1925  -0.2393   
 12039  0.1153  0.0408  0.3450   
 12040  -0.0802  0.0632  0.5664   
 12041  -0.1484  -0.1012  0.0322  
 12042  0.1810  -0.3097  -0.3466  
 12043  -0.2126  -0.2044  0.4014  
 12044  -0.2141  -0.0170  0.2888  
 12045  -0.2111  0.2163  -0.1835  
 12046  -0.0493  0.1131  0.4046   
 12047  0.1537  -0.1530  0.2293   
 12048  -0.1814  0.0322  0.2304   
 12049  0.2851  -0.4165  0.5371   
 12050  0.1206  0.0839  -0.3354   
 12051  0.0506  -0.2348  0.1124   
 12052  -0.0495  0.1109  -0.0524  
 12053  -0.0127  -0.1776  0.1874  
 12054  0.0877  0.0358  -0.4990   
 12055  0.3490  0.1168  -0.2044   
 12056  0.1487  0.1357  -0.0120   
 12057  0.2505  -0.1506  0.0943   
 12058  -0.1129  0.1359  -0.3319  
 12059  -0.1641  0.2452  -0.0559  
 12060  0.1869  0.0891  0.1927   
 12061  0.0146  0.0353  -0.2018   
 12062  0.0904  -0.0199  -0.1789  
 12063  0.1505  -0.1500  0.5548   
 12064  0.0831  0.1427  -0.0938   
 12065  0.0848  0.2437  -0.1520   
 12066  -0.1481  -0.1815  0.3528  
 12067  -0.0770  -0.2293  0.6413  
 12068  -0.1133  -0.0737  0.1092  
 12069  -0.1497  0.0055  -0.0546  
 12070  0.0855  -0.0180  0.1161   
 12071  0.1565  0.0317  -0.4074   
 12072  -0.0151  -0.0242  0.1457  
 12073  0.1163  0.0022  0.3861   
 12074  -0.0807  0.2189  -0.1997  
 12075  0.4493  -0.0196  -0.1394  
 12076  0.1538  0.0852  -0.2470   
 12077  -0.0110  -0.1782  0.3063  
 12078  0.0168  0.3752  -0.5882   
 12079  0.2391  -0.1258  0.7606   
 12080  0.0000  0.0000  0.0000   
 12081  0.0000  0.0000  0.0000   
 12082  0.0000  0.0000  0.0000   
 12083  0.0581  0.0321  0.0020   
 12084  -0.0497  -0.1786  0.2008  
 12085  -0.0475  0.0326  -0.2876  
 12086  -0.1499  -0.0726  0.1160  
 12087  0.0880  0.1102  0.1967   
 12088  0.0246  0.2168  -0.2116   
 12089  0.1538  -0.0967  -0.2436  
 12090  -0.0147  -0.1794  0.3091  
 12091  0.4158  0.0598  0.1697   
 12092  0.0590  0.1634  -0.1895   
 12093  0.3469  -0.1529  0.1830   
 12094  0.0860  0.0866  0.3105   
 12095  -0.4134  0.1980  -0.4166  
 12096  -0.0098  0.5207  -0.0569  
 12097  -0.3815  0.2234  0.0221   
 12098  -0.1456  -0.0716  0.5578  
 12099  -0.0811  -0.0416  0.1820  
 12100  -0.2374  0.1386  -0.1273  
 12101  -0.3100  -0.0987  -0.2777 
 12102  -0.2480  0.0594  0.1283   
 12103  -0.1441  -0.1240  -0.2861 
 12104  0.0254  0.1150  0.1234   
 12105  -0.0157  -0.1503  0.2848  
 12106  0.2509  -0.1006  -0.1467  
 12107  0.0193  0.0831  0.0657   
 12108  0.0000  0.0000  0.0000   
 12109  0.0148  -0.1312  -0.4899  
 12110  0.0184  0.1409  0.2874   
 12111  -0.1067  -0.0672  0.4417  
 12112  0.1197  0.0589  -0.3143   
 12113  0.3484  0.0890  -0.0023   
 12114  -0.1103  -0.1547  -0.3852 
 12115  0.1216  -0.1208  0.1142   
 12116  -0.1774  0.0353  -0.5678  
 12117  -0.2781  0.0018  0.0928   
 12118  0.1524  -0.0164  0.3151   
 12119  -0.1436  -0.1244  0.1821  
 12120  -0.1491  -0.1022  -0.1792 
 12121  0.0137  0.1370  0.1138   
 12122  0.1836  -0.0186  -0.1858  
 12123  -0.0811  -0.2583  0.1896  
 12124  0.0000  -0.1768  0.2715   
 12125  -0.1788  0.1926  0.0141   
 12126  -0.0822  -0.2073  0.2551  
 12127  0.0195  0.0343  -0.4866   
 12128  -0.0126  0.0697  0.3590   
 12129  0.3241  0.1059  -0.1006   
 12130  -0.2845  0.2233  0.2770   
 12131  0.0872  0.1105  -0.2482   
 12132  -0.2791  -0.1759  0.3949  
 12133  0.1521  -0.0152  -0.2863  
 12134  -0.0498  0.0612  -0.2045  
 12135  0.1168  0.0305  0.5527   
 12136  -0.0113  -0.0968  0.0023  
 12137  -0.1125  -0.2815  0.3537  
 12138  0.2536  0.0079  -0.2182   
 12139  -0.2089  0.0839  -0.4875  
 12140  -0.1177  -0.2041  0.0041  
 12141  0.0221  -0.1551  0.2699   
 12142  -0.1107  0.2709  0.0260   
 12143  0.1201  0.0839  -0.1523   
 12144  0.2525  -0.0194  -0.2052  
 12145  0.2211  0.1121  0.0804   
 12146  0.0539  0.2234  -0.3867   
 12147  0.0856  0.1921  -0.2927   
 12148  0.1901  -0.1000  0.4797   
 12149  -0.0148  0.0320  0.1932   
 12150  -0.2128  -0.2013  0.4016  
 12151  -0.0131  0.0868  0.3336   
 12152  0.1484  0.0382  0.6216   
 12153  -0.1795  -0.1492  0.5584  
 12154  0.1567  0.2708  0.2237   
 12155  -0.2779  0.0069  0.0746   
 12156  0.0526  0.2425  -0.1457   
 12157  -0.2824  -0.1006  0.1792  
 12158  0.0173  0.1941  -0.0286   
 12159  0.0533  -0.1257  0.3398   
 12160  -0.0482  -0.0506  -0.8690 
 12161  -0.1789  0.1422  -0.0497  
 12162  0.0899  0.0561  -0.0361   
 12163  -0.0397  0.0082  0.0239   
 12164  -0.2432  0.0036  -0.1390  
 12165  0.1611  0.0597  -0.1436   
 12166  0.1552  -0.2316  0.3224   
 12167  0.0564  -0.0689  -0.2444  
 12168  0.0616  -0.0735  0.0710   
 12169  -0.0102  0.1884  0.0658   
 12170  0.0499  0.0061  0.2032   
 12171  -0.0119  0.0593  0.0721   
 12172  0.2870  -0.2324  0.2823   
 12173  0.3840  -0.1540  -0.3485  
 12174  -0.0077  -0.0193  -0.3665 
 12175  0.3247  -0.1247  0.1596   
 12176  0.0568  0.0123  -0.1952   
 12177  -0.1439  -0.0998  0.0298  
 12178  0.0931  0.0336  -0.1179   
 12179  -0.2400  0.0373  0.1403   
 12180  -0.0124  0.0302  -0.4863  
 12181  0.0000  -0.0031  0.1333   
 12182  0.1287  -0.1011  0.0785   
 12183  0.0550  0.1355  -0.4377   
 12184  0.0941  -0.0465  0.1403   
 12185  0.1183  -0.2047  0.0668   
 12186  -0.0760  -0.1767  -0.2679 
 12187  0.3612  -0.0976  0.0261   
 12188  -0.1042  0.2175  -0.3696  
 12189  -0.0747  0.0040  0.0330   
 12190  0.0900  0.0042  0.3898   
 12191  0.1225  0.0804  0.1216   
 12192  -0.2142  -0.0170  -0.1306 
 12193  0.1548  -0.0182  0.0060   
 12194  0.0599  0.1139  0.1981   
 12195  0.0894  -0.1742  -0.5209  
 12196  0.1559  -0.2341  0.6782   
 12197  -0.0133  -0.2312  0.4975  
 12198  0.1194  0.1132  -0.7025   
 12199  0.0554  0.1118  -0.4288   
 12200  -0.3083  -0.0430  0.0181  
 12201  -0.2746  -0.0175  0.3102  
 12202  0.0558  0.1654  -0.1876   
 12203  0.0256  0.0067  -0.2836   
 12204  0.4217  0.0060  0.2138   
 12205  0.0527  0.2688  -0.4826   
 12206  -0.1134  -0.0698  0.3228  
 12207  0.1245  0.2507  0.0039   
 12208  0.0252  -0.0699  0.2858   
 12209  0.1545  0.0603  -0.2352   
 12210  -0.1416  0.2456  -0.4593  
 12211  0.0900  -0.0178  0.2177   
 12212  0.3192  0.1695  -0.3058   
 12213  -0.0783  0.0094  -0.3697  
 12214  -0.0081  0.0907  -0.2283  
 12215  0.2232  0.2160  0.1743   
 12216  0.1868  0.3200  -0.2019   
 12217  -0.1095  0.1156  -0.2274  
 12218  -0.0499  -0.1796  0.5557  
 12219  -0.3120  0.1146  0.1871   
 12220  0.0563  -0.0444  0.3527   
 12221  0.0863  -0.1261  -0.4302  
 12222  0.0000  -0.0505  -0.5143  
 12223  -0.1460  0.1639  -0.3397  
 12224  0.1603  -0.0212  0.2992   
 12225  -0.0109  -0.2589  0.7876  
 12226  -0.1806  0.4549  -0.3712  
 12227  0.0696  0.1550  0.2500   
 12228  0.3212  0.1626  -0.6038   
 12229  0.0385  0.1454  -0.0817   
 12230  -0.2132  -0.1270  -0.1621 
 12231  -0.0129  0.0868  -0.0423  
 12232  0.1807  -0.0200  0.3884   
 12233  0.0161  0.1660  -0.4469   
 12234  -0.0815  -0.2818  0.0723  
 12235  0.0509  -0.1002  -0.3339  
 12236  -0.1132  -0.0691  -0.1124 
 12237  0.1487  -0.0979  -0.7654  
 12238  -0.0121  0.0895  -0.2302  
 12239  -0.0415  -0.0930  -0.0013 
 12240  0.4217  -0.0726  -0.2003  
 12241  -0.2461  0.1438  0.2391   
 12242  -0.1160  0.0625  -0.2953  
 12243  0.2250  0.2720  -0.1063   
 12244  -0.0431  0.0376  0.0956   
 12245  0.0252  -0.1491  -0.0760  
 12246  -0.0757  0.1114  -0.3241  
 12247  0.1875  0.3801  -0.5241   
 12248  -0.3119  0.0036  -0.6557  
 12249  0.1923  -0.2055  0.3922   
 12250  -0.1451  -0.2013  0.6265  
 12251  -0.1799  -0.1456  -0.3873 
 12252  0.0552  -0.1181  0.1132   
 12253  -0.1171  0.0654  0.0937   
 12254  -0.1083  0.2015  -0.0967  
 12255  -0.2161  -0.1520  -0.0194 
 12256  -0.0097  -0.3087  0.2214  
 12257  0.3845  -0.0647  0.0959   
 12258  -0.1851  -0.1749  0.2383  
 12259  -0.1418  0.1193  0.5243   
 12260  -0.0805  -0.0409  0.2877  
 12261  0.0168  0.0971  -0.5092   
 12262  0.2806  -0.0098  -0.1146  
 12263  -0.1448  0.0624  -0.1882  
 12264  0.0188  -0.1487  0.0479   
 12265  0.1811  -0.0163  0.3033   
 12266  0.0624  0.2758  -0.1555   
 12267  -0.0098  -0.0958  0.0103  
 12268  -0.1786  -0.2011  -0.4744 
 12269  -0.3123  -0.1810  0.1733  
 12270  -0.0138  0.0401  -0.2865  
 12271  0.1532  0.1422  0.0004   
 12272  0.0531  -0.2287  0.1271   
 12273  -0.0479  -0.1208  -0.1786 
 12274  0.0838  0.0338  0.0964   
 12275  -0.0454  0.1198  -0.1294  
 12276  0.0220  0.2030  -0.7316   
 12277  0.0000  0.0000  0.0000   
 12278  0.0000  -0.1642  0.0000   
 12279  -0.0625  -0.1787  0.0661  
 12280  -0.2206  0.1603  -0.4998  
 12281  0.0161  0.1147  -0.1308   
 12282  0.3831  -0.0483  0.2104   
 12283  0.3858  -0.0214  -0.1977  
 12284  -0.3121  -0.3108  0.6714  
 12285  -0.1832  -0.0752  0.5103  
 12286  -0.1782  -0.2044  0.9507  
 12287  -0.0492  0.1432  0.2357   
 12288  0.0509  0.0087  0.5382   
 12289  -0.2156  0.0337  -0.0325  
 12290  0.0847  -0.1558  0.1697   
 12291  0.0558  0.1671  0.0061   
 12292  0.1909  0.2794  -0.4056   
 12293  -0.0130  -0.1776  -0.0250 
 12294  -0.0441  -0.0980  0.1376  
 12295  -0.1793  -0.0738  0.3687  
 12296  -0.2188  -0.1219  0.4386  
 12297  -0.0424  -0.2308  0.5255  
 12298  -0.3143  -0.2057  0.7232  
 12299  0.2543  0.3561  -0.2185   
 12300  0.1191  -0.1252  0.4395   
 12301  -0.2142  -0.1015  -0.1732 
 12302  -0.3469  0.1887  -0.3217  
 12303  -0.2132  -0.1003  0.5083  
 12304  -0.0497  -0.1511  0.0589  
 12305  0.1539  -0.3372  0.3345   
 12306  -0.2810  -0.0938  0.1709  
 12307  0.1181  0.0572  -0.0442   
 12308  -0.0534  0.1447  -0.1664  
 12309  -0.3454  -0.1234  0.4546  
 12310  -0.0149  -0.1494  -0.5237 
 12311  -0.2141  -0.0688  0.5634  
 12312  -0.0136  -0.1497  -0.4102 
 12313  0.0240  0.0860  0.4095   
 12314  -0.0105  -0.2572  0.1525  
 12315  -0.0448  -0.1766  0.0748  
 12316  0.2464  0.0627  0.5593   
 12317  0.0560  -0.0532  -0.0216  
 12318  0.1836  0.0167  0.5391   
 12319  0.1204  -0.2537  -0.2508  
 12320  -0.1778  -0.1218  -0.0605 
 12321  0.0000  -0.1255  -0.2795  
 12322  -0.2126  -0.1200  0.1807  
 12323  0.0171  -0.2560  0.2694   
 12324  -0.1816  -0.2826  0.5108  
 12325  0.2085  -0.0534  -0.3756  
 12326  0.3179  -0.0706  -0.1836  
 12327  0.1257  0.0829  -0.2432   
 12328  0.0903  0.0912  0.0303   
 12329  0.1199  -0.0505  0.1399   
 12330  0.1579  0.3795  -0.4487   
 12331  -0.1794  -0.1772  0.2355  
 12332  0.0825  0.0360  -0.0211   
 12333  0.1604  -0.0142  0.7811   
 12334  0.1803  -0.2081  0.8601   
 12335  -0.3449  0.0597  -0.2605  
 12336  0.2453  -0.0159  0.3722   
 12337  0.0214  -0.0966  -0.2220  
 12338  -0.0525  -0.0722  -0.1179 
 12339  0.2848  0.0069  -0.2231   
 12340  0.2548  -0.3645  -0.5848  
 12341  -0.3447  -0.1807  0.1655  
 12342  -0.2149  0.0645  0.1124   
 12343  -0.3450  0.0355  0.0637   
 12344  0.0528  -0.0437  -0.2591  
 12345  0.1872  0.0343  -0.2239   
 12346  -0.0104  -0.2335  0.0073  
 12347  0.2164  0.3309  0.0184   
 12348  0.4120  0.1498  -0.1096   
 12349  0.1968  0.0818  -0.0719   
 12350  -0.1793  -0.0697  -0.0983 
 12351  0.0196  0.0852  -0.1378   
 12352  -0.0514  0.0059  -0.0725  
 12353  -0.0096  -0.0446  -0.0423 
 12354  -0.1794  -0.1801  0.4838  
 12355  0.2796  0.0575  0.1112   
 12356  -0.1153  0.2198  0.8415   
 12357  0.0896  -0.1282  0.7685   
 12358  0.2233  0.0901  0.0970   
 12359  0.0810  0.1177  -0.1653   
 12360  0.0269  0.0363  0.0862   
 12361  -0.1458  0.1163  -0.0377  
 12362  -0.1159  -0.0717  -0.0007 
 12363  -0.0136  0.0134  -0.2820  
 12364  -0.0172  0.1596  -0.3520  
 12365  0.1504  -0.0408  -0.1755  
 12366  0.2832  0.0660  -0.2556   
 12367  0.0147  0.0349  -0.2981   
 12368  -0.1477  0.0648  -0.0972  
 12369  0.2831  0.0375  -0.2396   
 12370  0.1793  -0.0152  -0.0983  
 12371  0.0524  -0.0964  -0.1208  
 12372  -0.1112  0.3253  -0.3275  
 12373  0.0511  0.3737  -0.2869   
 12374  0.3186  -0.0990  0.2405   
 12375  0.3205  -0.1546  -0.0224  
 12376  0.0841  0.0610  -0.0384   
 12377  -0.0497  0.0614  -0.1107  
 12378  -0.1807  0.0387  0.0272   
 12379  0.2545  -0.0453  -0.5807  
 12380  0.3909  0.1655  -0.3131   
 12381  -0.2404  -0.2006  0.0314  
 12382  0.0838  -0.0732  -0.2463  
 12383  -0.2516  0.2216  -0.7065  
 12384  -0.3153  0.1134  0.1889   
 12385  -0.0152  -0.1493  -0.1794 
 12386  -0.0105  -0.1526  -0.0651 
 12387  -0.2102  -0.1753  0.2425  
 12388  0.1223  -0.2318  -0.0244  
 12389  0.1497  0.1193  -0.2639   
 12390  0.0159  0.0111  -0.2845   
 12391  -0.2744  0.0882  0.3984   
 12392  -0.1456  -0.1763  -0.1353 
 12393  0.0873  0.3553  -0.2829   
 12394  0.1187  0.0337  -0.7828   
 12395  -0.1119  -0.2049  0.1278  
 12396  -0.1470  0.0607  -0.3875  
 12397  -0.0793  0.0077  -0.2047  
 12398  0.1856  0.1433  -0.2786   
 12399  0.0513  0.2259  -0.2167   
 12400  -0.1182  -0.0932  -0.2006 
 12401  0.0210  -0.0407  -0.1527  
 12402  -0.2455  0.1218  -0.4968  
 12403  -0.1826  -0.0402  0.4182  
 12404  -0.1507  0.0631  0.0044   
 12405  -0.2167  0.0386  0.1388   
 12406  -0.0162  0.0896  -0.1333  
 12407  -0.0151  -0.4150  0.0000  
 12408  -0.2501  0.2760  0.2199   
 12409  -0.1442  0.0105  0.0461   
 12410  -0.0442  0.1113  0.0425   
 12411  0.0193  -0.0448  0.3648   
 12412  0.0883  -0.1483  0.5796   
 12413  -0.1179  0.1407  -0.0570  
 12414  -0.0123  0.0312  -0.0960  
 12415  -0.0510  -0.2043  0.5958  
 12416  0.0000  0.1427  -0.4813   
 12417  -0.0821  0.3314  -0.1725  
 12418  0.0226  -0.0681  -0.2376  
 12419  0.0109  -0.1215  0.6804   
 12420  -0.0460  0.0118  -0.1749  
 12421  -0.2121  0.1429  -0.1342  
 12422  0.0543  0.1385  -0.1712   
 12423  -0.0475  -0.2565  0.1685  
 12424  -0.1793  0.2266  -0.2753  
 12425  -0.0119  0.3532  -0.1922  
 12426  -0.1502  0.0160  0.2434   
 12427  0.1541  0.0639  0.4106   
 12428  -0.1168  -0.0210  0.1702  
 12429  -0.0134  0.0336  -0.0972  
 12430  -0.3425  -0.3877  -0.3373 
 12431  0.1546  0.0304  -0.2168   
 12432  0.0138  -0.0435  0.2604   
 12433  0.2577  0.2515  -0.3359   
 12434  0.0168  0.2758  0.0828   
 12435  0.0850  -0.1253  0.3256   
 12436  -0.0820  -0.0728  -0.4373 
 12437  -0.0782  0.1395  -0.2489  
 12438  0.1167  -0.3086  0.3039   
 12439  -0.1456  0.0936  0.0698   
 12440  -0.1845  0.1364  -0.6016  
 12441  0.0118  0.2265  -0.2199   
 12442  -0.2802  -0.0898  -0.0674 
 12443  -0.0510  0.0679  0.0685   
 12444  -0.0169  -0.0420  -0.3580 
 12445  0.0000  0.0000  0.0000   
 12446  0.0000  0.0000  0.0000   
 12447  0.0000  0.0000  0.0000   
 12448  0.0000  0.0000  0.0000   
 12449  0.0000  0.0000  0.0000   
 12450  0.0000  0.0000  0.0000   
 12451  0.0000  0.0000  0.0000   
 12452  0.1524  0.0859  0.0482   
 12453  0.3884  -0.1789  0.4992   
 12454  -0.1825  0.1135  0.1401   
 12455  0.0514  -0.1820  0.2760   
 12456  -0.1829  -0.0222  0.0631  
 12457  -0.2805  -0.0762  0.0253  
 12458  0.2542  -0.0702  0.0158   
 12459  -0.1771  0.1653  0.2819   
 12460  -0.1149  0.0342  -0.0922  
 12461  0.4465  0.2458  -0.2805   
 12462  -0.0204  -0.2316  0.3659  
 12463  -0.0155  -0.0756  0.2914  
 12464  0.1150  0.2174  -0.3940   
 12465  0.0198  -0.0973  0.5217   
 12466  -0.1816  0.0618  -0.4857  
 12467  -0.1481  0.3205  -0.1652  
 12468  -0.0463  -0.1031  -0.2107 
 12469  0.1436  0.0884  -0.2515   
 12470  0.0899  -0.0977  0.1882   
 12471  0.2473  -0.0741  -0.1725  
 12472  -0.1475  0.1202  -0.1333  
 12473  0.0812  0.2430  0.5063   
 12474  -0.2490  -0.1055  0.0614  
 12475  -0.1149  -0.2291  0.6614  
 12476  0.2175  -0.0179  -0.0028  
 12477  0.0454  -0.1496  -0.4143  
 12478  0.1132  -0.0946  0.1870   
 12479  0.0134  -0.4194  0.5226   
 12480  -0.2831  -0.1520  -0.1252 
 12481  0.0831  0.0298  -0.3944   
 12482  0.0163  0.0306  -0.2918   
 12483  0.1142  -0.2857  0.2834   
 12484  -0.2808  0.2178  -0.2575  
 12485  0.0137  0.1903  -0.2797   
 12486  0.1543  0.4300  0.0434   
 12487  0.0860  -0.0441  -0.0571  
 12488  0.1478  0.0897  0.3835   
 12489  0.1466  0.2764  -0.2539   
 12490  0.2153  -0.0463  0.1161   
 12491  -0.1135  0.1149  -0.1344  
 12492  -0.1525  0.1369  -0.0485  
 12493  0.0528  0.1131  0.0227   
 12494  0.1105  0.2451  -0.3990   
 12495  0.3861  -0.0724  -0.4847  
 12496  -0.0540  0.0280  0.0112   
 12497  0.1150  0.3531  -0.2842   
 12498  -0.0208  0.0343  -0.0010  
 12499  0.1152  -0.1024  0.1877   
 12500  0.0807  0.1113  -0.2523   
 12501  -0.1186  0.0377  -0.5776  
 12502  -0.1505  0.1139  0.3371   
 12503  -0.0166  0.0034  0.3162   
 12504  -0.1805  -0.1797  0.3579  
 12505  -0.0488  -0.1806  0.5526  
 12506  -0.2144  0.0602  -0.0844  
 12507  -0.2509  -0.1762  0.1321  
 12508  0.1141  -0.0472  0.3376   
 12509  0.0204  0.0114  0.0068   
 12510  -0.0801  -0.3088  -0.0328 
 12511  0.0545  -0.2544  -0.1146  
 12512  0.4738  0.1092  -0.5374   
 12513  -0.1169  -0.0991  0.2435  
 12514  0.2142  0.0312  -0.2273   
 12515  -0.2153  -0.1757  0.7313  
 12516  0.1830  -0.0213  -0.4852  
 12517  -0.1136  -0.0459  0.3985  
 12518  0.0020  -0.0002  -0.0158  
 12519  -0.2155  0.1374  0.0558   
 12520  0.0830  0.0639  0.1433   
 12521  0.0832  0.0883  -0.1508   
 12522  -0.0560  0.1160  -0.5142  
 12523  0.1502  0.0339  -0.0339   
 12524  0.3807  0.2191  -0.1762   
 12525  0.3832  -0.1456  -0.2504  
 12526  0.1838  0.1112  0.0851   
 12527  0.0216  -0.2319  0.4793   
 12528  0.0490  -0.0999  -0.1202  
 12529  0.0527  -0.1473  -0.1973  
 12530  -0.1171  -0.0993  0.9088  
 12531  -0.0543  0.0614  -0.1120  
 12532  -0.0514  0.0657  -0.2118  
 12533  0.2766  -0.0692  0.5153   
 12534  0.0512  0.2429  -0.2293   
 12535  -0.0470  0.0070  0.1241   
 12536  0.2853  0.0891  -0.0917   
 12537  0.0144  0.1432  0.0041   
 12538  -0.1794  -0.2598  0.4718  
 12539  0.1503  0.0077  -0.3975   
 12540  -0.0546  0.1177  0.2169   
 12541  0.2221  0.2167  0.0871   
 12542  0.0521  -0.1221  0.1155   
 12543  0.1168  -0.0728  -0.0479  
 12544  -0.1824  0.0092  -0.1561  
 12545  -0.2154  0.1633  -0.1523  
 12546  -0.2147  0.3495  -0.0887  
 12547  0.0123  -0.0738  0.7111   
 12548  -0.2811  0.2413  0.0767   
 12549  0.0863  -0.2542  0.7361   
 12550  -0.2540  0.1162  0.5513   
 12551  0.0780  -0.0243  -0.1763  
 12552  0.1789  0.1897  -0.1373   
 12553  -0.0239  -0.1483  0.0448  
 12554  -0.0317  -0.0170  -0.0638 
 12555  0.0398  -0.1264  0.4451   
 12556  -0.0016  0.0892  -0.6949  
 12557  0.0651  0.4041  -0.3777   
 12558  -0.2309  -0.0191  -0.0271 
 12559  -0.0026  0.0294  0.2817   
 12560  0.1855  0.1166  -0.1875   
 12561  -0.3344  -0.1777  -0.1017 
 12562  0.0220  -0.2586  -0.1132  
 12563  -0.0469  -0.1504  0.8410  
 12564  0.1058  -0.2038  0.0543   
 12565  0.1214  -0.0547  -0.4501  
 12566  -0.2083  -0.1506  0.1463  
 12567  0.0070  0.1402  -0.0882   
 12568  0.1641  -0.3388  0.9554   
 12569  0.1304  -0.1538  0.5476   
 12570  0.0348  0.1951  -0.0431   
 12571  -0.3161  -0.0507  0.0149  
 12572  0.1880  0.0080  0.1518   
 12573  -0.1277  -0.1297  0.0389  
 12574  0.1186  -0.1798  0.7999   
 12575  0.1456  -0.0755  -0.1686  
 12576  0.0195  0.2082  -0.4706   
 12577  -0.2400  0.1600  -0.2487  
 12578  0.0916  -0.0550  -0.5742  
 12579  -0.0615  -0.2640  0.2695  
 12580  -0.0395  -0.1012  -0.0198 
 12581  -0.0722  0.0830  -0.2366  
 12582  0.2242  -0.0311  -0.1260  
 12583  0.1326  -0.1117  0.1496   
 12584  -0.1471  -0.0868  -0.0157 
 12585  -0.0621  0.1475  0.2425   
 12586  -0.1286  -0.0097  0.6116  
 12587  -0.0710  -0.1933  0.8545  
 12588  -0.1899  0.1660  -0.3602  
 12589  0.0060  -0.0363  -0.0965  
 12590  0.0855  0.0581  -0.3495   
 12591  0.0514  -0.1158  0.3602   
 12592  -0.2641  -0.0411  0.0278  
 12593  0.2644  -0.1462  0.1190   
 12594  0.0678  0.1627  -0.3956   
 12595  -0.0811  0.3162  -0.3595  
 12596  -0.2846  0.1817  -0.0178  
 12597  0.1625  -0.1298  -0.1771  
 12598  -0.1490  -0.0006  -0.2987 
 12599  -0.1493  0.0247  0.4392   
 12600  -0.1533  0.0953  0.0060   
 12601  -0.0637  0.0673  0.6242   
 12602  -0.0362  0.0227  0.3909   
 12603  -0.2054  -0.1090  0.2892  
 12604  0.1212  0.1718  0.5184   
 12605  0.2298  -0.0361  -0.3540  
 12606  0.0100  0.0607  0.3186   
 12607  0.1550  -0.2417  0.7250   
 12608  0.0000  -0.2715  0.1031   
 12609  0.1962  0.0608  0.0098   
 12610  0.0075  -0.1280  -0.0835  
 12611  0.3424  -0.1250  0.3850   
 12612  -0.0212  0.0241  0.3380   
 12613  -0.1459  0.4910  -0.4533  
 12614  0.0000  0.0000  0.0000   
 12615  0.0000  0.0000  0.0000   
 12616  0.0000  0.0000  0.0000   
 12617  0.1467  0.1528  0.3015   
 12618  -0.1123  -0.1330  0.4222  
 12619  -0.1366  -0.1877  0.2913  
 12620  0.0821  0.0280  0.3561   
 12621  -0.1385  -0.0916  -0.1095 
 12622  0.2174  -0.1917  -0.4942  
 12623  -0.0892  -0.0472  0.1185  
 12624  0.2609  0.0290  -0.0999   
 12625  -0.1503  0.0761  0.2829   
 12626  -0.0707  -0.2432  -0.1123 
 12627  -0.2660  0.0011  -0.1527  
 12628  -0.1300  0.0233  0.3273   
 12629  -0.2088  -0.1907  -0.0167 
 12630  -0.1134  -0.2415  0.1136  
 12631  -0.1441  -0.1926  -0.0335 
 12632  -0.1411  -0.1939  0.7000  
 12633  -0.0968  0.3871  -0.0994  
 12634  -0.2300  -0.1725  0.8106  
 12635  -0.1784  0.0476  -0.4560  
 12636  0.1775  -0.1954  -0.3023  
 12637  -0.0876  -0.1732  0.6415  
 12638  -0.1411  0.1476  -0.1012  
 12639  0.2434  -0.0695  0.1306   
 12640  -0.1177  0.0679  0.4404   
 12641  0.2814  0.1398  -0.1720   
 12642  0.0027  -0.0995  -0.1438  
 12643  -0.0251  -0.1741  0.3125  
 12644  -0.1798  -0.0816  0.5479  
 12645  0.1645  0.1419  0.0671   
 12646  -0.0917  -0.1275  -0.2007 
 12647  -0.0021  -0.0080  -0.4596 
 12648  -0.1561  0.1291  -0.4128  
 12649  -0.1552  0.0806  0.0146   
 12650  -0.0161  -0.1611  -0.1099 
 12651  -0.1599  0.0285  -0.0369  
 12652  -0.0735  0.1948  -0.2344  
 12653  -0.0763  -0.0997  0.1261  
 12654  -0.1553  -0.1189  -0.0248 
 12655  0.1195  -0.1515  -0.1627  
 12656  -0.0202  0.0361  -0.0098  
 12657  -0.0478  0.1255  -0.4416  
 12658  -0.0521  -0.0659  0.6766  
 12659  0.1477  -0.0669  0.8373   
 12660  -0.0856  -0.0255  -0.2124 
 12661  0.0452  -0.1920  0.2370   
 12662  -0.0267  -0.0512  0.0413  
 12663  0.0542  -0.0794  0.0352   
 12664  0.2592  0.0085  -0.0770   
 12665  -0.2027  -0.2659  1.0409  
 12666  0.1771  -0.2664  -0.1269  
 12667  -0.1445  -0.0198  0.1085  
 12668  -0.0359  0.0168  -0.1880  
 12669  -0.1303  -0.1620  -0.5080 
 12670  -0.1326  -0.0939  0.2457  
 12671  0.1077  0.0573  -0.2428   
 12672  0.1282  -0.0528  -0.1090  
 12673  -0.2216  -0.0323  -0.1280 
 12674  -0.0497  0.1631  -0.3418  
 12675  -0.0018  -0.0303  -0.0226 
 12676  -0.0040  -0.0339  0.1365  
 12677  -0.1371  0.2050  -0.2830  
 12678  0.0612  0.0533  -0.0251   
 12679  0.1809  0.0727  -0.2033   
 12680  0.1893  -0.1068  -0.0211  
 12681  0.1871  0.0030  0.1941   
 12682  0.0943  0.2011  -0.3848   
 12683  -0.1160  0.1785  -0.4873  
 12684  -0.0392  0.0453  -0.0085  
 12685  0.0316  -0.1509  -0.3982  
 12686  -0.1850  -0.0125  0.0669  
 12687  0.0929  0.0611  0.0171   
 12688  -0.0313  0.1935  -0.0454  
 12689  -0.0984  -0.1424  0.0663  
 12690  -0.2502  0.0352  0.0382   
 12691  0.2460  -0.0967  -0.1381  
 12692  -0.0163  0.0516  0.1813   
 12693  0.0219  0.1153  -0.0847   
 12694  0.2623  -0.3211  0.2948   
 12695  -0.0211  -0.1259  0.1805  
 12696  0.0994  -0.0591  0.3128   
 12697  -0.0072  -0.1038  0.0713  
 12698  -0.0088  0.1555  0.0189   
 12699  0.0266  0.2347  -0.2248   
 12700  -0.0572  -0.1506  -0.0453 
 12701  0.0277  -0.1769  0.7854   
 12702  -0.1509  0.0181  -0.5204  
 12703  -0.0291  -0.0491  -0.0560 
 12704  0.0720  0.0378  -0.3442   
 12705  -0.0919  -0.2465  0.2201  
 12706  -0.0379  -0.0516  0.3194  
 12707  -0.1270  0.0124  -0.0848  
 12708  -0.0649  0.2018  -0.4610  
 12709  -0.0466  0.3320  -0.1561  
 12710  -0.2354  -0.0807  0.3314  
 12711  -0.0129  -0.2716  0.2018  
 12712  -0.0809  -0.2538  0.0249  
 12713  -0.1044  0.0460  -0.0512  
 12714  0.1104  0.3948  -0.1633   
 12715  0.0361  -0.0838  0.1533   
 12716  -0.1492  0.0223  0.1851   
 12717  -0.1729  0.1664  0.1395   
 12718  -0.0024  0.1445  -0.6486  
 12719  0.3763  -0.2990  0.2395   
 12720  -0.0200  -0.0486  -0.1621 
 12721  0.2337  0.2093  -0.5605   
 12722  0.2750  0.1609  -0.3165   
 12723  0.0518  0.1949  -0.3576   
 12724  0.0323  0.0899  0.2116   
 12725  -0.1790  -0.0526  0.0349  
 12726  0.0325  0.0917  -0.1813   
 12727  0.0505  0.0491  -0.2290   
 12728  0.2031  -0.0570  -0.1365  
 12729  0.2821  0.0277  -0.5178   
 12730  0.1493  0.3138  -0.1302   
 12731  -0.2984  -0.1126  -0.2044 
 12732  0.0865  -0.0816  -0.3104  
 12733  0.1237  -0.1086  0.3355   
 12734  0.0000  0.2269  0.0000   
 12735  0.0872  0.2111  -0.2884   
 12736  0.0059  0.0023  -0.2593   
 12737  -0.1872  -0.0190  0.0000  
 12738  0.1062  -0.0018  0.0000   
 12739  -0.1498  0.0331  0.4439   
 12740  0.0000  -0.0437  0.0000   
 12741  0.0000  -0.0699  0.0000   
 12742  0.0000  -0.0282  0.0000   
 12743  0.0000  0.1230  0.0000   
 12744  0.0000  -0.0646  0.0000   
 12745  0.0000  -0.1287  0.0000   
 12746  0.0000  -0.1074  0.0000   
 12747  -0.2337  0.0956  0.0073   
 12748  0.0359  -0.0713  0.0048   
 12749  0.0942  -0.0248  -0.0404  
 12750  -0.0588  0.1181  -0.1493  
 12751  -0.1150  -0.1304  -0.1377 
 12752  0.0448  -0.0891  -0.2708  
 12753  -0.0567  0.0302  -0.5247  
 12754  0.1021  0.0560  0.1269   
 12755  -0.0189  0.2166  0.2471   
 12756  -0.0568  -0.0876  0.7906  
 12757  0.0585  0.3056  -0.6063   
 12758  0.0345  -0.0269  0.2296   
 12759  0.0566  0.1120  0.3867   
 12760  0.0918  0.1737  -0.2551   
 12761  -0.2148  0.0354  -0.1958  
 12762  0.0333  0.0117  0.2144   
 12763  -0.2709  0.1583  -0.6722  
 12764  0.0584  -0.1464  0.3631   
 12765  0.1657  -0.0248  -0.3040  
 12766  -0.1707  0.1197  -0.0987  
 12767  0.1752  -0.0830  0.1121   
 12768  0.3119  0.0993  0.0145   
 12769  -0.0406  -0.0075  0.2552  
 12770  -0.0968  -0.3348  -0.5421 
 12771  0.1911  0.0591  0.0591   
 12772  0.2326  -0.1950  0.0993   
 12773  -0.0201  -0.1931  -0.4421 
 12774  -0.0026  -0.2948  0.4626  
 12775  -0.0350  -0.1467  0.2890  
 12776  0.2238  -0.1485  -0.0329  
 12777  -0.1323  0.0185  -0.2209  
 12778  0.2648  -0.2100  -0.2432  
 12779  0.0151  0.2776  -0.5977   
 12780  0.2121  -0.3150  0.0112   
 12781  -0.2617  -0.1611  0.2972  
 12782  0.0000  0.0000  0.0000   
 12783  0.0000  0.0000  0.0000   
 12784  -0.0150  0.0000  0.0000   
 12785  0.0051  0.0556  0.5996   
 12786  0.0172  0.0369  -0.8886   
 12787  -0.1944  0.0781  -0.1254  
 12788  0.0191  -0.1673  -0.2437  
 12789  0.0940  -0.1074  0.7533   
 12790  -0.2354  0.2025  0.1250   
 12791  0.0222  0.0809  0.2171   
 12792  -0.0779  -0.0836  0.1038  
 12793  -0.0399  -0.2361  0.5050  
 12794  0.4422  0.1619  0.0621   
 12795  -0.0572  0.0753  -0.2254  
 12796  0.0629  0.1609  -0.1005   
 12797  0.0011  0.0756  -0.0328   
 12798  -0.1139  0.1219  -0.1067  
 12799  -0.2077  -0.0084  0.1528  
 12800  -0.0537  -0.0309  0.1291  
 12801  -0.2086  -0.0413  0.2603  
 12802  -0.1356  -0.1062  0.3051  
 12803  -0.0606  0.5305  -0.3035  
 12804  -0.1702  -0.0870  0.2191  
 12805  -0.1349  -0.1034  -0.0942 
 12806  0.0408  0.0406  0.1866   
 12807  0.0615  -0.0441  0.3273   
 12808  0.1028  0.1211  0.1712   
 12809  -0.0717  0.0412  -0.4709  
 12810  0.1196  -0.2276  0.0231   
 12811  0.1037  -0.0200  -0.1972  
 12812  -0.1669  -0.0029  0.0307  
 12813  0.1579  0.0837  -0.3885   
 12814  0.0077  -0.0609  0.3644   
 12815  -0.0749  0.0200  0.0995   
 12816  -0.0489  0.1037  -0.1699  
 12817  -0.4190  -0.2275  0.4046  
 12818  0.1947  0.1041  0.2885   
 12819  -0.1510  -0.0025  0.2111  
 12820  -0.1476  -0.0855  -0.1831 
 12821  0.0805  -0.0015  -0.2031  
 12822  -0.1121  0.0795  0.1286   
 12823  -0.0134  0.0397  -0.1408  
 12824  -0.0557  0.0201  0.0204   
 12825  0.1203  -0.2913  0.5122   
 12826  -0.0587  -0.1054  0.3580  
 12827  0.0937  0.3308  -0.1901   
 12828  0.0003  -0.0228  0.1097   
 12829  0.1691  -0.1669  0.0325   
 12830  0.0568  -0.0875  -0.1518  
 12831  0.1128  0.0762  0.2009   
 12832  -0.0624  0.0990  -0.3023  
 12833  -0.0420  0.0401  -0.0687  
 12834  0.0926  -0.2699  -0.0242  
 12835  -0.0368  -0.1489  -0.0069 
 12836  -0.1925  -0.1495  -0.7120 
 12837  -0.0307  0.0559  0.3246   
 12838  0.1686  -0.1514  0.1671   
 12839  0.1317  0.0962  -0.2021   
 12840  0.2442  0.1559  -0.3158   
 12841  0.2648  0.0575  0.1596   
 12842  0.0534  -0.1250  0.1576   
 12843  0.0304  0.3766  -0.1705   
 12844  0.2276  -0.1283  -0.4686  
 12845  0.0680  -0.1924  -0.1110  
 12846  0.1871  -0.1258  -0.5413  
 12847  -0.0418  0.2856  -0.2441  
 12848  -0.1786  -0.1274  0.2744  
 12849  0.1268  -0.0473  -0.1003  
 12850  0.2697  -0.1425  -0.3454  
 12851  0.0376  -0.2514  0.3183   
 12852  -0.1350  -0.1742  -0.1588 
 12853  0.1735  0.0000  0.0000   
 12854  -0.0424  0.0000  0.0000   
 12855  -0.0253  0.0000  0.0000   
 12856  -0.0180  -0.1347  0.0000  
 12857  -0.1149  -0.2528  0.1787  
 12858  -0.0598  0.0221  -0.0828  
 12859  -0.0401  0.1216  -0.2686  
 12860  0.1500  -0.1486  -0.0798  
 12861  -0.1338  -0.0681  -0.3543 
 12862  -0.2549  0.1040  -0.3596  
 12863  -0.1169  -0.1091  0.1512  
 12864  -0.0776  0.0204  -0.5276  
 12865  0.1117  0.0842  -0.0406   
 12866  -0.0040  0.1088  -0.4385  
 12867  0.3564  -0.2421  0.4621   
 12868  -0.0183  -0.1205  -0.0406 
 12869  0.0577  0.1294  -0.3832   
 12870  0.0609  -0.0129  -0.0564  
 12871  -0.2267  -0.0723  0.4383  
 12872  0.1742  0.0315  0.0284   
 12873  -0.0963  0.1880  0.0455   
 12874  -0.1576  0.2669  -0.6174  
 12875  0.0568  -0.0827  -0.3245  
 12876  0.2656  0.0060  -0.1977   
 12877  0.0952  -0.1662  0.0000   
 12878  -0.0133  0.2221  -0.1909  
 12879  -0.0552  0.1136  0.0752   
 12880  0.0432  0.0750  -0.1081   
 12881  0.0604  -0.0557  -0.4564  
 12882  -0.2501  -0.0787  -0.0708 
 12883  -0.2081  0.0805  -0.2509  
 12884  0.0810  -0.0068  -0.1801  
 12885  0.0990  -0.2426  -0.0144  
 12886  -0.2089  -0.0237  0.6237  
 12887  0.1217  0.2163  0.0915   
 12888  -0.1932  0.2178  0.0351   
 12889  -0.0336  0.1335  -0.4217  
 12890  -0.0897  -0.0568  0.1857  
 12891  -0.1275  0.0832  -0.1313  
 12892  0.1634  0.0349  0.0746   
 12893  0.0076  0.1912  -0.3812   
 12894  0.0388  0.2146  -0.1411   
 12895  0.1062  0.0721  0.2696   
 12896  0.2009  0.1176  -0.0544   
 12897  0.1886  0.0312  0.2103   
 12898  0.0323  0.0148  0.0529   
 12899  -0.0488  0.0861  -0.1191  
 12900  0.0112  -0.0072  0.4505   
 12901  -0.1056  -0.0246  0.2796  
 12902  0.0522  -0.1103  0.0692   
 12903  -0.0190  -0.1825  0.0000  
 12904  0.1734  0.0000  0.0000   
 12905  0.0113  -0.4399  0.0000   
 12906  -0.0609  0.0913  0.0945   
 12907  -0.2545  0.0411  -0.1170  
 12908  0.0381  -0.1679  0.3810   
 12909  -0.3338  0.0748  0.0317   
 12910  0.2800  0.1226  -0.2614   
 12911  0.1078  -0.1334  -0.2424  
 12912  0.2878  0.0009  0.0000   
 12913  -0.0189  0.1103  -0.4956  
 12914  0.1141  0.1015  -0.3907   
 12915  0.0547  -0.0151  0.1421   
 12916  0.0783  0.0986  -0.1534   
 12917  0.0135  0.1606  -0.4273   
 12918  0.1311  0.0426  -0.3440   
 12919  0.0508  0.1700  -0.4514   
 12920  0.0120  0.0711  -0.1160   
 12921  0.0077  -0.1560  0.2565   
 12922  -0.0260  0.0002  -0.0274  
 12923  -0.0293  -0.0029  0.1471  
 12924  0.0023  -0.1883  -0.1145  
 12925  0.2366  -0.0097  0.0000   
 12926  0.0790  0.0000  0.0000   
 12927  0.1736  0.0000  0.0000   
 12928  0.2195  0.0000  0.0000   
 12929  -0.1518  0.0000  0.0000   
 12930  -0.0366  0.0000  0.0000   
 12931  0.0761  0.0000  0.0000   
 12932  -0.1930  0.2883  0.0000   
 12933  0.1729  0.1527  -0.4593   
 12934  0.3219  -0.0616  -0.2410  
 12935  0.0329  -0.1275  -0.1590  
 12936  0.0964  0.0581  -0.4666   
 12937  0.0301  0.0026  0.0003   
 12938  0.0548  0.4719  -0.1334   
 12939  -0.0815  -0.0025  -0.1032 
 12940  -0.1518  0.2728  -0.3827  
 12941  0.1119  0.3735  -0.4279   
 12942  0.0606  -0.1226  0.4930   
 12943  0.4222  0.0547  -0.1371   
 12944  0.1128  0.1891  0.0623   
 12945  -0.1779  -0.1506  0.4270  
 12946  0.0747  -0.1481  0.3787   
 12947  -0.0450  0.1680  0.3181   
 12948  0.0360  0.2942  0.0596   
 12949  -0.1930  0.2024  -0.3123  
 12950  0.1067  -0.1418  0.0000   
 12951  0.0000  0.0000  0.0000   
 12952  -0.2908  0.0000  0.0000   
 12953  0.4403  0.0000  0.0000   
 12954  0.2789  -0.1657  0.4062   
 12955  0.0153  -0.2277  0.2155   
 12956  -0.1197  0.1765  0.0000   
 12957  -0.1350  0.1611  0.0000   
 12958  -0.0395  0.1631  0.0000   
 12959  0.2449  0.2675  0.0000   
 12960  0.1380  -0.1690  -0.5079  
 12961  -0.2313  0.0212  0.8806   
 12962  0.0545  0.0759  -0.1473   
 12963  -0.0230  -0.1258  0.0013  
 12964  -0.1178  0.3101  -0.4174  
 12965  0.1921  0.0209  0.4265   
 12966  0.1646  -0.0654  -0.4171  
 12967  0.2119  0.0827  0.3242   
 12968  -0.0213  -0.1918  0.0000  
 12969  0.0561  -0.1682  0.0000   
 12970  0.0542  0.0574  -0.1526   
 12971  0.2079  0.0052  0.0815   
 12972  -0.1704  0.3079  -0.2612  
 12973  -0.3126  -0.2084  0.0000  
 12974  0.2290  0.0944  0.0000   
 12975  0.0087  0.0178  0.3876   
 12976  0.0711  -0.2151  0.0551   
 12977  -0.1183  0.0029  0.3243   
 12978  0.0709  0.0815  -0.3198   
 12979  0.1047  0.1018  0.0749   
 12980  0.0705  0.2825  -0.2306   
 12981  -0.0604  -0.2300  -0.2321 
 12982  -0.0013  0.3016  0.2381   
 12983  -0.0991  -0.0033  0.0874  
 12984  0.1126  -0.2924  0.2189   
 12985  0.0345  -0.0215  -0.0711  
 12986  -0.0343  0.1400  0.1900   
 12987  -0.0799  -0.0221  -0.0305 
 12988  -0.0022  0.0331  0.4381   
 12989  -0.0810  0.0407  0.0908   
 12990  0.0344  -0.0222  -0.0363  
 12991  -0.1334  -0.0639  0.3828  
 12992  -0.1539  -0.2056  0.0000  
 12993  -0.0846  0.0327  0.3658   
 12994  0.0750  -0.1046  -0.0416  
 12995  -0.1386  -0.1836  0.1920  
 12996  -0.0416  -0.1461  0.4975  
 12997  -0.0209  -0.0451  0.4693  
 12998  0.1863  0.0612  -0.5871   
 12999  -0.0075  -0.2922  -0.2226 
 13000  -0.1566  -0.1085  0.0000  
 13001  -0.2126  -0.1680  0.2553  
 13002  -0.0589  0.0815  0.2437   
 13003  0.1097  0.0195  0.0119   
 13004  -0.2697  0.0609  0.0000   
 13005  -0.0634  0.0190  -0.0092  
 13006  -0.0628  0.0782  0.0000   
 13007  -0.2718  -0.1053  0.0000  
 13008  0.0152  -0.0054  0.0000   
 13009  -0.2727  0.0208  0.0000   
 13010  0.0892  0.0399  -0.4784   
 13011  0.0535  -0.0601  -0.1857  
 13012  0.1334  0.0839  -0.2812   
 13013  0.1134  -0.3552  0.4494   
 13014  -0.1994  0.3031  -0.2031  
 13015  -0.0173  0.0960  0.3970   
 13016  0.1511  0.1804  0.1258   
 13017  -0.1565  -0.0418  0.2292  
 13018  0.0316  0.0416  -0.1358   
 13019  -0.0067  -0.2498  0.5688  
 13020  0.1352  -0.0252  0.1716   
 13021  -0.1368  0.0597  -0.5140  
 13022  0.1897  -0.0020  -0.1672  
 13023  -0.0787  0.0181  -0.2142  
 13024  -0.0819  -0.1474  -0.4558 
 13025  -0.0584  0.2263  -0.1380  
 13026  0.2335  0.0388  -0.4972   
 13027  0.1678  -0.1887  -0.1648  
 13028  0.2125  0.1786  -0.4225   
 13029  0.1097  -0.0453  0.1050   
 13030  0.0391  -0.0442  0.1869   
 13031  0.2321  -0.3542  1.0634   
 13032  -0.1187  0.3781  0.0901   
 13033  -0.0374  0.1864  -0.4717  
 13034  0.0802  -0.0192  0.2102   
 13035  -0.3504  -0.2492  -0.1995 
 13036  -0.1365  -0.1679  -0.1390 
 13037  -0.1550  -0.1051  -0.0979 
 13038  0.1181  -0.0017  -0.2894  
 13039  -0.1511  0.0170  -0.3238  
 13040  -0.2917  -0.0462  0.5166  
 13041  0.1184  0.1573  -0.4199   
 13042  -0.0605  -0.1444  0.4647  
 13043  -0.0574  -0.1449  0.5430  
 13044  0.0572  -0.1242  -0.1358  
 13045  -0.0960  -0.0863  -0.1160 
 13046  0.0980  0.1407  -0.4728   
 13047  0.1193  -0.0410  0.4283   
 13048  0.2012  0.2868  -0.1951   
 13049  -0.0890  -0.2103  -0.0313 
 13050  0.1292  0.0617  0.0672   
 13051  -0.0817  -0.2916  -0.6022 
 13052  0.1133  0.0610  -0.5112   
 13053  -0.1967  -0.2336  0.0225  
 13054  0.1345  0.0590  -0.1256   
 13055  0.2212  -0.0505  0.3328   
 13056  0.0556  -0.0024  0.0667   
 13057  -0.0197  0.2836  -0.1593  
 13058  0.1325  -0.0441  0.2823   
 13059  -0.1346  -0.0496  0.2316  
 13060  -0.1174  -0.1284  0.3033  
 13061  -0.1023  -0.2301  0.2464  
 13062  -0.1736  -0.0820  0.0428  
 13063  -0.1730  0.0413  -0.0542  
 13064  0.0636  0.0194  0.2439   
 13065  -0.1530  -0.0701  0.0243  
 13066  -0.0347  0.1403  0.1054   
 13067  -0.0766  0.1197  -0.1270  
 13068  -0.0385  0.0606  0.3652   
 13069  -0.1121  -0.0138  0.0936  
 13070  0.0570  -0.1134  -0.3482  
 13071  -0.0384  -0.0394  0.1089  
 13072  0.1132  0.0433  -0.3167   
 13073  0.0055  -0.0633  0.0432   
 13074  0.0554  0.0810  -0.1984   
 13075  0.0245  -0.1271  -0.0613  
 13076  0.0994  -0.0847  0.1772   
 13077  -0.0191  0.0196  0.2579   
 13078  0.0909  -0.0681  0.3036   
 13079  0.2359  0.2355  -0.2447   
 13080  0.0000  -0.0593  0.1506   
 13081  -0.0151  -0.1244  0.4717  
 13082  0.1438  -0.0454  0.1891   
 13083  0.2700  0.1242  -0.4969   
 13084  0.0210  -0.2282  -0.0721  
 13085  0.1421  -0.0658  0.2679   
 13086  -0.0372  0.0865  -0.4527  
 13087  -0.0381  0.1081  -0.3341  
 13088  0.3373  -0.0035  -0.0358  
 13089  0.2308  0.1800  -0.5147   
 13090  -0.0420  -0.0037  -0.4229 
 13091  -0.0568  0.1195  0.0305   
 13092  0.0612  0.0952  -0.1666   
 13093  0.0397  -0.0611  -0.0863  
 13094  0.0000  0.0000  0.0000   
 13095  0.0000  0.0000  0.0000   
 13096  0.0000  0.0000  0.0000   
 13097  0.0000  0.0000  0.0000   
 13098  0.0000  0.0000  0.0000   
 13099  0.0000  0.0000  0.0000   
 13100  0.0000  0.0000  0.0000   
 13101  0.0000  0.0000  0.0000   
 13102  0.0000  0.0000  0.0000   
 13103  0.0000  0.0000  0.0000   
 13104  0.0000  0.0000  0.0000   
 13105  0.0000  0.0000  0.0000   
 13106  0.0000  0.0000  0.0000   
 13107  0.0000  0.0000  0.0000   
 13108  0.0000  0.0000  0.0000   
 13109  0.0000  0.0000  0.0000   
 13110  0.0000  0.0000  0.0000   
 13111  0.0000  0.0000  0.0000   
 13112  0.0000  0.0000  0.0000   
 13113  0.0000  0.0000  0.0000   
 13114  0.0000  0.0000  0.0000   
 13115  0.0000  0.0000  0.0000   
 13116  0.0000  0.0000  0.0000   
 13117  0.0000  0.0000  0.0000   
 13118  0.3951  0.2688  -0.3226   
 13119  0.0000  0.0000  0.0000   
 13120  0.0000  0.0000  0.0000   
 13121  0.0000  0.0000  0.0000   
 13122  0.0000  0.0000  0.0000   
 13123  0.0000  0.0000  0.0000   
 13124  0.0000  0.0000  0.0000   
 13125  -0.3709  0.0000  0.0000   
 13126  0.0793  -0.2513  0.2696   
 13127  -0.0081  0.0414  0.2587   
 13128  0.1688  0.1860  0.1596   
 13129  -0.0549  -0.0056  -0.3979 
 13130  0.0032  0.0368  0.3248   
 13131  -0.1735  0.0574  -0.1999  
 13132  -0.0917  -0.2073  0.0557  
 13133  -0.1550  0.0222  -0.6111  
 13134  -0.0579  0.0360  0.1338   
 13135  0.1730  -0.0639  0.2219   
 13136  -0.2895  -0.2726  -0.1954 
 13137  -0.0423  -0.0864  0.2380  
 13138  -0.2106  0.1384  -0.1083  
 13139  0.0199  0.2215  -0.3148   
 13140  -0.3671  0.0150  0.0136   
 13141  0.0224  -0.0718  0.2712   
 13142  0.0175  0.1158  -0.3958   
 13143  -0.1727  0.0172  0.0310   
 13144  0.2091  0.0567  -0.0826   
 13145  -0.2506  -0.0018  -0.0093 
 13146  0.1310  -0.0273  -0.3529  
 13147  0.0921  0.2305  -0.1606   
 13148  -0.1332  0.2832  -0.2086  
 13149  -0.2327  0.0733  0.2729   
 13150  -0.1355  0.0147  -0.4744  
 13151  0.2464  -0.0021  -0.1248  
 13152  0.0033  -0.0888  0.2077   
 13153  0.0559  -0.0912  0.5602   
 13154  0.3957  -0.0019  0.2225   
 13155  -0.0384  0.1481  -0.4042  
 13156  0.1119  -0.0242  -0.0819  
 13157  0.0598  0.1012  -0.0830   
 13158  -0.0666  -0.1241  0.1913  
 13159  -0.3667  -0.0651  0.1575  
 13160  0.0131  0.2029  -0.4879   
 13161  -0.4418  -0.3565  0.7034  
 13162  0.4023  0.1368  -0.4501   
 13163  0.2028  -0.2089  -0.3496  
 13164  -0.0537  0.1836  -0.1066  
 13165  0.1584  -0.0451  -0.0050  
 13166  0.0391  0.1884  -0.3639   
 13167  0.0404  -0.1047  -0.3700  
 13168  0.2133  -0.0625  -0.0054  
 13169  -0.0731  -0.0677  0.4467  
 13170  0.1705  -0.2089  0.3634   
 13171  -0.2116  0.1593  -0.1201  
 13172  -0.2917  0.1862  -0.4456  
 13173  0.0962  0.0184  -0.3647   
 13174  0.0196  0.0796  0.2071   
 13175  0.1892  -0.0220  0.3124   
 13176  0.2312  -0.2091  0.1893   
 13177  0.1188  -0.2105  0.0696   
 13178  0.0636  0.1440  0.0219   
 13179  0.0947  -0.1084  -0.0826  
 13180  0.1308  0.0563  0.1325   
 13181  -0.0299  -0.0806  0.1535  
 13182  0.1359  -0.0207  0.1941   
 13183  0.2840  -0.1071  -0.4754  
 13184  0.0561  -0.2082  0.2492   
 13185  -0.0021  -0.0492  -0.0277 
 13186  0.1350  -0.2105  0.5432   
 13187  -0.0359  0.2396  -0.0746  
 13188  0.0968  0.0159  -0.0275   
 13189  0.1934  0.1442  -0.6037   
 13190  -0.0361  0.0780  0.4267   
 13191  -0.0447  -0.2323  -0.4523 
 13192  -0.1764  -0.0016  0.4208  
 13193  0.0508  -0.0615  0.0416   
 13194  -0.0955  0.3033  -0.3293  
 13195  -0.0956  0.0001  -0.0377  
 13196  -0.0382  0.0658  -0.2955  
 13197  0.1586  0.2938  -0.4666   
 13198  0.2917  -0.2901  -0.0706  
 13199  0.0937  0.2404  -0.5012   
 13200  -0.0560  0.2067  -0.3536  
 13201  0.2074  -0.1462  -0.0783  
 13202  0.0159  0.1221  0.4333   
 13203  -0.0203  -0.0588  -0.0861 
 13204  0.0759  -0.0071  -0.0729  
 13205  0.0628  0.1175  -0.5859   
 13206  -0.1163  -0.1212  0.5408  
 13207  -0.0182  0.0126  -0.0642  
 13208  0.1571  -0.1076  0.0512   
 13209  0.0613  0.0819  0.1341   
 13210  -0.1735  0.0652  -0.0650  
 13211  -0.0921  0.1444  -0.0035  
 13212  0.0417  0.1443  -0.4678   
 13213  -0.0198  0.0682  -0.5002  
 13214  0.2891  -0.3971  0.0299   
 13215  -0.0410  0.0213  0.0733   
 13216  -0.0057  -0.0636  -0.1236 
 13217  -0.0352  -0.0592  0.5056  
 13218  -0.2116  0.0410  -0.1123  
 13219  -0.0436  -0.1445  0.2197  
 13220  -0.1550  -0.0666  0.1789  
 13221  0.1507  -0.1672  0.0263   
 13222  -0.1328  -0.0453  0.0044  
 13223  -0.0752  -0.0435  0.5007  
 13224  0.2324  -0.1667  0.1530   
 13225  0.0419  0.3149  -0.3504   
 13226  0.0008  -0.0615  -0.4570  
 13227  0.1103  0.0709  -0.1310   
 13228  -0.1565  0.1259  0.0861   
 13229  -0.0970  0.0185  0.0146   
 13230  -0.0940  -0.2263  0.0664  
 13231  -0.2546  -0.1463  0.0410  
 13232  0.1376  -0.1055  -0.0236  
 13233  -0.2108  0.1416  0.6110   
 13234  -0.1506  0.0390  -0.4074  
 13235  -0.0548  0.0203  -0.1371  
 13236  -0.1146  0.1856  -0.4042  
 13237  -0.0933  0.1658  -0.0872  
 13238  0.0156  -0.2294  0.5295   
 13239  -0.2085  0.0598  0.0128   
 13240  -0.1753  0.2288  -0.1099  
 13241  -0.0938  0.0798  -0.1023  
 13242  0.1219  0.2677  -0.2938   
 13243  -0.1692  -0.0846  0.4206  
 13244  0.0558  -0.2931  0.6830   
 13245  -0.0781  -0.2471  0.2439  
 13246  -0.2456  -0.0423  0.7038  
 13247  0.0979  -0.1274  0.6623   
 13248  0.1731  0.0006  0.0871   
 13249  0.1364  0.0868  -0.5282   
 13250  0.0066  -0.0650  0.1166   
 13251  0.2275  -0.1049  0.5793   
 13252  0.2342  0.1652  -0.2690   
 13253  0.0419  0.0590  -0.1199   
 13254  0.1181  0.0010  0.5644   
 13255  -0.1486  -0.0654  -0.2145 
 13256  -0.0341  0.0580  -0.3691  
 13257  0.0271  -0.1250  0.5394   
 13258  -0.4618  -0.1896  0.3323  
 13259  0.1882  0.0213  0.3252   
 13260  0.1735  -0.0857  -0.4753  
 13261  -0.0551  0.1017  -0.1902  
 13262  0.1199  -0.1919  0.1970   
 13263  0.0207  0.0789  0.0663   
 13264  0.1016  0.0204  -0.1736   
 13265  0.1187  0.0603  -0.5180   
 13266  -0.0964  -0.2489  0.1686  
 13267  -0.0747  -0.0412  0.6964  
 13268  -0.1937  0.0434  -0.0585  
 13269  -0.0732  -0.0659  0.0660  
 13270  -0.1498  -0.0901  0.1089  
 13271  0.0379  -0.3129  0.0980   
 13272  0.2740  -0.2095  0.6172   
 13273  0.1181  0.0591  0.3769   
 13274  -0.2844  -0.0014  0.0717  
 13275  -0.0950  -0.1094  -0.4277 
 13276  0.0625  -0.1846  0.0527   
 13277  0.2098  -0.1257  0.1118   
 13278  0.1263  0.2644  -0.0694   
 13279  0.0218  -0.0025  -0.2095  
 13280  0.0018  -0.2263  -0.0513  
 13281  0.0003  -0.2285  -0.2153  
 13282  -0.2119  -0.1051  0.1500  
 13283  0.0743  0.1031  0.1066   
 13284  -0.1571  0.0167  -0.3970  
 13285  -0.2322  -0.0388  -0.0540 
 13286  -0.1492  0.3747  -0.4622  
 13287  0.0000  0.0825  0.0000   
 13288  0.0000  0.0000  0.0000   
 13289  0.0000  0.0000  0.0000   
 13290  -0.3662  -0.0898  0.8740  
 13291  -0.1580  -0.1685  0.7881  
 13292  -0.0518  0.1214  -0.1257  
 13293  -0.0406  0.0630  -0.2947  
 13294  -0.1351  0.1226  -0.0430  
 13295  0.1217  -0.0608  -0.3288  
 13296  0.0266  -0.2082  -0.3927  
 13297  0.0053  -0.0650  -0.0155  
 13298  -0.0956  -0.1239  0.6940  
 13299  0.1514  -0.1028  0.4855   
 13300  0.2295  -0.2466  0.3917   
 13301  -0.1145  -0.0175  0.4140  
 13302  -0.2525  0.4312  -0.0277  
 13303  0.1891  0.1037  -0.2246   
 13304  -0.1167  -0.0362  0.2855  
 13305  0.0040  0.1397  -0.1500   
 13306  0.0739  -0.1660  0.1200   
 13307  0.0021  0.2101  -0.0088   
 13308  0.0225  -0.0839  -0.4524  
 13309  0.0069  0.0424  -0.2970   
 13310  0.0977  0.0210  0.3619   
 13311  0.0000  0.0384  -0.3828   
 13312  -0.0189  0.0187  -0.0770  
 13313  0.1372  -0.0623  0.0118   
 13314  0.0746  -0.2477  0.4426   
 13315  -0.0597  0.2898  -0.5642  
 13316  0.0239  -0.3553  0.5258   
 13317  -0.0940  -0.0412  0.3435  
 13318  -0.1353  -0.0042  -0.3238 
 13319  -0.0212  0.0006  0.2768   
 13320  -0.1528  -0.0680  -0.2121 
 13321  -0.0773  0.0999  -0.0544  
 13322  -0.2500  0.1249  0.0997   
 13323  0.0909  0.0772  -0.2668   
 13324  -0.0602  0.1679  -0.2859  
 13325  -0.0975  0.2080  0.0070   
 13326  0.0395  -0.1029  0.1417   
 13327  -0.0982  0.0182  0.5656   
 13328  -0.0012  -0.1502  -0.2662 
 13329  -0.0020  0.2226  -0.3749  
 13330  -0.0225  -0.0371  0.4612  
 13331  0.0173  0.1049  0.2449   
 13332  0.1314  0.0374  -0.0548   
 13333  0.2541  0.2059  -0.3412   
 13334  -0.1761  0.1440  -0.5714  
 13335  -0.0583  0.0255  0.6852   
 13336  -0.0020  0.0847  0.2053   
 13337  -0.1922  0.1625  -0.1284  
 13338  -0.0508  -0.1048  -0.2807 
 13339  -0.1587  0.0243  -0.4007  
 13340  -0.0223  -0.0657  0.0598  
 13341  -0.0383  -0.1414  1.0065  
 13342  -0.0991  0.1268  0.1348   
 13343  -0.0014  0.2149  -0.1296  
 13344  0.0174  -0.1859  -0.1646  
 13345  -0.0037  -0.0429  0.0377  
 13346  0.0332  0.1830  0.0019   
 13347  0.1135  0.2672  -0.2885   
 13348  -0.0008  -0.0408  0.5355  
 13349  -0.1370  0.1839  -0.1515  
 13350  -0.0025  0.0397  -0.0245  
 13351  0.1469  0.0359  -0.1846   
 13352  -0.0029  -0.1654  0.1402  
 13353  0.1006  0.0633  -0.1276   
 13354  -0.1352  0.3234  -0.5078  
 13355  -0.0097  -0.0436  0.0414  
 13356  0.0342  -0.0014  0.1994   
 13357  -0.1940  0.2096  -0.2817  
 13358  -0.1350  0.0419  0.2788   
 13359  0.1143  0.0251  -0.0450   
 13360  -0.1215  0.2480  0.2249   
 13361  0.0807  -0.2872  -0.3344  
 13362  0.3706  -0.0396  -0.1243  
 13363  -0.0160  0.1663  0.0776   
 13364  -0.4430  -0.0435  -0.0022 
 13365  -0.0757  0.1043  -0.2521  
 13366  0.0579  -0.3270  -0.0741  
 13367  -0.0978  -0.2461  0.3388  
 13368  -0.0790  0.0149  0.3485   
 13369  0.1014  0.2954  -0.3043   
 13370  -0.0975  0.2684  -0.2070  
 13371  -0.3469  -0.1025  0.2677  
 13372  0.0344  -0.1437  -0.3554  
 13373  -0.1146  0.0158  0.0850   
 13374  -0.0371  -0.0643  0.1297  
 13375  0.0915  -0.0648  -0.0470  
 13376  0.0776  -0.1045  -0.1598  
 13377  -0.0003  0.0662  -0.2439  
 13378  0.1535  0.0560  -0.2623   
 13379  -0.3465  0.1992  -0.0561  
 13380  -0.1000  -0.1060  -0.4276 
 13381  0.1477  -0.2445  0.0040   
 13382  0.0001  0.0032  -0.4841   
 13383  -0.0765  -0.0648  -0.4440 
 13384  -0.2704  -0.0411  0.0332  
 13385  0.2117  -0.0625  -0.2096  
 13386  0.2620  0.1062  0.0616   
 13387  0.0754  0.2120  0.0337   
 13388  -0.1937  -0.1674  -0.0430 
 13389  0.2063  0.0633  -0.0833   
 13390  0.1330  -0.0197  0.2615   
 13391  0.0143  -0.2508  0.0555   
 13392  -0.0739  -0.2506  0.2597  
 13393  0.1383  -0.0378  -0.2072  
 13394  -0.1584  -0.0035  0.1907  
 13395  0.0043  0.0425  0.1064   
 13396  -0.0571  -0.2497  0.1598  
 13397  0.0427  -0.0826  0.3468   
 13398  -0.0423  -0.0022  -0.6872 
 13399  0.0345  0.0218  0.5146   
 13400  0.0532  -0.1003  -0.2320  
 13401  -0.1372  -0.0638  0.6877  
 13402  0.0382  0.0431  -0.1732   
 13403  -0.0191  -0.3718  0.4754  
 13404  -0.0968  0.0882  -0.3060  
 13405  -0.0385  -0.0857  -0.1499 
 13406  -0.0001  -0.1684  -0.0245 
 13407  0.1992  0.1532  0.0227   
 13408  -0.1377  -0.0441  0.4322  
 13409  -0.2334  0.1718  0.1237   
 13410  0.0561  -0.0847  -0.4623  
 13411  0.1757  -0.1462  -0.2358  
 13412  -0.0256  -0.1675  0.0570  
 13413  -0.2140  0.2128  -0.0993  
 13414  0.0955  -0.0991  0.0393   
 13415  0.1350  0.0417  0.1855   
 13416  -0.1943  -0.1243  0.4638  
 13417  0.2876  -0.1303  -0.2686  
 13418  0.1962  -0.0843  -0.2747  
 13419  0.0571  -0.1866  0.3610   
 13420  -0.0594  -0.2066  0.0207  
 13421  0.2608  -0.1704  0.2242   
 13422  0.0922  0.0343  -0.0935   
 13423  -0.1138  -0.0627  0.2947  
 13424  -0.0382  -0.1493  0.4413  
 13425  0.1164  -0.2070  0.6049   
 13426  0.0386  -0.0465  0.2352   
 13427  -0.2097  -0.1871  0.4875  
 13428  0.1312  -0.2905  0.5562   
 13429  -0.0419  0.1826  0.0148   
 13430  -0.1924  0.1020  -0.0919  
 13431  0.0982  -0.0017  -0.3584  
 13432  0.0230  -0.0398  -0.3287  
 13433  -0.1921  -0.0624  0.1841  
 13434  -0.0393  -0.0858  0.3088  
 13435  -0.2309  -0.0031  -0.3754 
 13436  -0.1097  0.2128  -0.1061  
 13437  0.0817  -0.0449  0.0202   
 13438  -0.1520  -0.3533  0.8393  
 13439  0.1386  -0.1227  -0.0787  
 13440  0.0229  -0.0422  0.2522   
 13441  -0.0355  -0.0210  0.1083  
 13442  -0.0516  0.3037  -0.5628  
 13443  -0.0355  0.5249  -0.4605  
 13444  0.3268  -0.1669  -0.2342  
 13445  -0.0174  0.1085  -0.1256  
 13446  -0.0811  -0.0215  -0.3167 
 13447  0.0799  -0.1024  0.6575   
 13448  -0.1908  0.2026  -0.4636  
 13449  0.1229  -0.0607  0.2309   
 13450  -0.0926  0.0413  -0.1401  
 13451  -0.1697  -0.1011  0.5292  
 13452  -0.1681  -0.2896  0.0631  
 13453  -0.1897  -0.2092  0.1653  
 13454  0.0210  0.2270  0.0358   
 13455  0.0998  -0.1594  0.5422   
 13456  0.0000  0.0000  0.0000   
 13457  0.0000  0.0000  0.0000   
 13458  0.2344  0.0000  0.0000   
 13459  -0.0796  -0.1297  -0.1854 
 13460  -0.0611  0.0165  -0.2760  
 13461  0.0796  -0.2270  0.4115   
 13462  -0.2093  0.0763  0.1949   
 13463  -0.1135  -0.0045  0.2392  
 13464  -0.0564  -0.0391  0.1097  
 13465  -0.1695  0.0804  -0.4263  
 13466  -0.0022  0.1345  -0.2181  
 13467  0.0025  -0.0609  -0.3196  
 13468  0.0505  0.0166  0.0388   
 13469  0.1166  -0.0460  0.0006   
 13470  -0.2165  0.0583  0.0727   
 13471  -0.0147  -0.0016  0.2061  
 13472  0.4283  0.4291  -0.3401   
 13473  -0.0571  0.0834  0.0141   
 13474  -0.0821  0.1436  -0.2086  
 13475  0.0785  -0.1655  0.4143   
 13476  0.0709  -0.0018  0.1144   
 13477  -0.1144  0.1668  -0.0907  
 13478  0.1358  -0.1441  0.2202   
 13479  0.2281  0.0650  0.1506   
 13480  0.0777  0.1687  -0.0673   
 13481  -0.1308  -0.0395  0.0598  
 13482  0.0185  -0.0412  0.2342   
 13483  -0.0970  0.2928  -0.1607  
 13484  -0.1495  0.1831  0.2210   
 13485  0.0781  0.3511  -0.1624   
 13486  0.2077  0.0423  -0.3956   
 13487  0.0745  0.0852  0.1128   
 13488  -0.0926  0.0377  0.0591   
 13489  -0.0188  -0.1031  0.0824  
 13490  0.1351  0.0149  0.0870   
 13491  -0.0362  -0.1009  -0.0660 
 13492  -0.0000  0.0033  -0.0072  
 13493  -0.0815  0.0197  -0.1375  
 13494  0.0587  -0.0082  -0.0793  
 13495  -0.1907  0.0007  0.2602   
 13496  -0.1303  0.1002  0.1557   
 13497  0.0545  0.1496  -0.1112   
 13498  0.0189  0.2072  0.0396   
 13499  0.2346  -0.1244  -0.0413  
 13500  -0.0769  0.1873  -0.2914  
 13501  -0.1292  -0.2713  0.0230  
 13502  0.0792  -0.1683  -0.3521  
 13503  -0.0429  0.1231  -0.0125  
 13504  0.1324  0.0618  -0.1383   
 13505  -0.0413  0.0580  -0.2341  
 13506  -0.0185  -0.2687  0.6839  
 13507  -0.1137  -0.2301  0.7575  
 13508  0.1349  -0.2896  0.3830   
 13509  -0.0191  -0.0598  0.3344  
 13510  0.0042  0.0011  0.2006   
 13511  -0.0958  0.2509  -0.1398  
 13512  -0.1974  0.2296  -0.1083  
 13513  -0.0755  -0.1079  -0.1250 
 13514  -0.0595  0.1448  -0.0211  
 13515  0.0801  -0.0832  -0.2480  
 13516  0.1341  0.0005  0.0328   
 13517  0.1351  -0.2707  -0.0542  
 13518  -0.1190  0.0617  0.1871   
 13519  -0.0186  0.1843  0.1299   
 13520  -0.0953  0.0412  -0.4861  
 13521  0.4087  0.1417  0.1758   
 13522  -0.1157  0.1836  0.1569   
 13523  -0.1152  -0.1823  0.3616  
 13524  0.1291  -0.1246  0.8753   
 13525  -0.1773  0.1873  -0.2070  
 13526  -0.0387  0.0206  -0.1386  
 13527  0.1224  0.0405  0.1736   
 13528  0.1542  -0.2290  0.0789   
 13529  -0.0244  -0.0256  0.1039  
 13530  0.1364  0.0218  -0.2392   
 13531  0.1666  -0.1016  -0.1044  
 13532  -0.0190  -0.2070  0.1944  
 13533  -0.2664  0.0613  0.5265   
 13534  -0.1582  -0.0431  -0.0666 
 13535  -0.2890  0.2924  -0.3580  
 13536  0.1737  0.0004  0.1703   
 13537  0.0535  -0.0426  -0.1135  
 13538  -0.1518  0.1638  -0.1945  
 13539  0.0934  -0.0208  0.3487   
 13540  -0.1514  -0.1080  -0.0947 
 13541  0.2099  0.0097  0.2170   
 13542  -0.0209  -0.2119  0.0360  
 13543  0.1522  0.0030  0.1740   
 13544  -0.1951  -0.0191  0.4493  
 13545  0.0380  0.0393  0.1745   
 13546  0.4213  0.3569  -0.0511   
 13547  -0.2296  -0.0179  -0.1403 
 13548  -0.0945  -0.0389  0.0669  
 13549  -0.0567  -0.0839  0.3192  
 13550  0.2129  0.1808  -0.2619   
 13551  -0.1943  -0.1639  -0.4565 
 13552  -0.0189  -0.1020  -0.3591 
 13553  -0.2147  -0.0374  0.0991  
 13554  0.0164  0.3429  -0.1902   
 13555  0.1654  0.1006  0.2216   
 13556  -0.1352  -0.0824  -0.1175 
 13557  -0.2304  -0.2072  0.1890  
 13558  0.1178  0.1787  -0.0662   
 13559  0.1982  0.1459  -0.2421   
 13560  0.2515  0.0390  -0.4544   
 13561  -0.0172  -0.3313  0.1556  
 13562  0.1518  -0.0165  -0.1495  
 13563  0.2128  -0.0807  -0.1931  
 13564  -0.0986  0.0440  0.0026   
 13565  -0.2697  0.2289  -0.2068  
 13566  -0.0222  -0.0415  -0.2418 
 13567  0.0739  -0.1202  0.2370   
 13568  0.4248  0.0229  -0.1581   
 13569  0.1317  -0.0646  0.0256   
 13570  0.0791  -0.1854  -0.2531  
 13571  0.0358  -0.0002  -0.2745  
 13572  -0.1332  0.1687  -0.2633  
 13573  0.1155  0.0396  -0.1097   
 13574  0.0362  0.1834  -0.2964   
 13575  -0.1581  -0.2015  -0.2298 
 13576  0.0605  -0.2888  0.6970   
 13577  -0.0018  0.1072  -0.3173  
 13578  0.1199  -0.1862  -0.1041  
 13579  -0.2078  -0.0005  -0.0067 
 13580  -0.1948  0.1089  0.3163   
 13581  -0.0440  0.4446  -0.1201  
 13582  0.1323  0.2476  -0.2776   
 13583  0.2471  0.1483  0.3423   
 13584  0.2377  0.0025  -0.4390   
 13585  -0.1899  0.1439  -0.0441  
 13586  -0.0766  -0.1448  -0.2455 
 13587  -0.1720  0.1386  -0.1109  
 13588  -0.0357  0.0226  -0.1352  
 13589  -0.1158  0.0654  -0.5543  
 13590  0.1342  -0.2418  0.0171   
 13591  0.0763  0.0038  -0.2825   
 13592  0.1186  0.2259  0.1969   
 13593  -0.2107  -0.0223  0.3094  
 13594  0.0418  -0.1195  0.2459   
 13595  -0.0545  -0.1026  0.1087  
 13596  0.0005  -0.0438  0.1160   
 13597  -0.0358  0.1661  -0.0907  
 13598  -0.2884  -0.1458  0.0582  
 13599  -0.1896  -0.0622  -0.4995 
 13600  -0.1662  -0.0217  0.0718  
 13601  0.0193  -0.2042  0.1813   
 13602  -0.0335  -0.2228  0.6431  
 13603  -0.2458  -0.0752  0.1413  
 13604  0.1953  0.1222  -0.4762   
 13605  -0.1162  0.0440  -0.3416  
 13606  -0.1876  0.3643  -0.2265  
 13607  0.0586  -0.1850  0.1482   
 13608  -0.0324  0.1482  -0.1440  
 13609  0.1872  -0.1633  0.0159   
 13610  -0.3093  -0.1816  0.6336  
 13611  -0.1334  -0.0796  0.1112  
 13612  -0.0504  0.0188  0.0801   
 13613  -0.0928  -0.1045  0.0453  
 13614  -0.0926  0.1182  0.6072   
 13615  -0.1540  0.0626  -0.2728  
 13616  -0.0677  -0.0189  -0.2440 
 13617  -0.1905  -0.0982  0.1513  
 13618  0.2178  -0.3746  0.7612   
 13619  0.1379  0.0845  -0.0089   
 13620  -0.0929  -0.1431  -0.0784 
 13621  -0.0747  0.1629  -0.0130  
 13622  0.0209  -0.1026  -0.1346  
 13623  0.0877  -0.1230  -0.1976  
 13624  0.0000  0.0000  0.0000   
 13625  0.0000  0.0000  0.0000   
 13626  -0.1112  0.0000  0.0000   
 13627  0.0585  -0.0769  0.8346   
 13628  -0.0509  -0.0179  -0.5269 
 13629  -0.1160  -0.2473  -0.1583 
 13630  0.1719  -0.0400  -0.2691  
 13631  0.0601  -0.0388  0.3211   
 13632  -0.0546  -0.1836  0.0327  
 13633  -0.0948  0.2305  -0.1681  
 13634  -0.2706  0.0161  -0.0701  
 13635  0.2344  0.0654  0.0527   
 13636  -0.0556  -0.1637  0.0157  
 13637  0.1025  0.0032  -0.3482   
 13638  0.0218  -0.1635  0.2328   
 13639  -0.0194  -0.2243  -0.1126 
 13640  0.0616  0.0037  -0.1367   
 13641  -0.0372  0.1110  -0.1133  
 13642  -0.0929  0.0041  -0.1050  
 13643  -0.0361  -0.0022  -0.2544 
 13644  0.0223  -0.2048  -0.0583  
 13645  0.0040  -0.1826  -0.1514  
 13646  0.1651  0.1507  -0.3574   
 13647  -0.0976  0.0226  0.0961   
 13648  0.0952  -0.1837  -0.1679  
 13649  -0.0554  -0.1189  0.3625  
 13650  0.0245  0.1093  0.2591   
 13651  0.0430  0.1308  -0.2079   
 13652  -0.1310  0.1481  0.3339   
 13653  -0.0578  -0.1607  0.3297  
 13654  -0.1150  0.1925  -0.0883  
 13655  -0.2693  0.0431  -0.1683  
 13656  0.0650  -0.2483  -0.0384  
 13657  -0.1937  0.0630  0.2262   
 13658  0.1595  0.0600  0.1298   
 13659  0.0478  -0.0596  0.1899   
 13660  0.0790  0.0690  -0.1830   
 13661  0.0474  -0.1208  0.1724   
 13662  0.0982  0.0694  0.1380   
 13663  0.0094  0.2724  -0.5012   
 13664  0.0828  -0.1434  0.4896   
 13665  -0.0386  -0.0821  -0.2889 
 13666  0.0216  -0.0015  -0.0608  
 13667  0.1730  -0.0801  -0.1125  
 13668  0.0458  0.0438  -0.3644   
 13669  0.1575  0.0871  -0.2702   
 13670  -0.1905  0.0041  0.2047   
 13671  0.0780  0.2349  -0.2600   
 13672  -0.1251  -0.1619  0.7696  
 13673  0.0053  0.0229  -0.0050   
 13674  0.0424  0.1243  0.4905   
 13675  -0.0936  0.3573  -0.5708  
 13676  0.1174  0.3394  -0.0405   
 13677  -0.3228  0.0200  0.2328   
 13678  -0.0967  0.1449  -0.1925  
 13679  0.0180  -0.1222  0.2590   
 13680  -0.0369  0.2507  -0.4314  
 13681  0.0627  0.0209  0.3883   
 13682  0.0212  -0.1440  -0.1879  
 13683  0.0230  0.0654  0.0269   
 13684  0.0185  -0.1227  0.6398   
 13685  -0.0931  0.0865  -0.0294  
 13686  -0.0384  0.0446  0.0562   
 13687  -0.1891  0.0667  0.3530   
 13688  -0.1896  0.0015  0.2734   
 13689  -0.0354  -0.1002  0.9340  
 13690  -0.0898  -0.0390  -0.2342 
 13691  -0.0723  -0.0614  0.0734  
 13692  -0.0920  -0.1421  0.5516  
 13693  0.1421  -0.0360  -0.4844  
 13694  -0.0768  -0.2452  0.1647  
 13695  -0.0935  0.0678  -0.0890  
 13696  0.1746  -0.0847  0.0327   
 13697  -0.1131  0.1875  -0.0326  
 13698  -0.0348  -0.1225  0.5740  
 13699  -0.2679  0.0884  -0.1372  
 13700  -0.1544  -0.2488  0.3735  
 13701  0.1523  0.1228  -0.2327   
 13702  0.0025  -0.2237  -0.1388  
 13703  -0.1542  -0.2483  -0.3449 
 13704  -0.2116  0.0687  -0.0701  
 13705  0.0826  0.1650  0.1760   
 13706  0.0041  -0.1425  -0.3499  
 13707  0.0791  0.2298  -0.5028   
 13708  0.0962  -0.2096  0.2280   
 13709  -0.0776  -0.0815  -0.2914 
 13710  -0.0006  0.2496  -0.0944  
 13711  -0.0786  -0.0392  -0.1678 
 13712  0.1515  0.3357  -0.2146   
 13713  -0.0545  -0.1452  -0.2576 
 13714  -0.1362  -0.0588  0.3100  
 13715  0.2394  0.0254  -0.1310   
 13716  -0.1330  -0.1429  -0.0799 
 13717  0.2387  -0.2662  -0.3231  
 13718  -0.1904  0.1850  -0.2671  
 13719  0.0018  -0.0447  -0.3162  
 13720  0.0794  0.1889  0.2297   
 13721  -0.1545  -0.0166  0.2777  
 13722  0.0994  -0.0170  -0.2801  
 13723  -0.1928  0.1026  -0.1535  
 13724  -0.2289  0.1057  -0.0130  
 13725  -0.2305  0.2077  0.3014   
 13726  -0.1167  0.0495  -0.3433  
 13727  0.1370  0.1659  -0.1248   
 13728  -0.2514  0.0238  0.1288   
 13729  0.1781  -0.0966  0.2549   
 13730  -0.2069  0.0884  0.4074   
 13731  -0.0755  0.2114  0.0126   
 13732  -0.0540  -0.1864  -0.1450 
 13733  -0.1156  -0.1436  0.3249  
 13734  -0.0903  -0.1417  0.2336  
 13735  -0.0768  -0.1847  0.4381  
 13736  0.0954  0.3001  -0.4647   
 13737  -0.0143  0.1925  0.4347   
 13738  -0.0355  -0.0410  -0.3877 
 13739  0.0091  0.0903  -0.3174   
 13740  0.1179  0.0052  0.1753   
 13741  0.0385  -0.2247  0.2717   
 13742  0.3293  -0.1843  -0.6740  
 13743  0.0631  -0.2678  0.1384   
 13744  -0.0833  -0.3647  0.5905  
 13745  -0.0204  0.0028  0.4227   
 13746  -0.1906  -0.2090  0.2537  
 13747  0.0185  0.0442  -0.2983   
 13748  -0.1900  0.2908  -0.0201  
 13749  -0.0346  0.2741  -0.2728  
 13750  0.1587  0.1230  -0.1107   
 13751  -0.0536  0.1069  -0.1234  
 13752  -0.0934  -0.0003  -0.0457 
 13753  0.4027  0.2070  0.2397   
 13754  -0.0720  -0.0178  0.1016  
 13755  0.0242  0.0422  0.0325   
 13756  0.0981  -0.0811  0.2525   
 13757  -0.0939  -0.0390  -0.2378 
 13758  0.1608  0.1127  -0.7187   
 13759  0.0196  0.2095  0.0428   
 13760  0.0618  -0.0837  0.4117   
 13761  0.1578  0.0241  0.2729   
 13762  0.1027  0.0880  0.2976   
 13763  -0.0576  0.0887  -0.1128  
 13764  0.0846  0.1311  0.0802   
 13765  -0.0730  0.0027  -0.2640  
 13766  -0.0163  -0.0816  0.5870  
 13767  0.1254  0.0084  0.1654   
 13768  -0.1324  -0.0398  0.0671  
 13769  -0.0950  -0.0164  0.1799  
 13770  -0.1482  -0.1841  0.3747  
 13771  0.0036  0.1347  -0.0887   
 13772  -0.0773  -0.2036  -0.0476 
 13773  0.0644  -0.2255  0.1757   
 13774  0.1431  0.0453  -0.1273   
 13775  0.1565  -0.0174  0.0428   
 13776  -0.1732  0.2355  -0.1117  
 13777  -0.2656  0.1564  -0.1756  
 13778  -0.1882  -0.2418  0.2905  
 13779  0.3331  -0.0813  0.0473   
 13780  -0.0161  0.1376  0.1042   
 13781  0.0824  0.1914  -0.6658   
 13782  0.0751  0.0088  -0.0864   
 13783  -0.1502  0.0690  0.1983   
 13784  0.0440  -0.0641  -0.0268  
 13785  -0.1898  0.0316  0.3899   
 13786  0.0274  -0.1631  -0.1779  
 13787  0.0864  0.0273  0.0405   
 13788  -0.1326  -0.1392  -0.0379 
 13789  0.2516  -0.1246  0.2617   
 13790  0.2121  -0.0410  0.1282   
 13791  -0.0346  -0.1028  0.1845  
 13792  0.4186  0.2062  0.0000   
 13793  0.0000  0.0000  0.0000   
 13794  0.0000  0.0000  0.0000   
 13795  0.0000  0.0000  0.0000   
 13796  0.0000  0.0000  0.0000   
 13797  0.0000  0.0000  0.0000   
 13798  0.0000  0.0000  0.0000   
 13799  -0.1137  0.0604  -0.1317  
 13800  0.0225  -0.1024  0.2541   
 13801  0.0217  0.0486  -0.2821   
 13802  -0.0138  0.0627  -0.2203  
 13803  -0.0124  0.2515  -0.2508  
 13804  0.0576  -0.0622  -0.0910  
 13805  -0.1688  0.0057  0.2069   
 13806  0.0834  -0.0397  0.0999   
 13807  0.1545  0.0257  0.1630   
 13808  -0.0141  0.1108  0.0746   
 13809  -0.0222  0.0691  -0.2292  
 13810  -0.1341  0.4796  -0.2267  
 13811  -0.0568  0.0007  -0.1155  
 13812  0.0956  0.1082  0.2361   
 13813  -0.0947  0.0456  0.0698   
 13814  -0.1710  -0.1412  -0.0643 
 13815  0.0791  0.1097  -0.2073   
 13816  0.0574  0.1218  0.1029   
 13817  -0.0414  -0.0145  -0.1850 
 13818  -0.1881  -0.0845  0.1686  
 13819  -0.0782  -0.0593  0.5893  
 13820  -0.0147  -0.0375  -0.1075 
 13821  -0.0990  0.1870  -0.1603  
 13822  -0.1481  -0.0561  0.3103  
 13823  0.0907  -0.0108  0.3261   
 13824  -0.0531  -0.1661  0.1542  
 13825  0.0567  -0.0141  -0.4866  
 13826  0.0019  0.0834  0.0039   
 13827  0.1519  0.1262  0.0656   
 13828  -0.0192  0.0665  -0.1122  
 13829  -0.0580  0.1906  -0.2349  
 13830  0.0577  0.0016  0.1152   
 13831  0.0438  -0.1829  0.3688   
 13832  0.1738  -0.1017  -0.0447  
 13833  -0.0584  0.0718  0.1556   
 13834  0.0595  0.0474  -0.1840   
 13835  -0.0171  0.1806  0.5448   
 13836  0.0000  0.0000  0.0000   
 13837  0.0000  0.0000  0.0000   
 13838  0.0000  0.0000  0.0000   
 13839  0.0154  -0.0555  0.0295   
 13840  0.1943  -0.0538  0.4537   
 13841  0.1196  -0.1627  0.3900   
 13842  0.1765  0.0040  -0.4452   
 13843  0.0354  0.0611  0.2445   
 13844  0.1714  -0.0408  -0.0908  
 13845  0.3305  -0.0604  -0.2441  
 13846  0.1508  -0.2485  0.4746   
 13847  0.0995  -0.0417  -0.2816  
 13848  0.0905  0.1460  -0.0055   
 13849  0.0266  0.0833  -0.0782   
 13850  -0.2503  -0.2066  0.6009  
 13851  0.2326  -0.0019  -0.0007  
 13852  -0.0734  -0.1844  -0.3212 
 13853  0.2535  -0.0201  -0.0554  
 13854  -0.0808  -0.1902  0.3373  
 13855  -0.1170  0.1610  -0.0027  
 13856  -0.1915  0.0855  -0.2939  
 13857  0.1563  0.0237  0.0033   
 13858  0.1002  -0.2266  0.2364   
 13859  -0.0055  0.0584  -0.1126  
 13860  -0.0952  0.1263  -0.1986  
 13861  -0.0934  0.0031  -0.1239  
 13862  0.0433  0.2043  -0.0234   
 13863  0.1232  0.0053  0.0966   
 13864  0.0183  0.0458  -0.0384   
 13865  -0.0857  -0.1994  -0.1772 
 13866  0.0381  0.0849  0.3177   
 13867  -0.2502  -0.1695  0.3127  
 13868  0.0855  0.0637  -0.1273   
 13869  0.0426  0.1273  0.3461   
 13870  -0.1333  0.1611  0.1806   
 13871  -0.0736  0.0374  -0.1427  
 13872  0.0441  -0.0616  -0.4633  
 13873  -0.0611  0.0600  -0.2255  
 13874  0.0002  0.0235  -0.4880   
 13875  0.0993  -0.1005  -0.0905  
 13876  0.1956  0.3201  -0.4269   
 13877  0.0202  -0.3723  -0.2032  
 13878  0.1168  -0.2698  -0.2131  
 13879  -0.0530  0.1055  0.2682   
 13880  -0.0367  -0.0168  0.0961  
 13881  -0.1121  -0.0178  0.2607  
 13882  0.1797  0.0009  -0.1724   
 13883  0.2503  0.0823  -0.1050   
 13884  -0.1890  0.0612  -0.2728  
 13885  -0.0212  -0.1851  -0.1583 
 13886  0.1135  0.0389  -0.4428   
 13887  0.1781  0.1465  -0.2467   
 13888  0.0608  0.0432  0.0217   
 13889  0.0667  0.1270  -0.0965   
 13890  0.0650  -0.1035  -0.0104  
 13891  -0.3063  -0.1447  -0.1192 
 13892  0.0424  0.0220  -0.3615   
 13893  0.0266  0.0600  -0.0482   
 13894  -0.0323  0.0427  0.3110   
 13895  -0.0536  0.1060  0.5206   
 13896  0.0621  0.0246  0.1007   
 13897  0.0836  -0.0188  -0.2123  
 13898  0.1721  0.0629  -0.1446   
 13899  -0.0212  0.0009  0.2781   
 13900  0.1955  -0.1215  0.2552   
 13901  -0.1142  0.0834  0.2987   
 13902  0.1786  -0.1471  0.2874   
 13903  0.1186  -0.1249  0.8737   
 13904  0.2003  0.0387  0.0547   
 13905  -0.1549  -0.1246  0.4633  
 13906  0.3800  -0.1230  0.0633   
 13907  -0.0423  0.3084  -0.1195  
 13908  0.0564  0.1486  0.5026   
 13909  0.1479  0.0862  0.0334   
 13910  -0.1138  -0.1420  0.0693  
 13911  -0.1699  -0.0012  0.0422  
 13912  -0.0942  0.4371  -0.3477  
 13913  0.1669  -0.0935  -0.0858  
 13914  -0.0194  0.1273  -0.1444  
 13915  -0.0946  -0.0232  -0.3925 
 13916  0.0045  -0.1246  0.1715   
 13917  -0.0896  0.0414  -0.0109  
 13918  -0.1687  -0.0233  0.3524  
 13919  -0.2665  0.0854  -0.3449  
 13920  0.1055  0.4369  -0.5570   
 13921  0.0022  -0.2484  0.1327   
 13922  -0.1892  0.2545  -0.0629  
 13923  0.0810  -0.1005  -0.1649  
 13924  -0.1318  -0.1410  0.1515  
 13925  -0.1517  0.1248  -0.5091  
 13926  -0.2307  0.0035  0.1267   
 13927  0.0218  0.0505  0.4179   
 13928  -0.0546  -0.1234  -0.1179 
 13929  -0.1936  -0.1671  -0.1335 
 13930  0.1529  -0.1885  0.2637   
 13931  0.1671  0.0398  0.1909   
 13932  0.0984  0.0059  0.1742   
 13933  -0.1907  0.1228  0.0900   
 13934  0.2333  0.1281  -0.0111   
 13935  -0.0156  0.0798  0.0126   
 13936  0.2320  -0.0649  -0.0785  
 13937  -0.1290  -0.1444  -0.1644 
 13938  -0.1297  -0.0779  0.5520  
 13939  0.3085  -0.0639  -0.4974  
 13940  0.2712  -0.0569  -0.2932  
 13941  -0.0888  0.0057  0.1569   
 13942  -0.1090  -0.0154  -0.1775 
 13943  -0.0565  0.0429  -0.4918  
 13944  0.1048  0.0036  0.0387   
 13945  0.0067  0.1677  -0.2921   
 13946  -0.0152  -0.0184  -0.1217 
 13947  -0.0677  0.0824  -0.0349  
 13948  -0.0069  0.2564  -0.2022  
 13949  0.1051  -0.0595  0.1069   
 13950  -0.1437  0.1496  -0.1779  
 13951  -0.0964  0.0897  0.0557   
 13952  -0.1100  0.0450  -0.1853  
 13953  -0.2060  0.2178  0.0045   
 13954  0.0424  -0.1224  0.5311   
 13955  -0.0938  0.0231  0.1311   
 13956  -0.0890  -0.2671  -0.1201 
 13957  -0.0904  0.2511  0.1066   
 13958  0.1046  0.0819  -0.4887   
 13959  0.0050  0.0193  0.1342   
 13960  0.0138  -0.0413  -0.1287  
 13961  0.0000  0.0000  0.0000   
 13962  0.0000  0.0000  0.0000   
 13963  0.0673  -0.0636  0.0000   
 13964  -0.0592  0.0054  -0.4878  
 13965  0.2410  -0.0545  -0.0565  
 13966  -0.0741  -0.1654  0.3037  
 13967  0.1558  -0.0814  -0.2457  
 13968  0.1013  0.0893  -0.4602   
 13969  -0.2794  0.2621  0.7218   
 13970  -0.0936  0.0453  0.2147   
 13971  -0.0116  0.2551  -0.3001  
 13972  0.2027  0.0223  0.2126   
 13973  -0.0572  0.5364  -0.3441  
 13974  -0.0339  0.2321  -0.6930  
 13975  0.2190  0.2262  -0.6992   
 13976  0.2322  0.1885  -0.3818   
 13977  0.1212  -0.1441  1.0373   
 13978  0.1619  -0.0822  0.5179   
 13979  0.1581  -0.1835  0.3842   
 13980  -0.3637  -0.1433  0.6423  
 13981  0.0077  0.2059  -0.5737   
 13982  -0.1311  0.0033  0.5810   
 13983  -0.0319  0.0471  -0.0924  
 13984  -0.0352  -0.0189  -0.0522 
 13985  0.1196  0.0666  -0.5494   
 13986  0.2352  0.3596  -0.2997   
 13987  0.0572  0.0858  -0.1494   
 13988  -0.2076  0.0019  0.4182   
 13989  -0.1885  -0.0775  0.0905  
 13990  -0.0137  0.1496  -0.3782  
 13991  0.2434  -0.4118  -0.0089  
 13992  0.0010  0.0858  0.4483   
 13993  0.0222  -0.1031  0.4188   
 13994  -0.0141  -0.0121  0.5506  
 13995  -0.1291  -0.1004  0.2407  
 13996  0.0806  -0.1413  0.9251   
 13997  0.0610  -0.1615  0.5752   
 13998  0.1393  0.2297  -0.0601   
 13999  0.0256  -0.0599  -0.2047  
 14000  -0.1329  0.0889  0.1734   
 14001  0.0020  0.0704  -0.1930   
 14002  0.0065  0.1271  0.0503   
 14003  0.0861  -0.1387  0.0943   
 14004  -0.1309  0.0058  -0.1856  
 14005  -0.0582  -0.1046  0.0354  
 14006  0.0200  -0.1008  0.1791   
 14007  0.1535  -0.3046  0.3548   
 14008  -0.0499  0.0026  0.0457   
 14009  0.0411  -0.0999  0.0000   
 14010  -0.0915  -0.1445  -0.1598 
 14011  0.0027  -0.3534  0.5212   
 14012  -0.1892  0.0845  0.0371   
 14013  -0.1929  0.2917  -0.3589  
 14014  -0.2095  -0.0794  -0.2531 
 14015  0.2879  -0.2105  -0.0949  
 14016  -0.1178  0.2151  0.0270   
 14017  -0.1007  0.1275  0.2411   
 14018  0.3273  0.0211  -0.0085   
 14019  -0.0701  -0.0134  0.5233  
 14020  -0.2116  -0.1430  0.6548  
 14021  0.1437  -0.1619  0.8591   
 14022  0.1026  -0.1844  0.3670   
 14023  0.0257  -0.0796  0.1105   
 14024  0.1962  0.0806  -0.2646   
 14025  -0.2062  0.0431  0.1394   
 14026  0.0197  -0.0337  0.2103   
 14027  0.0410  0.0701  -0.0325   
 14028  0.0595  -0.1433  -0.5341  
 14029  -0.0313  -0.0175  0.0000  
 14030  0.1201  -0.2042  -0.5297  
 14031  -0.1118  0.0467  -0.1527  
 14032  -0.0191  -0.0381  0.1827  
 14033  0.0422  -0.1349  0.2456   
 14034  -0.1495  0.0054  -0.0566  
 14035  -0.0225  0.2581  0.0140   
 14036  0.1551  -0.0400  0.0370   
 14037  0.0653  0.1857  -0.2815   
 14038  0.0782  0.0227  0.0009   
 14039  0.1922  -0.1435  0.2438   
 14040  -0.1323  0.0911  -0.0730  
 14041  -0.0162  -0.1208  -0.5010 
 14042  0.2761  -0.1023  -0.0507  
 14043  -0.1667  0.1079  -0.1581  
 14044  0.0414  -0.0378  0.1019   
 14045  -0.0779  0.1513  -0.2633  
 14046  -0.1306  -0.1817  0.2944  
 14047  -0.1044  -0.1245  0.0650  
 14048  -0.2094  -0.0783  -0.0259 
 14049  0.0255  -0.0176  -0.4055  
 14050  0.0398  -0.0979  0.2239   
 14051  -0.0925  0.0266  0.2902   
 14052  0.2053  0.1685  -0.5346   
 14053  -0.1911  0.1937  0.0470   
 14054  0.2346  -0.0218  -0.4997  
 14055  -0.2065  -0.0174  0.2207  
 14056  0.0014  0.2760  -0.2753   
 14057  -0.0549  -0.0782  -0.0691 
 14058  0.0780  0.1521  0.1330   
 14059  -0.1663  -0.0786  0.4222  
 14060  -0.1503  -0.2078  0.2360  
 14061  -0.0695  0.2569  -0.0255  
 14062  0.0767  0.2759  -0.1771   
 14063  0.0842  0.1476  -0.3546   
 14064  -0.1307  -0.0792  -0.1290 
 14065  -0.0142  -0.2247  -0.0502 
 14066  -0.0702  -0.0780  -0.2942 
 14067  0.0383  0.2307  0.0269   
 14068  -0.0352  0.1039  0.2650   
 14069  0.0457  0.0261  0.1798   
 14070  0.0276  -0.1867  -0.1642  
 14071  0.0884  -0.0397  -0.1567  
 14072  -0.1488  -0.0547  0.0968  
 14073  0.0641  0.0625  -0.0417   
 14074  -0.0328  0.1093  -0.2457  
 14075  -0.2804  0.0637  0.0438   
 14076  0.2624  0.0613  -0.1401   
 14077  0.3524  0.3541  0.0793   
 14078  -0.2853  -0.0795  -0.3129 
 14079  -0.1693  -0.0800  -0.1735 
 14080  -0.1689  -0.0168  -0.3578 
 14081  -0.1092  0.1570  -0.2448  
 14082  -0.0732  -0.1008  -0.0951 
 14083  -0.1109  -0.3685  0.3796  
 14084  -0.0737  -0.0815  0.4448  
 14085  0.1031  -0.2437  0.2349   
 14086  0.1007  -0.1037  -0.1255  
 14087  -0.0544  -0.1236  -0.1544 
 14088  -0.1292  -0.0205  0.1043  
 14089  -0.0595  0.1294  0.2479   
 14090  -0.1922  0.0449  -0.2974  
 14091  0.0784  0.1730  -0.8881   
 14092  0.1592  0.0621  -0.3624   
 14093  -0.0568  -0.2293  0.3763  
 14094  -0.2232  0.0286  0.4674   
 14095  0.2756  -0.0395  0.2179   
 14096  0.2002  -0.1434  -0.4295  
 14097  -0.1512  0.0864  0.0189   
 14098  -0.0327  0.2776  0.1754   
 14099  -0.1865  0.2137  0.3898   
 14100  -0.0487  0.0692  -0.1372  
 14101  0.1445  -0.0995  0.3752   
 14102  -0.1489  0.0838  0.0806   
 14103  0.0835  -0.0405  0.4049   
 14104  0.0863  0.0048  0.0081   
 14105  -0.0150  0.0429  0.0719   
 14106  0.0243  -0.0541  -0.1563  
 14107  -0.1101  -0.0991  -0.1772 
 14108  0.1217  0.0237  -0.1558   
 14109  0.1565  0.4231  -0.2876   
 14110  -0.2063  0.0029  0.2226   
 14111  0.2154  -0.1194  -0.1631  
 14112  0.3891  -0.1208  0.0103   
 14113  -0.0276  -0.1393  0.0593  
 14114  -0.0544  -0.1417  -0.2496 
 14115  0.1164  -0.2219  0.5806   
 14116  0.0092  -0.1211  -0.0398  
 14117  -0.0715  0.0035  0.3964   
 14118  0.0824  0.2741  -0.0423   
 14119  0.0291  -0.0795  0.3839   
 14120  0.0255  0.1719  0.1627   
 14121  -0.0713  -0.1206  -0.0058 
 14122  -0.0913  0.1276  -0.4327  
 14123  -0.1889  -0.0230  0.6470  
 14124  -0.0097  0.0060  -0.2480  
 14125  0.0599  -0.1001  -0.0393  
 14126  0.2573  -0.1224  -0.0740  
 14127  0.1220  0.1118  -0.0539   
 14128  0.1692  -0.0346  -0.0343  
 14129  0.0166  0.0889  -0.2519   
 14130  0.0000  0.0000  0.0000   
 14131  0.3374  0.1490  0.0000   
 14132  0.0626  -0.1639  0.0000   
 14133  0.1428  0.3399  -0.6187   
 14134  0.1978  -0.2426  0.3154   
 14135  -0.0546  0.0261  0.2149   
 14136  -0.1881  -0.0584  0.6734  
 14137  -0.1464  0.1165  -0.1808  
 14138  0.3564  -0.0773  0.0502   
 14139  -0.0180  0.2814  -0.4695  
 14140  0.0644  -0.1969  0.0629   
 14141  0.0101  -0.1801  -0.3682  
 14142  0.2564  -0.1770  -0.0131  
 14143  -0.3466  0.0882  0.2384   
 14144  0.0657  -0.1153  -0.7299  
 14145  -0.0329  -0.2238  0.8154  
 14146  -0.1079  -0.1187  -0.1398 
 14147  -0.2057  -0.1416  1.0240  
 14148  0.0404  -0.0548  -0.1417  
 14149  0.0665  -0.1392  0.3834   
 14150  -0.0693  -0.0947  -0.0170 
 14151  0.1028  0.0465  -0.4909   
 14152  -0.0126  0.1145  0.0915   
 14153  0.0040  -0.1643  -0.0693  
 14154  0.1215  -0.0591  0.4784   
 14155  0.1977  0.1555  0.0088   
 14156  0.2590  -0.0585  -0.3415  
 14157  0.3433  -0.1597  -0.0157  
 14158  -0.3232  -0.0181  0.4315  
 14159  0.0867  0.1465  0.0604   
 14160  -0.1674  -0.0145  0.2201  
 14161  0.2378  -0.2022  -0.1217  
 14162  -0.1834  -0.0113  0.1342  
 14163  0.0786  -0.2225  0.0932   
 14164  0.0664  -0.0743  0.6944   
 14165  -0.3191  -0.1408  -0.0306 
 14166  0.2012  -0.0009  0.0255   
 14167  -0.0079  -0.0354  -0.1097 
 14168  -0.1858  -0.1001  0.2978  
 14169  0.2785  -0.2424  -0.1845  
 14170  -0.1478  0.1741  -0.3317  
 14171  -0.0134  -0.0779  0.2158  
 14172  -0.0517  0.0258  0.0662   
 14173  0.0055  0.1254  -0.2069   
 14174  -0.1493  -0.0953  0.1233  
 14175  0.1426  -0.0800  -0.2556  
 14176  -0.0330  0.0863  -0.0482  
 14177  0.1806  0.1709  -0.2579   
 14178  0.0431  -0.2412  0.3716   
 14179  -0.0935  -0.1131  0.3564  
 14180  0.0466  -0.1443  0.1062   
 14181  0.0618  0.1786  0.2376   
 14182  -0.0673  -0.1209  -0.0362 
 14183  -0.1102  -0.0349  0.4975  
 14184  -0.1046  -0.0389  -0.0857 
 14185  -0.0876  -0.2232  0.7443  
 14186  -0.1481  -0.2220  0.1647  
 14187  -0.1491  -0.0562  0.0859  
 14188  0.1966  0.1095  -0.1098   
 14189  0.1000  -0.0589  0.2355   
 14190  0.1488  -0.1416  0.3009   
 14191  0.0780  -0.0123  -0.3487  
 14192  -0.1305  0.0063  0.2475   
 14193  -0.0889  0.0686  0.0438   
 14194  0.1014  -0.0556  -0.2606  
 14195  0.1857  0.1066  -0.2871   
 14196  0.2206  -0.1201  0.0419   
 14197  -0.0123  -0.0174  0.2341  
 14198  -0.4010  -0.2635  0.0250  
 14199  0.0470  -0.1810  0.1454   
 14200  0.0146  -0.1345  -0.0366  
 14201  -0.0652  0.0913  -0.0238  
 14202  0.2202  0.0509  -0.7692   
 14203  -0.0283  -0.1203  0.0382  
 14204  0.1456  -0.2264  -0.4045  
 14205  0.0640  -0.0557  0.1081   
 14206  0.1826  -0.0004  -0.4984  
 14207  0.2001  0.2778  -0.1894   
 14208  0.2387  0.1289  0.0596   
 14209  -0.1877  0.1529  -0.3103  
 14210  -0.1372  0.0295  0.0947   
 14211  -0.0141  0.0465  -0.2194  
 14212  0.1731  0.0070  -0.0337   
 14213  -0.1175  -0.1151  0.4551  
 14214  -0.2300  0.1331  -0.1609  
 14215  0.2678  0.0472  0.1706   
 14216  -0.1076  -0.0165  -0.1676 
 14217  0.1367  0.1978  -0.2584   
 14218  0.0080  0.0477  -0.2291   
 14219  0.1236  0.2968  -0.0215   
 14220  0.0387  -0.1381  0.4177   
 14221  -0.2283  0.0874  0.1382   
 14222  0.0762  -0.2843  0.4130   
 14223  0.2006  -0.1419  -0.0835  
 14224  -0.0962  0.1085  0.0857   
 14225  -0.0340  0.0462  0.3878   
 14226  0.0257  0.0484  -0.1022   
 14227  0.2279  -0.1195  -0.0341  
 14228  -0.2859  -0.0590  0.4457  
 14229  0.1410  -0.1620  0.4739   
 14230  -0.0917  0.1124  -0.1168  
 14231  -0.1286  -0.0798  -0.3558 
 14232  -0.0187  -0.0364  0.1056  
 14233  -0.0346  0.0090  0.1432   
 14234  -0.0517  -0.1445  0.2170  
 14235  0.0479  -0.0334  0.2256   
 14236  0.2333  0.1691  -0.4986   
 14237  -0.0149  0.2322  -0.2564  
 14238  -0.0208  -0.0602  0.4928  
 14239  -0.1282  0.1278  0.2709   
 14240  -0.0716  -0.1400  0.6152  
 14241  0.0826  0.0005  -0.2199   
 14242  0.1056  -0.0376  0.0760   
 14243  -0.0540  -0.2706  0.6281  
 14244  -0.1697  0.1928  -0.3363  
 14245  0.1991  -0.1594  0.4494   
 14246  0.0427  -0.0360  -0.1900  
 14247  -0.1139  -0.0530  -0.1463 
 14248  -0.2406  -0.0993  0.9853  
 14249  0.0261  0.0395  -0.2047   
 14250  0.1636  0.0286  -0.1796   
 14251  0.0047  -0.0579  0.1242   
 14252  -0.0379  0.1972  -0.5370  
 14253  0.0832  -0.1812  -0.4152  
 14254  0.1010  -0.0814  0.1174   
 14255  -0.0880  -0.1833  0.0300  
 14256  0.0994  -0.1207  0.6740   
 14257  -0.1919  0.2590  -0.2360  
 14258  -0.1128  0.0074  0.0338   
 14259  0.1369  0.3999  0.0287   
 14260  -0.1319  -0.0150  -0.0862 
 14261  0.1981  -0.2474  0.0889   
 14262  0.0421  -0.0391  0.6828   
 14263  0.1223  0.2759  -0.1670   
 14264  -0.0507  -0.3049  0.2433  
 14265  0.0952  0.2377  -0.0259   
 14266  -0.1333  0.0042  -0.0906  
 14267  0.1206  -0.0218  0.0836   
 14268  -0.0714  0.0257  -0.1125  
 14269  -0.0156  0.1058  -0.3681  
 14270  -0.1503  0.0635  0.0243   
 14271  0.1959  -0.2013  -0.0105  
 14272  0.1157  -0.1191  0.5575   
 14273  0.1225  -0.0376  -0.1773  
 14274  -0.1125  -0.0148  -0.0675 
 14275  0.0037  0.0495  -0.0605   
 14276  0.0262  0.1471  -0.7002   
 14277  -0.1899  -0.1630  -0.0958 
 14278  0.1738  0.1673  -0.0977   
 14279  0.1408  0.0000  0.9584   
 14280  0.0000  0.0000  0.0000   
 14281  0.0024  0.2600  -0.2757   
 14282  -0.0477  -0.0674  -0.1893 
 14283  0.1373  0.1324  0.0749   
 14284  -0.1665  0.1105  0.1566   
 14285  0.0272  -0.0970  0.0760   
 14286  -0.1330  0.1231  -0.1615  
 14287  0.1932  0.3559  -0.0859   
 14288  0.0226  -0.1015  0.6392   
 14289  -0.0519  0.3367  -0.0936  
 14290  0.2012  -0.1358  0.6717   
 14291  -0.2837  -0.0373  0.0000  
 14292  0.0004  -0.0805  0.0000   
 14293  0.0704  -0.1819  0.8655   
 14294  -0.1500  0.1098  0.6320   
 14295  0.0638  -0.2006  0.0000   
 14296  -0.0535  0.1077  0.3482   
 14297  -0.0811  -0.1830  0.7883  
 14298  0.0000  0.0000  0.0000   
 14299  0.0000  0.0000  0.0000   
 14300  0.2557  0.2815  0.0000   
 14301  -0.0169  -0.2051  0.0000  
 14302  0.0583  0.1279  0.0000   
 14303  0.2334  0.0699  0.0000   
 14304  -0.0128  -0.1344  0.0000  
 14305  -0.1060  0.2289  0.0000   
 14306  -0.0097  -0.1451  0.0000  
 14307  -0.0119  0.0572  0.0000   
 14308  -0.0751  -0.0020  0.0000  
 14309  0.1190  -0.0425  0.0000   
 14310  -0.2450  -0.1328  0.0000  
 14311  0.0670  0.1175  0.0000   
 14312  -0.0693  -0.0042  0.0000  
 14313  0.0061  0.1153  0.0000   
 14314  -0.2260  0.2422  0.0000   
 14315  -0.2813  -0.2595  0.0000  
 14316  0.0186  0.0412  0.0000   
 14317  0.1232  0.0377  0.0000   
 14318  0.0672  -0.0895  0.0000   
 14319  -0.1541  0.3130  0.0000   
 14320  -0.1695  0.0141  0.0000   
 14321  0.1401  0.1180  0.0000   
 14322  -0.1854  -0.1101  0.0000  
 14323  -0.0705  -0.0476  0.0000  
 14324  -0.2324  0.3339  0.0000   
 14325  0.0622  0.0107  0.0000   
 14326  -0.0894  -0.3411  0.0000  
 14327  0.0417  0.0541  0.0000   
 14328  0.0827  -0.2164  0.0000   
 14329  -0.2459  -0.0314  0.0000  
 14330  0.0855  0.1419  0.0000   
 14331  0.1391  0.0721  0.0000   
 14332  -0.0126  0.2264  0.0000   
 14333  0.0074  0.2754  0.0000   
 14334  0.0818  -0.1302  0.0000   
 14335  -0.0147  0.1373  0.0000   
 14336  -0.0346  -0.0082  0.0000  
 14337  0.0659  -0.2987  0.0000   
 14338  -0.1695  0.0485  0.0000   
 14339  0.0989  -0.0038  0.0000   
 14340  0.1780  -0.1965  0.0000   
 14341  0.0173  -0.0958  0.0000   
 14342  0.0629  0.2839  0.0000   
 14343  0.1359  -0.1303  0.0000   
 14344  0.0206  0.2824  0.0000   
 14345  -0.0700  -0.0269  0.0000  
 14346  0.0430  0.0557  0.0000   
 14347  -0.0363  -0.1152  0.0000  
 14348  0.0224  -0.0516  0.0000   
 14349  -0.1862  0.0127  0.0000   
 14350  0.0139  -0.2592  0.0000   
 14351  -0.1298  0.1142  0.0000   
 14352  0.1765  -0.0472  0.0000   
 14353  0.1607  0.0717  -0.7424   
 14354  -0.0921  -0.0128  0.5252  
 14355  -0.1916  -0.0286  0.5361  
 14356  -0.0136  -0.2997  0.0000  
 14357  -0.0508  -0.0892  0.0000  
 14358  -0.1143  0.0813  0.7898   
 14359  -0.1891  0.1577  0.5056   
 14360  0.0264  0.0781  0.2116   
 14361  -0.1164  0.0387  1.0224   
 14362  0.0012  0.2459  0.0512   
 14363  0.0613  0.2703  0.1535   
 14364  -0.0339  0.0955  -0.2108  
 14365  -0.2461  0.0990  0.0735   
 14366  -0.2102  0.0138  0.7441   
 14367  0.0199  -0.0269  -0.1950  
 14368  0.0027  -0.2329  -0.0612  
 14369  0.1960  -0.0666  -0.1655  
 14370  -0.1126  0.1555  -0.0009  
 14371  0.0478  0.0227  0.4956   
 14372  0.0634  -0.0565  -0.3274  
 14373  0.1444  0.0054  0.5782   
 14374  0.0868  0.0656  -0.1202   
 14375  0.0445  0.1107  0.1193   
 14376  0.1096  -0.0986  0.1071   
 14377  0.0212  0.2129  -0.2243   
 14378  0.2590  0.1495  0.1790   
 14379  -0.0296  -0.0822  -0.0610 
 14380  0.1009  0.0923  -0.3895   
 14381  -0.0542  0.1679  -0.0833  
 14382  -0.0715  0.2972  -0.5001  
 14383  0.1779  0.0738  -0.4559   
 14384  0.0034  -0.0793  -0.1486  
 14385  -0.0745  0.0125  0.2351   
 14386  0.2787  -0.0552  -0.0817  
 14387  -0.0292  0.1124  -0.3167  
 14388  -0.0358  -0.1986  -0.1352 
 14389  0.0619  0.0489  0.1631   
 14390  -0.0728  0.0918  -0.6328  
 14391  -0.0531  0.0092  -0.1927  
 14392  0.1989  -0.1327  0.3553   
 14393  -0.1015  0.0704  -0.2323  
 14394  -0.0856  -0.2189  0.2348  
 14395  0.1642  0.0769  0.1124   
 14396  -0.1890  0.0344  0.0317   
 14397  0.0447  -0.0530  -0.0356  
 14398  -0.1465  0.0134  0.4679   
 14399  0.0075  0.1858  -0.3546   
 14400  0.0456  -0.1330  -0.2795  
 14401  0.0662  0.2876  -0.1179   
 14402  0.0837  -0.1297  0.0870   
 14403  0.0465  -0.2408  0.0382   
 14404  0.0823  0.0824  0.0046   
 14405  0.2453  -0.0196  -0.3609  
 14406  0.0508  0.0890  -0.0465   
 14407  -0.0294  0.0338  0.0869   
 14408  0.0475  0.1644  -0.2067   
 14409  0.0255  -0.0023  -0.1030  
 14410  0.0426  0.1748  0.1822   
 14411  -0.1577  0.1157  0.0863   
 14412  -0.0412  -0.0165  -0.1374 
 14413  0.0503  0.2335  0.0350   
 14414  0.0945  0.1436  -0.0433   
 14415  0.0427  -0.0457  0.1080   
 14416  0.0182  0.0527  -0.2420   
 14417  0.1211  0.0378  -0.4990   
 14418  0.0839  0.0362  -0.4503   
 14419  -0.1367  0.0593  -0.3536  
 14420  -0.1978  0.3612  0.4415   
 14421  -0.1293  0.1812  0.1004   
 14422  -0.1358  -0.0402  -0.2933 
 14423  -0.1183  -0.1505  -0.2196 
 14424  0.3407  -0.0248  -0.4385  
 14425  0.1497  -0.1149  -0.2155  
 14426  0.1101  -0.2777  0.5904   
 14427  -0.2487  -0.2766  0.1427  
 14428  -0.1853  0.0288  0.0324   
 14429  0.0477  -0.3424  0.6221   
 14430  -0.1501  0.2893  -0.3452  
 14431  -0.0106  -0.0862  -0.0186 
 14432  0.2483  -0.2951  0.1642   
 14433  -0.3115  -0.0598  -0.1370 
 14434  0.0731  -0.0807  -0.2174  
 14435  0.1792  -0.0161  0.2686   
 14436  -0.0499  0.0614  0.1206   
 14437  -0.0876  0.1083  -0.3617  
 14438  0.1114  -0.0403  0.1485   
 14439  -0.0673  -0.0563  -0.2061 
 14440  -0.1219  0.3357  0.0190   
 14441  0.1038  0.0160  0.3329   
 14442  -0.1317  0.2953  -0.0878  
 14443  -0.0537  -0.1253  0.0071  
 14444  0.1262  0.1134  -0.1879   
 14445  0.0526  -0.0717  0.0170   
 14446  0.2137  0.2122  -0.3809   
 14447  -0.0668  -0.0245  0.2585  
 14448  -0.0722  -0.0003  0.3167  
 14449  -0.0266  -0.1409  -0.1727 
 14450  0.0495  -0.0024  -0.3468  
 14451  0.0148  0.0025  -0.0274   
 14452  0.0724  0.0692  -0.3587   
 14453  -0.0098  0.1330  -0.5023  
 14454  0.0891  0.0867  -0.4001   
 14455  0.0691  -0.1018  0.6876   
 14456  0.0918  -0.1587  -0.3365  
 14457  0.2223  0.0531  0.1318   
 14458  0.0495  0.0728  0.0236   
 14459  -0.0753  0.0210  0.8256   
 14460  -0.0297  0.1385  0.6509   
 14461  -0.1144  -0.0265  0.3472  
 14462  -0.0969  -0.1017  0.0000  
 14463  -0.0960  -0.1742  0.0000  
 14464  0.1832  -0.1068  0.2883   
 14465  0.1380  -0.0154  0.0000   
 14466  0.0000  -0.2521  0.0000   
 14467  0.0000  0.0000  0.0000   
 14468  0.0000  0.0000  0.0000   
 14469  0.0000  0.0000  0.0000   
 14470  0.0000  0.0000  0.0000   
 14471  0.0000  0.0000  0.0000   
 14472  0.0000  0.0000  0.0000   
 14473  0.0846  -0.0518  0.0000   
 14474  -0.1807  -0.1559  0.0000  
 14475  -0.2594  -0.0308  0.0000  
 14476  0.0788  0.0228  0.0000   
 14477  -0.0829  0.0364  0.0000   
 14478  0.1098  -0.0921  0.0000   
 14479  0.0902  -0.0308  0.0000   
 14480  -0.0006  -0.3162  0.0000  
 14481  0.0376  -0.2317  0.0000   
 14482  0.1711  -0.0519  0.0000   
 14483  0.1531  0.0562  0.0000   
 14484  -0.2188  0.0788  0.0000   
 14485  0.1524  -0.2714  0.0000   
 14486  0.1140  -0.0094  0.0000   
 14487  -0.1644  0.3364  0.0000   
 14488  -0.0044  -0.0126  0.0000  
 14489  0.0135  0.3381  0.0000   
 14490  -0.1056  -0.1891  -0.3785 
 14491  -0.1607  0.1814  0.5718   
 14492  0.0559  -0.0573  -0.0962  
 14493  0.0478  0.0919  0.2440   
 14494  0.1559  0.0733  -0.0058   
 14495  -0.3003  -0.1028  0.0000  
 14496  -0.0450  0.2496  -0.2958  
 14497  -0.1390  0.2831  -0.3970  
 14498  -0.1220  0.2648  -0.0732  
 14499  0.2266  0.0395  -0.1164   
 14500  0.1084  0.1335  0.1190   
 14501  0.1257  0.0441  0.6063   
 14502  0.0341  -0.0580  -0.2598  
 14503  0.1112  0.1997  0.1282   
 14504  -0.0662  -0.1975  0.0257  
 14505  -0.1002  -0.2796  0.0148  
 14506  -0.1591  0.1535  -0.2651  
 14507  -0.0474  0.2459  0.0591   
 14508  0.2235  0.2587  -0.0104   
 14509  0.0506  0.0445  -0.2541   
 14510  0.0262  0.0241  -0.0233   
 14511  0.3483  0.0485  0.3481   
 14512  0.2112  -0.1485  0.5970   
 14513  -0.1433  0.0265  0.0093   
 14514  -0.1466  0.1739  0.0448   
 14515  0.0341  0.0673  -0.3429   
 14516  0.0381  0.0437  0.2953   
 14517  -0.0842  0.2646  -0.0962  
 14518  0.1249  0.1524  -0.0125   
 14519  -0.3371  -0.2099  -0.2970 
 14520  -0.0088  -0.0188  -0.2309 
 14521  0.2440  -0.0240  0.0002   
 14522  0.0513  0.0663  -0.4235   
 14523  0.0481  0.0486  -0.2811   
 14524  -0.0668  0.1212  0.0368   
 14525  0.0864  -0.0866  0.0040   
 14526  -0.1434  0.0203  0.3489   
 14527  -0.0684  0.0161  -0.0332  
 14528  0.1861  0.0865  0.1202   
 14529  -0.0668  -0.1557  0.0192  
 14530  -0.1276  0.0760  -0.1329  
 14531  0.1492  0.3280  -0.4110   
 14532  -0.0482  0.1421  -0.0589  
 14533  0.0698  0.0955  -0.2502   
 14534  -0.0707  0.0280  -0.3324  
 14535  0.2611  0.1554  -0.0123   
 14536  -0.0607  0.1324  -0.3790  
 14537  -0.1782  -0.0763  0.2518  
 14538  0.0547  0.0940  0.1428   
 14539  -0.0941  0.1249  0.2167   
 14540  -0.0879  0.2509  -0.1833  
 14541  0.1812  0.0982  -0.0270   
 14542  -0.1279  -0.2798  -0.0461 
 14543  -0.0492  0.0117  0.4391   
 14544  0.0185  -0.1321  0.1117   
 14545  -0.0668  -0.0288  0.1209  
 14546  0.0862  0.0323  -0.3011   
 14547  0.0308  -0.0737  0.1288   
 14548  0.1602  0.0923  0.1608   
 14549  0.2153  0.0750  -0.3392   
 14550  -0.1116  0.1140  -0.1108  
 14551  0.1392  -0.0711  0.3086   
 14552  -0.0142  0.1947  -0.1748  
 14553  0.0040  0.0263  0.5350   
 14554  0.0105  0.0120  0.2028   
 14555  -0.1053  -0.3252  0.1810  
 14556  0.0231  -0.0106  0.5003   
 14557  -0.1275  0.0740  0.1935   
 14558  -0.0131  -0.1367  0.1256  
 14559  0.0619  0.1313  -0.0888   
 14560  0.1419  -0.3265  0.0945   
 14561  0.0923  -0.0572  -0.1119  
 14562  -0.1891  0.2376  -0.4049  
 14563  -0.1657  0.0224  0.3965   
 14564  0.1450  0.0482  -0.0532   
 14565  0.0691  0.0061  -0.2119   
 14566  -0.0340  -0.0560  0.7289  
 14567  -0.0505  -0.0308  0.1232  
 14568  -0.3208  0.0281  0.1518   
 14569  -0.1094  0.1550  -0.3864  
 14570  -0.0513  -0.1636  0.0084  
 14571  0.0850  0.0491  -0.1716   
 14572  0.0680  0.1924  -0.0604   
 14573  0.3594  0.1536  -0.3250   
 14574  -0.1311  0.1128  0.0328   
 14575  -0.1471  0.1994  0.1047   
 14576  -0.0877  -0.1157  -0.4159 
 14577  -0.1748  -0.0794  0.4433  
 14578  0.0256  -0.1118  -0.2053  
 14579  -0.0489  -0.1141  -0.2656 
 14580  0.0035  0.2253  -0.0055   
 14581  -0.0298  -0.2397  0.5047  
 14582  -0.0333  0.1120  -0.1819  
 14583  -0.0301  0.1573  -0.0166  
 14584  0.1258  -0.0329  0.0098   
 14585  0.1190  0.1949  0.3396   
 14586  0.2411  -0.1174  -0.5267  
 14587  -0.0695  -0.0380  -0.0080 
 14588  -0.3974  0.0680  0.2171   
 14589  -0.0848  -0.3290  0.2866  
 14590  -0.0888  -0.0767  0.1800  
 14591  0.1450  -0.1001  0.2047   
 14592  0.1060  0.0276  -0.2244   
 14593  0.0664  0.1179  0.3082   
 14594  -0.0313  0.1110  -0.1149  
 14595  -0.2634  -0.1601  -0.2734 
 14596  -0.0494  -0.1585  0.0084  
 14597  0.0344  -0.0597  -0.0180  
 14598  -0.1085  -0.0971  0.2853  
 14599  0.0467  -0.1121  0.7027   
 14600  -0.2242  0.0095  0.1412   
 14601  -0.2461  0.0925  0.1496   
 14602  0.0673  -0.0933  -0.0025  
 14603  -0.0317  -0.1364  0.0590  
 14604  -0.0452  0.1311  0.1311   
 14605  -0.0846  0.0311  0.0129   
 14606  -0.0481  0.2131  -0.1725  
 14607  -0.0699  0.0559  0.0576   
 14608  -0.1640  -0.4092  0.0000  
 14609  -0.1044  -0.0080  0.1174  
 14610  -0.0152  0.0345  -0.0788  
 14611  0.1632  -0.0948  0.2592   
 14612  0.0291  0.3406  -0.1927   
 14613  0.1251  0.1698  -0.4830   
 14614  -0.1659  -0.3433  0.8277  
 14615  0.2866  0.0952  -0.2344   
 14616  -0.0834  -0.0084  -0.3937 
 14617  -0.0470  0.1121  0.0062   
 14618  -0.0126  -0.3035  -0.2433 
 14619  -0.2045  -0.0522  0.1025  
 14620  0.2231  0.0081  0.3399   
 14621  -0.2824  -0.0315  -0.1205 
 14622  -0.0629  0.0507  0.3272   
 14623  -0.1829  0.1739  -0.1943  
 14624  0.0303  -0.0994  0.0815   
 14625  0.0677  0.0359  -0.2287   
 14626  -0.0698  -0.2199  -0.0246 
 14627  -0.1653  -0.1572  -0.4660 
 14628  -0.0297  0.1569  0.0454   
 14629  0.1117  0.3246  -0.0270   
 14630  0.1015  -0.0360  0.0895   
 14631  -0.0307  -0.1164  -0.3434 
 14632  -0.2044  -0.0763  -0.0968 
 14633  0.0911  -0.0754  0.7892   
 14634  -0.1471  -0.1996  -0.8295 
 14635  0.0000  0.0000  0.0000   
 14636  0.0000  0.0000  0.0000   
 14637  -0.1307  -0.0711  -0.4301 
 14638  0.0067  -0.0335  0.2700   
 14639  0.0474  -0.0737  -0.2249  
 14640  -0.0248  -0.2821  -0.1485 
 14641  -0.0292  0.0577  0.2017   
 14642  -0.1478  -0.1133  0.6574  
 14643  -0.1673  -0.1576  -0.2018 
 14644  0.0107  -0.0545  -0.2973  
 14645  0.1683  -0.0528  0.0342   
 14646  0.0474  -0.1580  -0.0022  
 14647  -0.1071  0.0121  0.2064   
 14648  -0.1626  -0.1359  0.8029  
 14649  -0.1996  0.1578  0.2497   
 14650  0.1439  -0.0280  -0.1812  
 14651  0.2608  -0.0307  0.2172   
 14652  -0.0694  0.1618  0.0896   
 14653  -0.2231  -0.0337  -0.4110 
 14654  -0.0489  0.1531  0.2269   
 14655  0.1299  -0.1148  -0.1152  
 14656  0.0051  0.1370  -0.4335   
 14657  -0.1066  0.0758  0.1057   
 14658  0.0106  0.0277  -0.0275   
 14659  -0.1439  0.1535  -0.2102  
 14660  0.1047  -0.3430  0.5788   
 14661  -0.1234  0.1342  0.1458   
 14662  -0.1075  0.3482  -0.1201  
 14663  0.2010  -0.2190  0.2992   
 14664  -0.0437  0.1333  -0.3467  
 14665  0.3766  -0.1364  -0.1346  
 14666  -0.0858  0.0915  -0.1032  
 14667  -0.0493  0.1551  -0.0770  
 14668  -0.0754  0.0893  -0.2457  
 14669  -0.2237  0.0031  0.4679   
 14670  -0.0498  -0.1626  0.0754  
 14671  -0.1871  -0.0378  0.2500  
 14672  -0.1646  -0.1172  -0.0213 
 14673  0.1300  -0.0307  -0.0070  
 14674  -0.1425  -0.0918  0.4491  
 14675  -0.1458  -0.2235  -0.4932 
 14676  0.1420  -0.1344  -0.3291  
 14677  -0.0873  -0.0540  -0.2546 
 14678  0.1332  -0.0150  -0.4579  
 14679  -0.0891  0.1303  -0.0086  
 14680  -0.1328  -0.0900  -0.1441 
 14681  0.1412  0.0287  0.0000   
 14682  0.1022  0.1015  -0.3607   
 14683  0.0313  0.0094  -0.0335   
 14684  -0.1482  0.1161  0.2096   
 14685  0.0664  0.2111  -0.4710   
 14686  0.1138  0.0314  -0.0048   
 14687  -0.1090  0.1750  -0.2469  
 14688  0.2089  -0.0522  0.1699   
 14689  0.0447  0.0507  -0.3504   
 14690  -0.0918  0.0301  -0.1784  
 14691  -0.1264  -0.2429  -0.3325 
 14692  -0.1472  0.0712  -0.1231  
 14693  -0.1083  0.1979  -0.1408  
 14694  0.0466  -0.1386  -0.1039  
 14695  -0.1491  0.1033  0.2630   
 14696  -0.1327  -0.1586  0.1229  
 14697  0.3680  0.1778  0.3069   
 14698  0.0098  -0.1387  -0.4148  
 14699  -0.0840  -0.0287  0.2163  
 14700  0.1373  0.0728  -0.3815   
 14701  -0.0686  0.1333  -0.1192  
 14702  -0.2442  -0.0946  0.2533  
 14703  0.0719  0.0497  0.0330   
 14704  -0.0672  0.1476  -0.1943  
 14705  -0.1665  0.0539  0.2276   
 14706  -0.0812  0.0485  0.1643   
 14707  0.1798  0.1131  -0.7171   
 14708  0.0094  -0.2000  0.2644   
 14709  -0.1082  0.2596  -0.2479  
 14710  0.1027  0.0907  -0.2643   
 14711  -0.2022  0.0350  0.2485   
 14712  0.2011  -0.1172  0.5525   
 14713  0.0446  0.0945  -0.3236   
 14714  -0.0294  -0.0558  0.4221  
 14715  0.2041  0.2390  0.4404   
 14716  -0.3597  0.0286  0.4482   
 14717  0.1770  0.1357  0.3029   
 14718  0.0550  -0.0269  -0.1291  
 14719  0.1440  0.0969  -0.2153   
 14720  -0.0310  -0.1577  0.2260  
 14721  -0.0680  -0.0749  0.4597  
 14722  -0.0699  -0.1365  0.1399  
 14723  0.0864  -0.0961  -0.2335  
 14724  -0.1086  0.2161  -0.4747  
 14725  -0.1250  0.0342  -0.3354  
 14726  -0.0904  -0.1572  0.3312  
 14727  -0.0549  0.1146  -0.1842  
 14728  -0.0899  -0.0743  0.3990  
 14729  0.2634  -0.1152  -0.1114  
 14730  0.0688  -0.1386  -0.3486  
 14731  0.0056  -0.1011  0.3932   
 14732  -0.2271  -0.1594  1.0767  
 14733  0.1435  -0.1186  0.0698   
 14734  0.1791  -0.1110  0.2755   
 14735  -0.0317  -0.1379  -0.1767 
 14736  0.1064  -0.2035  0.3998   
 14737  0.1842  -0.0941  0.1152   
 14738  -0.0891  0.1990  -0.0301  
 14739  -0.1865  0.0550  0.0243   
 14740  0.1970  0.1079  -0.3429   
 14741  -0.0671  0.0542  0.3382   
 14742  -0.0493  0.0705  -0.2913  
 14743  -0.2811  0.1962  -0.1822  
 14744  -0.0069  -0.0776  -0.0702 
 14745  -0.3230  -0.0497  0.1496  
 14746  -0.0155  -0.2838  -0.4310 
 14747  -0.0273  0.0905  -0.3045  
 14748  0.0529  -0.2000  -0.0741  
 14749  0.0103  0.1554  -0.5904   
 14750  -0.0284  0.1342  0.1869   
 14751  0.0646  0.0437  0.0344   
 14752  -0.0830  -0.2037  0.4730  
 14753  0.0064  0.1613  0.0907   
 14754  -0.2039  0.1695  -0.2656  
 14755  0.1480  -0.0357  -0.2756  
 14756  -0.0863  -0.1185  -0.1813 
 14757  -0.2224  0.1607  -0.3117  
 14758  -0.0442  -0.0073  0.2395  
 14759  0.0872  0.1177  -0.0885   
 14760  0.1792  0.1358  -0.1776   
 14761  -0.1257  0.2012  -0.0345  
 14762  -0.0660  0.2012  -0.0478  
 14763  0.0444  0.1781  -0.0554   
 14764  0.0648  0.1344  -0.4674   
 14765  0.0123  -0.3451  0.1525   
 14766  0.1023  -0.0705  -0.0381  
 14767  0.2221  0.0957  -0.2885   
 14768  0.0308  0.0698  0.1459   
 14769  -0.0878  0.1284  -0.0619  
 14770  0.0446  -0.0943  0.2868   
 14771  -0.0891  0.0054  -0.1185  
 14772  0.3558  -0.1162  0.5530   
 14773  -0.1671  0.1343  -0.1140  
 14774  -0.1684  -0.0137  0.0598  
 14775  -0.1673  0.0468  -0.1277  
 14776  -0.0900  0.0767  -0.0277  
 14777  -0.1268  0.0320  -0.0577  
 14778  -0.2642  0.1091  0.1262   
 14779  -0.0477  0.1104  0.0047   
 14780  0.1884  -0.0152  0.0382   
 14781  -0.1262  0.0279  -0.0535  
 14782  0.0689  -0.1375  -0.1320  
 14783  -0.0298  -0.1106  0.2533  
 14784  0.0251  -0.1376  0.3371   
 14785  0.0899  -0.0287  -0.4798  
 14786  0.1397  -0.1410  0.2932   
 14787  0.0062  -0.0303  0.3076   
 14788  -0.0151  0.4266  -0.0714  
 14789  -0.0318  -0.0050  0.2254  
 14790  0.2844  0.2394  0.0861   
 14791  -0.0114  0.0500  0.0396   
 14792  0.0671  -0.2406  0.4441   
 14793  -0.0898  0.0922  -0.0384  
 14794  -0.1285  -0.0944  0.5036  
 14795  0.3382  -0.0107  -0.0646  
 14796  0.0087  -0.1363  0.0361   
 14797  0.2607  -0.0077  0.3425   
 14798  0.2365  0.2777  -0.4717   
 14799  -0.0634  -0.0082  -0.1852 
 14800  -0.3004  -0.0518  -0.1839 
 14801  -0.0547  0.1798  -0.2225  
 14802  0.1410  -0.0567  0.2223   
 14803  0.3520  -0.1684  -0.4340  
 14804  0.0000  0.0000  0.0000   
 14805  0.0000  0.0000  0.0000   
 14806  -0.0488  0.1856  -0.7727  
 14807  0.2564  -0.1539  -0.2351  
 14808  0.1995  0.2382  -0.1192   
 14809  0.2931  -0.3062  0.1884   
 14810  0.1064  0.0297  0.0253   
 14811  -0.0542  -0.0538  0.1351  
 14812  -0.0860  -0.0770  0.0141  
 14813  0.0444  0.0749  -0.7046   
 14814  -0.0729  -0.0557  -0.0803 
 14815  0.0095  0.0938  -0.0588   
 14816  -0.2829  0.1783  0.0138   
 14817  -0.1060  -0.1133  -0.2628 
 14818  -0.0501  0.0114  0.0106   
 14819  0.0188  -0.1368  -0.1195  
 14820  -0.1665  -0.2384  0.5498  
 14821  0.0305  -0.0547  -0.0311  
 14822  -0.0053  -0.0702  -0.1573 
 14823  0.0657  -0.0759  0.1916   
 14824  -0.1454  0.0936  -0.0240  
 14825  0.0726  0.2226  0.0310   
 14826  0.0318  0.1518  0.1485   
 14827  0.0884  -0.1792  0.4436   
 14828  -0.0701  0.0325  0.4140   
 14829  -0.0521  0.0928  -0.1770  
 14830  -0.1256  0.0521  0.0000   
 14831  0.3264  -0.0566  -0.2966  
 14832  -0.0199  -0.1568  0.3830  
 14833  -0.0561  0.1737  0.0302   
 14834  -0.1036  -0.1999  0.0479  
 14835  0.2191  -0.2216  0.1290   
 14836  0.1754  -0.0065  0.1713   
 14837  -0.1076  -0.2165  0.8381  
 14838  -0.1268  0.1016  -0.0324  
 14839  -0.2063  0.0275  -0.0321  
 14840  0.0097  -0.0545  0.4805   
 14841  0.0860  -0.1797  0.1305   
 14842  -0.1837  -0.2831  0.5377  
 14843  0.0046  -0.1120  -0.1320  
 14844  -0.2819  0.2077  0.0580   
 14845  -0.2438  -0.1338  0.2787  
 14846  0.0162  -0.2164  0.2732   
 14847  -0.0848  0.0548  -0.0111  
 14848  0.1055  0.0064  -0.0235   
 14849  0.2768  0.0317  0.6166   
 14850  -0.0690  0.0756  -0.2293  
 14851  0.1663  -0.2166  -0.1763  
 14852  -0.0873  -0.3251  1.0258  
 14853  -0.0495  -0.0120  -0.1845 
 14854  0.1077  -0.2397  0.1841   
 14855  0.2239  0.0456  -0.5186   
 14856  -0.0105  0.0087  -0.4116  
 14857  -0.1124  0.0742  -0.3570  
 14858  0.1249  0.0342  0.4773   
 14859  0.0237  0.0087  -0.0740   
 14860  -0.1483  -0.0543  0.3149  
 14861  0.0692  -0.0109  0.6148   
 14862  0.0604  0.0946  0.0563   
 14863  0.0464  0.2177  -0.4326   
 14864  -0.0137  -0.0556  -0.3846 
 14865  -0.0511  -0.0078  -0.1174 
 14866  0.0662  -0.0263  -0.4784  
 14867  0.0268  0.2837  -0.1693   
 14868  0.0867  0.1401  -0.2880   
 14869  -0.0875  -0.2013  0.2093  
 14870  -0.2441  -0.0104  0.3753  
 14871  0.0415  -0.0134  0.0033   
 14872  0.1661  0.1197  -0.4129   
 14873  -0.0539  -0.0960  0.0206  
 14874  -0.0094  0.1217  -0.0528  
 14875  0.2026  0.1161  -0.2951   
 14876  0.1811  0.1169  -0.0486   
 14877  0.1749  -0.1113  0.1868   
 14878  -0.0915  -0.0728  -0.0646 
 14879  -0.2434  -0.0343  0.5460  
 14880  -0.1249  0.0126  0.1653   
 14881  0.3165  0.0691  0.3790   
 14882  -0.2830  -0.0290  -0.1283 
 14883  -0.1676  -0.3442  0.1219  
 14884  0.1617  -0.2641  -0.0619  
 14885  0.1831  0.3023  -0.4213   
 14886  -0.0324  -0.0317  0.3920  
 14887  -0.0880  0.0294  -0.0655  
 14888  -0.0516  -0.0537  0.1303  
 14889  -0.2410  -0.1992  -0.0025 
 14890  -0.0716  0.0279  0.1392   
 14891  0.0608  -0.0507  -0.3989  
 14892  -0.1306  0.1557  -0.1984  
 14893  0.0073  -0.1361  0.4178   
 14894  -0.0439  -0.0977  -0.1337 
 14895  0.0658  -0.1297  0.0148   
 14896  -0.2628  0.0330  -0.3872  
 14897  0.0644  -0.0110  0.0657   
 14898  -0.0170  -0.0921  0.3066  
 14899  -0.0858  -0.0346  0.2721  
 14900  -0.0662  0.0531  0.1865   
 14901  -0.0125  0.1569  -0.0310  
 14902  -0.1859  0.0493  -0.4048  
 14903  -0.2614  0.0085  0.2164   
 14904  0.0473  -0.0643  -0.1022  
 14905  0.1498  -0.0109  0.1800   
 14906  0.0086  0.0927  0.0718   
 14907  0.1672  -0.0332  -0.1458  
 14908  0.1253  -0.0046  -0.1548  
 14909  0.1594  0.0319  -0.3134   
 14910  -0.1650  0.1785  0.1789   
 14911  -0.0536  0.1745  -0.0949  
 14912  -0.1260  0.1581  0.0579   
 14913  0.0681  0.1177  -0.3993   
 14914  0.0860  -0.2421  -0.1400  
 14915  0.2259  0.0131  -0.2483   
 14916  0.0865  0.3536  -0.3707   
 14917  -0.2645  0.1588  -0.0414  
 14918  0.2264  -0.1559  -0.1525  
 14919  0.1214  0.0957  -0.0196   
 14920  0.0242  0.3725  -0.2628   
 14921  -0.0506  0.0904  -0.3727  
 14922  -0.1307  -0.2566  0.5627  
 14923  0.0269  -0.1579  0.5985   
 14924  -0.0309  0.0399  -0.3534  
 14925  -0.0101  -0.0985  -0.1371 
 14926  -0.0858  -0.0714  -0.0637 
 14927  0.2048  -0.0147  -0.0304  
 14928  -0.1473  0.1145  -0.2365  
 14929  -0.0122  -0.3418  0.4438  
 14930  -0.1079  -0.0717  0.2447  
 14931  -0.1049  -0.0331  0.2067  
 14932  -0.0290  -0.2406  0.1464  
 14933  -0.0872  -0.1794  0.8495  
 14934  0.0873  0.0697  0.0706   
 14935  0.0654  -0.2399  0.3662   
 14936  -0.2226  0.0714  0.0828   
 14937  -0.1647  -0.0672  0.3406  
 14938  0.0026  -0.0309  0.2480   
 14939  -0.1102  -0.2011  0.3944  
 14940  0.3210  -0.0084  0.2051   
 14941  -0.2420  0.0281  -0.4566  
 14942  0.0493  -0.0527  -0.1028  
 14943  -0.0656  -0.1984  -0.2102 
 14944  0.0876  -0.0950  0.2881   
 14945  0.3028  0.0740  -0.1591   
 14946  0.0464  -0.0179  0.2398   
 14947  0.0154  0.0115  -0.2727   
 14948  0.1209  0.0318  -0.2997   
 14949  0.0494  0.0341  -0.0171   
 14950  0.3084  0.2821  -0.2016   
 14951  0.2234  -0.0081  0.1724   
 14952  0.0305  -0.0063  0.0177   
 14953  -0.0272  -0.1117  0.2762  
 14954  -0.0859  -0.0737  0.0278  
 14955  0.0311  -0.1545  -0.4856  
 14956  -0.0835  -0.0262  0.4333  
 14957  0.1277  -0.0245  -0.3392  
 14958  -0.0814  0.2608  -0.2429  
 14959  -0.0046  0.1339  -0.5798  
 14960  0.0359  0.2615  0.0304   
 14961  0.1253  0.3884  -0.4304   
 14962  -0.1046  0.1591  -0.2550  
 14963  0.0729  0.0542  -0.2978   
 14964  -0.0438  -0.0111  -0.2463 
 14965  0.0132  0.0113  0.8507   
 14966  -0.0657  -0.1135  0.5291  
 14967  0.1129  -0.0287  0.0165   
 14968  -0.1634  0.0920  -0.4170  
 14969  -0.2456  0.0521  -0.3164  
 14970  -0.1274  -0.3899  1.0248  
 14971  -0.0683  0.0077  0.0942   
 14972  0.0000  0.0000  0.0000   
 14973  0.0000  0.0000  0.0000   
 14974  -0.1506  -0.0805  -0.2470 
 14975  -0.0498  0.1598  0.1809   
 14976  -0.0674  0.0912  0.1062   
 14977  0.1827  0.1169  -0.0331   
 14978  0.2647  0.0730  -0.4620   
 14979  -0.1125  0.1748  -0.0067  
 14980  0.0080  -0.0939  -0.3607  
 14981  -0.0087  0.1362  0.1869   
 14982  0.0930  0.0103  -0.0108   
 14983  0.1262  -0.2835  0.4100   
 14984  0.1461  0.0286  0.0971   
 14985  0.0870  0.1531  0.0843   
 14986  0.0277  0.0703  -0.3027   
 14987  0.1255  0.0685  -0.1241   
 14988  -0.1057  -0.1576  0.8414  
 14989  -0.0086  -0.1002  0.1731  
 14990  0.0084  -0.3227  0.4187   
 14991  -0.1837  0.1337  0.2957   
 14992  0.0219  0.0695  -0.1724   
 14993  -0.0489  0.1540  -0.1424  
 14994  -0.0720  -0.0074  -0.6085 
 14995  0.0074  0.1959  -0.0545   
 14996  0.2190  0.3217  -0.2123   
 14997  0.0936  0.2617  0.0056   
 14998  -0.2204  0.2553  -0.2305  
 14999  0.1652  -0.0723  0.4445   
 15000  0.2060  -0.0321  0.3206   
 15001  0.1085  0.0297  -0.3694   
 15002  -0.2040  0.0500  0.1616   
 15003  0.0089  0.1331  0.0420   
 15004  -0.0511  0.0750  -0.1020  
 15005  -0.1666  -0.0755  0.5772  
 15006  -0.0482  -0.1801  -0.4757 
 15007  -0.2050  -0.1786  0.0664  
 15008  -0.0139  -0.1557  0.3964  
 15009  -0.0076  -0.0940  0.1776  
 15010  0.2190  0.1777  -0.1902   
 15011  0.0292  -0.0121  0.4621   
 15012  0.0865  0.0503  0.2495   
 15013  0.1034  0.1358  -0.2644   
 15014  0.0814  -0.0094  0.1027   
 15015  -0.0303  0.1618  -0.2494  
 15016  -0.0172  0.1159  -0.4269  
 15017  -0.1112  -0.3486  0.9932  
 15018  -0.0694  -0.0511  -0.3450 
 15019  0.0281  0.1737  0.0071   
 15020  0.1055  -0.1985  -0.1222  
 15021  -0.1080  -0.1171  0.1267  
 15022  -0.0110  -0.0959  -0.0784 
 15023  0.1965  0.0677  -0.4200   
 15024  -0.0877  -0.2436  0.3612  
 15025  -0.3195  -0.1554  0.1659  
 15026  0.2018  0.1134  -0.0958   
 15027  0.0438  0.1554  -0.2881   
 15028  -0.0127  0.3810  0.1128   
 15029  0.1260  0.2801  -0.5936   
 15030  0.1097  -0.2027  0.3439   
 15031  -0.2824  -0.1397  0.6977  
 15032  -0.0484  0.0129  -0.0549  
 15033  0.0668  0.0101  -0.1550   
 15034  -0.1653  -0.1364  0.6165  
 15035  -0.1682  0.1345  -0.2594  
 15036  -0.1253  0.0713  -0.0139  
 15037  -0.1640  0.0322  0.1658   
 15038  -0.0846  -0.0944  -0.6311 
 15039  -0.0456  0.2206  -0.7050  
 15040  -0.1063  0.0985  -0.0518  
 15041  0.2267  0.0742  -0.5624   
 15042  -0.2354  0.1226  0.0103   
 15043  -0.0693  -0.1122  0.1611  
 15044  0.1827  -0.0540  0.1813   
 15045  0.2955  -0.2415  0.0787   
 15046  0.0661  0.1995  -0.2915   
 15047  0.0451  0.1171  -0.0589   
 15048  -0.1459  0.0743  -0.0621  
 15049  0.0046  0.1945  0.1411   
 15050  -0.0833  0.1607  -0.0076  
 15051  0.0740  -0.2031  0.3284   
 15052  -0.0080  0.1566  0.2230   
 15053  -0.2580  -0.1613  0.5742  
 15054  -0.2013  -0.0552  -0.2758 
 15055  0.1273  -0.0715  -0.1117  
 15056  0.0693  -0.2374  -0.1358  
 15057  -0.2040  -0.3689  0.0000  
 15058  0.1525  0.0528  -0.5119   
 15059  -0.0507  0.2371  -0.1860  
 15060  -0.1030  0.0378  -0.4777  
 15061  0.2261  0.1543  -0.1903   
 15062  -0.2606  -0.3290  0.9751  
 15063  0.0734  -0.1404  -0.0466  
 15064  -0.0864  0.0120  0.1681   
 15065  0.1902  0.0345  -0.1174   
 15066  -0.1476  0.1566  -0.1227  
 15067  -0.0425  0.1799  -0.4604  
 15068  -0.3003  -0.0706  0.4061  
 15069  0.0328  0.0780  0.3516   
 15070  -0.0077  0.4919  -0.3467  
 15071  -0.1040  0.0740  0.1281   
 15072  -0.2068  0.0302  -0.0233  
 15073  -0.0888  0.1147  0.2917   
 15074  -0.0090  0.0540  0.4592   
 15075  0.1300  0.1730  -0.2385   
 15076  0.0698  -0.0353  0.0301   
 15077  0.0322  0.3027  -0.2792   
 15078  -0.0131  0.0689  -0.0248  
 15079  0.0555  -0.0746  -0.4502  
 15080  -0.0688  0.0497  -0.4130  
 15081  0.0081  0.1345  -0.0060   
 15082  -0.0306  -0.0953  -0.2004 
 15083  0.2809  0.1147  -0.2947   
 15084  0.2257  -0.0293  -0.4196  
 15085  -0.1640  0.1510  0.2184   
 15086  0.0887  0.0304  0.2489   
 15087  0.1252  0.0043  -0.0119   
 15088  -0.2811  -0.0328  0.1268  
 15089  -0.3171  0.1377  0.1372   
 15090  -0.2658  0.1577  -0.3618  
 15091  -0.3406  0.0531  0.1428   
 15092  -0.0732  -0.0102  0.2653  
 15093  0.0000  -0.0530  -0.3856  
 15094  -0.0105  -0.2839  0.3855  
 15095  0.1258  0.1362  -0.5866   
 15096  -0.1650  0.0122  -0.2371  
 15097  0.0308  0.2612  -0.1455   
 15098  -0.3595  0.0977  0.0395   
 15099  0.1051  -0.1533  -0.4245  
 15100  -0.0463  0.2204  -0.2921  
 15101  -0.1420  -0.1777  -0.2027 
 15102  0.1047  0.0545  -0.2390   
 15103  -0.1861  -0.1163  0.1736  
 15104  -0.1652  0.0126  -0.3093  
 15105  0.2165  0.2174  -0.2125   
 15106  0.0665  0.0101  0.3424   
 15107  -0.0303  -0.1964  0.2851  
 15108  0.1859  0.1972  -0.3751   
 15109  -0.0144  0.2809  0.0279   
 15110  -0.0502  -0.0517  0.5945  
 15111  0.1846  -0.1556  0.0985   
 15112  0.0275  0.1429  0.1106   
 15113  -0.2067  -0.0244  0.4006  
 15114  0.0412  -0.0493  0.3548   
 15115  -0.1083  0.2224  -0.3452  
 15116  0.2642  -0.0083  -0.1632  
 15117  0.1086  -0.0285  -0.1239  
 15118  -0.0049  -0.3239  0.3438  
 15119  0.1816  -0.1118  0.1355   
 15120  0.1583  -0.0311  -0.1330  
 15121  -0.0316  0.1766  -0.0249  
 15122  0.2025  -0.1317  -0.0014  
 15123  -0.0914  -0.1763  0.3695  
 15124  -0.0920  0.0666  -0.1418  
 15125  -0.0067  0.0954  -0.1089  
 15126  -0.0714  0.0514  0.0715   
 15127  -0.2209  -0.0098  0.5424  
 15128  -0.2233  -0.0548  0.5184  
 15129  0.0286  0.3870  -0.3661   
 15130  0.0279  -0.0969  -0.0581  
 15131  0.2466  0.0913  -0.0288   
 15132  0.0665  -0.3686  0.2784   
 15133  0.0132  0.1644  -0.2135   
 15134  0.0895  0.0324  0.0464   
 15135  0.0652  0.1192  0.0571   
 15136  0.0316  0.2665  -0.0881   
 15137  0.0266  0.0127  0.0781   
 15138  0.1473  0.1995  -0.1309   
 15139  -0.0520  -0.0290  -0.1060 
 15140  0.0000  0.0000  0.0000   
 15141  0.0000  0.0000  0.0000   
 15142  0.0000  0.0000  0.0000   
 15143  0.0000  0.0000  0.0000   
 15144  0.0000  0.0000  0.0000   
 15145  0.0000  0.0000  0.0000   
 15146  0.1988  -0.1043  -0.4948  
 15147  0.0280  -0.0726  0.3732   
 15148  0.0466  0.1833  0.0207   
 15149  0.1076  -0.1553  -0.1091  
 15150  -0.0659  0.1372  -0.3798  
 15151  -0.1650  0.1545  -0.2409  
 15152  0.0893  -0.1551  0.0490   
 15153  0.0870  0.1330  -0.4615   
 15154  -0.2237  0.3651  -0.2116  
 15155  -0.1858  0.0270  -0.0961  
 15156  0.1445  0.0099  -0.0217   
 15157  0.0703  0.0546  -0.3668   
 15158  0.2459  0.1998  -0.6154   
 15159  0.0455  0.3068  -0.4549   
 15160  -0.0261  -0.0687  -0.4438 
 15161  -0.0700  0.0534  0.3387   
 15162  -0.2088  0.0142  0.0597   
 15163  0.0532  0.0983  -0.1912   
 15164  -0.0666  0.1380  0.1939   
 15165  -0.0250  0.0713  -0.1626  
 15166  -0.1198  0.3261  0.1277   
 15167  -0.0438  0.1144  -0.1195  
 15168  -0.0472  -0.1747  0.5024  
 15169  -0.0079  0.0104  0.0742   
 15170  0.1696  -0.2003  0.1290   
 15171  -0.1674  -0.3033  0.0850  
 15172  -0.1825  -0.2174  0.0017  
 15173  -0.1208  -0.3039  0.0674  
 15174  0.4352  0.0063  0.4057   
 15175  0.1074  0.0558  -0.4449   
 15176  -0.0492  -0.0312  0.1892  
 15177  0.2455  0.0305  0.1882   
 15178  -0.0998  -0.1405  -0.2465 
 15179  0.0849  -0.0497  0.1645   
 15180  -0.0097  -0.2996  0.8359  
 15181  -0.2218  -0.0948  -0.0102 
 15182  0.0103  -0.0928  0.3754   
 15183  0.2111  -0.2599  0.0875   
 15184  -0.1278  -0.0513  0.3065  
 15185  0.0987  0.0707  -0.3844   
 15186  -0.1449  -0.0316  0.8108  
 15187  -0.1647  0.0503  -0.0580  
 15188  0.2866  0.2031  -0.2263   
 15189  0.0099  0.2395  0.0346   
 15190  -0.0077  0.1559  -0.2785  
 15191  -0.0868  -0.1986  0.0407  
 15192  0.0660  0.2246  -0.1438   
 15193  0.0509  0.1970  0.0522   
 15194  -0.1253  0.1350  0.1382   
 15195  0.2028  0.0737  -0.1484   
 15196  -0.1610  -0.1983  0.4932  
 15197  0.1445  0.0489  0.0707   
 15198  0.1449  0.3301  -0.1538   
 15199  0.0465  -0.0252  -0.0545  
 15200  0.1070  0.1477  -0.0472   
 15201  0.0921  0.1128  -0.5250   
 15202  -0.0709  -0.0246  0.2647  
 15203  0.0688  -0.1181  -0.5907  
 15204  -0.1252  0.1186  -0.0414  
 15205  0.1043  0.1177  -0.4015   
 15206  0.0691  0.0650  0.2793   
 15207  0.0642  0.0741  -0.3790   
 15208  -0.0654  -0.0283  -0.0946 
 15209  -0.0262  0.1178  0.0681   
 15210  0.1087  -0.1137  -0.0736  
 15211  -0.0262  -0.0936  0.1728  
 15212  -0.1826  0.1971  -0.1362  
 15213  0.0645  -0.0724  0.0537   
 15214  -0.0638  -0.0694  0.0127  
 15215  0.1252  -0.2412  0.1070   
 15216  -0.1018  -0.0934  -0.0348 
 15217  -0.0835  0.0996  -0.2984  
 15218  0.3312  0.0584  0.0302   
 15219  -0.2613  0.1149  0.1372   
 15220  -0.0212  -0.3195  0.4319  
 15221  0.1290  0.1395  -0.0369   
 15222  0.1072  0.0767  -0.2511   
 15223  0.1069  0.0332  -0.0974   
 15224  0.1464  0.2226  -0.2653   
 15225  0.0676  0.1151  0.1163   
 15226  0.1096  -0.2176  0.3334   
 15227  0.1467  -0.0719  0.0334   
 15228  -0.0110  -0.0273  -0.1040 
 15229  -0.1455  0.0552  0.2910   
 15230  0.1435  0.0379  -0.1100   
 15231  -0.0457  -0.0303  0.4122  
 15232  0.1292  -0.0686  -0.0360  
 15233  -0.1837  -0.1743  -0.0303 
 15234  -0.0499  0.0600  0.1866   
 15235  0.1644  -0.1331  0.5216   
 15236  -0.1062  -0.0926  0.5049  
 15237  0.0059  -0.1760  -0.2426  
 15238  -0.0849  0.1028  0.2918   
 15239  0.1570  0.2502  -0.0532   
 15240  -0.1641  -0.0072  -0.4529 
 15241  -0.0826  0.0374  -0.2727  
 15242  0.0530  -0.2411  -0.2119  
 15243  -0.1427  -0.2394  -0.0763 
 15244  -0.1634  -0.0885  0.0502  
 15245  -0.1073  0.1668  -0.0132  
 15246  -0.1821  0.0594  0.1528   
 15247  0.0945  -0.1099  -0.2234  
 15248  0.0544  0.1466  -0.3413   
 15249  0.0287  0.2948  -0.1093   
 15250  -0.1627  -0.1072  0.1550  
 15251  -0.0038  -0.0357  0.0472  
 15252  -0.0404  0.1347  0.0033   
 15253  -0.0463  -0.1180  0.2114  
 15254  0.0403  0.2004  -0.5984   
 15255  0.1541  0.0529  0.2828   
 15256  0.0381  -0.0309  -0.4624  
 15257  0.1252  -0.1031  -0.1482  
 15258  0.0768  0.0634  -0.1631   
 15259  -0.2762  -0.2393  -0.2059 
 15260  0.0250  -0.1875  0.0578   
 15261  0.0595  0.1353  -0.2594   
 15262  -0.1786  0.1386  0.0509   
 15263  -0.0577  0.2087  -0.1467  
 15264  0.1401  -0.1395  0.0387   
 15265  0.0598  0.1645  -0.3314   
 15266  0.1145  0.1456  -0.1401   
 15267  0.0585  0.4113  -0.4712   
 15268  0.1133  0.1540  -0.0792   
 15269  0.0241  0.0408  0.0152   
 15270  -0.2479  0.0680  0.4382   
 15271  0.1654  -0.2589  0.3262   
 15272  -0.0382  0.0351  0.1220   
 15273  -0.2140  0.0811  0.1414   
 15274  0.0669  0.1566  0.0201   
 15275  -0.1342  -0.0181  0.1358  
 15276  0.0295  -0.0740  -0.2548  
 15277  -0.0068  0.0623  -0.2404  
 15278  -0.0070  -0.2297  0.2253  
 15279  -0.1894  -0.1381  0.1172  
 15280  -0.0094  0.0252  0.0193   
 15281  0.1884  0.2032  -0.1278   
 15282  -0.1286  0.0931  0.0124   
 15283  -0.0230  -0.2138  -0.0329 
 15284  -0.2638  -0.1367  -0.0177 
 15285  -0.1771  -0.1321  -0.0419 
 15286  -0.1173  0.0155  0.0895   
 15287  -0.1808  0.0198  0.4420   
 15288  0.1623  -0.1877  0.0956   
 15289  0.1414  0.0094  -0.3477   
 15290  -0.0346  -0.4020  0.1966  
 15291  -0.2152  -0.0285  0.1016  
 15292  -0.0902  0.2785  -0.1966  
 15293  0.0064  -0.0599  -0.0184  
 15294  0.0733  0.3055  -0.2990   
 15295  -0.0739  0.0819  -0.2498  
 15296  -0.2337  0.1109  0.1751   
 15297  0.1680  -0.1695  0.3725   
 15298  -0.2929  -0.4198  0.2407  
 15299  -0.3171  -0.1931  0.1004  
 15300  -0.0733  0.2101  -0.2329  
 15301  -0.1559  0.0552  0.1879   
 15302  0.0726  -0.1188  0.0890   
 15303  -0.0883  0.4076  -0.3820  
 15304  0.2750  -0.1631  -0.1147  
 15305  0.1100  -0.2171  0.4369   
 15306  0.0476  0.1895  -0.2566   
 15307  -0.1062  0.0336  -0.5559  
 15308  -0.0134  0.2303  -0.0740  
 15309  0.0000  0.0000  0.0000   
 15310  0.0000  0.0000  0.0000   
 15311  0.0000  0.0000  0.0000   
 15312  0.3615  -0.0874  -0.4003  
 15313  0.0000  0.0000  0.0000   
 15314  -0.2643  -0.3347  0.0000  
 15315  0.0060  -0.0155  -0.2328  
 15316  0.2054  -0.2410  0.0370   
 15317  -0.0149  0.0390  -0.1782  
 15318  0.1669  0.2372  -0.1050   
 15319  -0.1541  0.2383  0.0351   
 15320  0.0888  -0.0914  -0.0420  
 15321  0.0106  -0.1384  0.0000   
 15322  0.3024  -0.1401  -0.3942  
 15323  0.0012  0.0389  -0.3381   
 15324  -0.0708  -0.1139  0.6522  
 15325  0.0060  0.3633  -0.2632   
 15326  0.0097  0.1040  -0.2165   
 15327  0.2307  0.2862  -0.2020   
 15328  0.0509  0.2105  -0.4807   
 15329  -0.1719  -0.0859  0.3971  
 15330  0.0762  0.0580  -0.2065   
 15331  0.0484  -0.1663  -0.4247  
 15332  -0.1346  -0.1427  -0.1144 
 15333  -0.0158  0.1140  0.1621   
 15334  -0.0113  -0.1698  0.3337  
 15335  -0.0060  -0.0658  0.2284  
 15336  -0.1139  0.1787  -0.0047  
 15337  -0.0708  0.0392  -0.0815  
 15338  -0.0734  0.0126  0.1823   
 15339  0.0090  -0.0918  -0.1002  
 15340  0.2266  0.2641  -0.4474   
 15341  -0.3765  0.0593  0.3341   
 15342  0.1735  0.0040  0.0388   
 15343  0.2388  -0.0675  -0.0878  
 15344  -0.0452  0.1608  -0.3749  
 15345  -0.0571  -0.0941  0.2792  
 15346  0.0079  -0.1661  -0.0407  
 15347  0.2165  0.1315  -0.3312   
 15348  -0.0084  0.0899  -0.5061  
 15349  0.1173  0.0407  0.4185   
 15350  -0.1294  -0.2380  -0.1410 
 15351  0.2722  0.2391  0.3453   
 15352  0.0073  0.1146  0.0151   
 15353  0.0940  -0.1858  -0.2310  
 15354  -0.1131  0.0132  -0.1279  
 15355  -0.1094  0.0931  -0.2540  
 15356  -0.0275  -0.0082  0.4519  
 15357  -0.2743  0.1167  0.0126   
 15358  -0.0550  0.0137  -0.3880  
 15359  0.1022  0.1190  -0.3006   
 15360  0.2143  0.0672  0.1527   
 15361  0.0464  -0.0299  0.1184   
 15362  -0.0843  0.1417  -0.0492  
 15363  -0.1436  0.0202  0.5629   
 15364  0.2575  -0.0278  -0.0187  
 15365  -0.2543  0.1458  -0.1684  
 15366  0.0414  0.1235  -0.2883   
 15367  -0.0050  0.1202  -0.5085  
 15368  0.0077  0.1781  -0.0870   
 15369  -0.0617  -0.1571  -0.1071 
 15370  0.0471  0.0252  0.0812   
 15371  -0.0228  -0.1360  0.0559  
 15372  -0.1791  0.0718  0.5240   
 15373  -0.2245  0.3271  0.2309   
 15374  -0.1007  -0.0048  0.4940  
 15375  -0.0579  -0.1107  -0.0454 
 15376  -0.3192  0.2240  -0.0406  
 15377  -0.1708  0.1700  0.1123   
 15378  -0.2781  -0.0837  0.2852  
 15379  -0.0469  0.0670  0.1571   
 15380  -0.0305  0.0418  0.1710   
 15381  -0.0489  0.1673  0.0105   
 15382  -0.2012  -0.0126  -0.2551 
 15383  -0.1256  -0.1845  -0.4489 
 15384  0.0209  -0.1873  -0.1039  
 15385  0.2267  0.2446  -0.4269   
 15386  -0.3399  0.0890  0.2371   
 15387  0.0340  0.0679  0.0589   
 15388  -0.2028  0.0934  0.3520   
 15389  0.2331  0.0363  -0.2005   
 15390  0.0464  0.0813  -0.7334   
 15391  0.0806  -0.1765  -0.1364  
 15392  0.1888  -0.1310  0.3187   
 15393  0.1307  0.0391  -0.1268   
 15394  -0.0026  0.1267  -0.3013  
 15395  -0.1663  -0.1498  -0.0206 
 15396  0.0335  0.0357  -0.2761   
 15397  0.0456  -0.1618  0.2682   
 15398  -0.0897  -0.0809  -0.3699 
 15399  0.0090  -0.0807  -0.1438  
 15400  0.0853  -0.2320  0.4830   
 15401  -0.2395  -0.2801  0.5033  
 15402  0.0422  -0.3110  0.3973   
 15403  -0.1442  -0.0857  0.1260  
 15404  0.0612  0.4247  -0.3451   
 15405  0.2293  -0.0520  0.1272   
 15406  -0.0067  0.1330  -0.1586  
 15407  0.0289  0.1113  -0.3596   
 15408  -0.0102  -0.0730  -0.1167 
 15409  0.1637  0.0069  -0.2068   
 15410  -0.0402  -0.0424  0.2321  
 15411  0.0572  -0.0527  -0.2347  
 15412  -0.0608  -0.1376  0.2386  
 15413  0.0372  -0.1663  -0.0127  
 15414  -0.0442  -0.0472  0.0531  
 15415  -0.0992  0.0403  0.2542   
 15416  0.1089  0.1244  -0.1883   
 15417  -0.2968  0.1679  -0.4044  
 15418  -0.2583  -0.0680  -0.3100 
 15419  -0.0634  -0.2979  0.2976  
 15420  -0.1642  -0.0252  0.4247  
 15421  -0.1761  -0.0731  0.5275  
 15422  0.0316  0.0795  -0.0049   
 15423  -0.2187  0.2338  -0.5453  
 15424  -0.1790  -0.3178  0.2692  
 15425  0.4029  0.0770  -0.2111   
 15426  0.2223  0.0782  -0.5027   
 15427  -0.0878  -0.0484  0.0408  
 15428  0.3086  0.2023  0.4036   
 15429  -0.1454  0.0000  0.0000   
 15430  -0.0038  0.0000  0.0000   
 15431  -0.0855  0.0000  0.0000   
 15432  -0.0117  0.0000  0.0000   
 15433  -0.1641  0.0000  0.0000   
 15434  -0.1430  0.0000  0.0000   
 15435  0.0569  0.0000  0.0000   
 15436  -0.0455  0.0000  0.0000   
 15437  0.0485  -0.1424  0.2321   
 15438  -0.0630  -0.0907  -0.2236 
 15439  0.0473  0.1858  -0.2904   
 15440  -0.2410  -0.0292  -0.1150 
 15441  -0.2221  -0.0026  -0.2292 
 15442  0.0714  0.0795  -0.3021   
 15443  0.0533  0.0147  -0.4582   
 15444  -0.0831  0.0831  -0.1676  
 15445  0.0545  0.0348  -0.3507   
 15446  0.0520  -0.0248  -0.4747  
 15447  -0.0275  0.1042  0.0966   
 15448  -0.0815  -0.1688  0.1460  
 15449  0.2066  0.1702  -0.3905   
 15450  0.0720  -0.0011  -0.2328  
 15451  0.1706  0.0999  -0.0806   
 15452  -0.0403  -0.0679  0.0402  
 15453  -0.0824  0.0409  -0.0215  
 15454  -0.0659  -0.0017  -0.2236 
 15455  -0.2808  -0.0663  0.3618  
 15456  0.0973  0.0142  -0.2962   
 15457  0.0462  -0.0185  -0.3243  
 15458  0.0560  0.0015  -0.0836   
 15459  -0.0241  0.2492  -0.1593  
 15460  0.0943  0.0263  -0.0610   
 15461  -0.0006  0.0403  -0.1003  
 15462  -0.1443  0.0615  -0.2774  
 15463  0.0737  0.0967  0.0551   
 15464  -0.2181  0.0136  0.1270   
 15465  -0.2210  0.1673  0.0775   
 15466  -0.0025  0.0395  -0.0160  
 15467  -0.1565  -0.1094  0.2293  
 15468  -0.0642  -0.1506  -0.0811 
 15469  0.0764  -0.0886  -0.5237  
 15470  -0.0607  -0.0412  0.0652  
 15471  -0.1003  0.3512  -0.1149  
 15472  -0.0274  0.2312  -0.1819  
 15473  -0.0046  -0.2356  -0.1101 
 15474  -0.1241  0.0002  0.2720   
 15475  -0.0853  0.0794  -0.1497  
 15476  -0.1493  0.0316  0.0267   
 15477  0.0000  0.0000  0.0000   
 15478  0.0000  0.0000  0.0000   
 15479  0.1588  -0.0062  -0.6682  
 15480  -0.2048  0.3791  -0.1591  
 15481  0.0509  0.1423  -0.2656   
 15482  0.1245  -0.0434  0.7434   
 15483  0.0305  -0.0235  0.4731   
 15484  -0.0256  -0.1275  -0.2506 
 15485  0.0688  0.1492  -0.0157   
 15486  -0.1477  -0.0448  -0.1183 
 15487  -0.1841  0.0353  -0.3816  
 15488  0.1361  0.3117  -0.4568   
 15489  -0.0871  0.1645  0.0714   
 15490  0.2060  -0.2136  0.5567   
 15491  -0.0072  -0.0027  0.1101  
 15492  0.0844  -0.0673  -0.3041  
 15493  -0.0672  0.0618  0.3483   
 15494  0.0117  -0.0422  -0.0851  
 15495  -0.1296  -0.0002  -0.0802 
 15496  0.0304  -0.2568  0.0848   
 15497  -0.2386  0.2542  -0.1465  
 15498  0.0298  -0.1300  -0.0267  
 15499  0.0941  0.0794  0.1511   
 15500  0.0052  -0.1465  0.3119   
 15501  -0.2008  0.1145  -0.1404  
 15502  0.0501  0.0824  -0.1704   
 15503  0.1968  0.2044  0.0396   
 15504  -0.0279  -0.0034  0.3974  
 15505  -0.0647  0.0606  0.1380   
 15506  -0.2382  0.2506  -0.0843  
 15507  0.0170  0.1670  -0.5244   
 15508  0.2676  -0.0712  -0.1964  
 15509  -0.0065  -0.0023  0.3159  
 15510  -0.0039  0.0412  0.0675   
 15511  -0.0093  -0.0242  0.0469  
 15512  0.1652  -0.0664  -0.1093  
 15513  0.1879  -0.0646  -0.5348  
 15514  -0.1067  0.0591  -0.4782  
 15515  0.0698  -0.0279  -0.3980  
 15516  0.1307  0.0818  -0.1244   
 15517  0.2073  -0.0874  -0.2493  
 15518  0.0117  -0.0706  -0.2216  
 15519  -0.0244  0.0808  -0.2292  
 15520  -0.0662  -0.2772  -0.1480 
 15521  -0.0652  0.1125  -0.0412  
 15522  0.2045  -0.0683  0.0193   
 15523  0.2662  0.0801  0.3440   
 15524  -0.0274  0.0383  -0.0712  
 15525  0.0265  -0.2194  -0.1327  
 15526  0.0105  0.1071  -0.3810   
 15527  0.1864  -0.1498  0.0094   
 15528  -0.0862  -0.1147  0.1342  
 15529  0.0526  -0.1307  0.7978   
 15530  0.2967  -0.0258  0.3636   
 15531  -0.0586  0.0776  0.1739   
 15532  0.0492  0.1201  -0.2041   
 15533  0.0521  0.1255  0.0440   
 15534  -0.0635  -0.0282  0.1952  
 15535  0.1837  -0.1692  -0.1290  
 15536  0.1116  -0.0033  0.0596   
 15537  -0.0260  -0.1004  0.0285  
 15538  0.0127  0.1329  -0.2628   
 15539  0.1368  0.4326  -0.3934   
 15540  -0.0437  -0.1010  0.0398  
 15541  -0.0575  0.1189  -0.4388  
 15542  -0.1001  -0.0526  -0.0567 
 15543  0.0917  -0.1816  -0.0878  
 15544  0.1104  0.2832  0.0091   
 15545  -0.1211  -0.0041  -0.1563 
 15546  -0.0192  0.0637  0.0595   
 15547  0.2155  0.0044  -0.0228   
 15548  -0.1595  0.1092  -0.0038  
 15549  -0.1813  0.2027  0.0194   
 15550  -0.2156  0.0042  -0.0590  
 15551  -0.0058  -0.0388  -0.1505 
 15552  0.2916  -0.1048  0.1156   
 15553  0.0166  -0.0768  0.4043   
 15554  0.0630  -0.2104  -0.0427  
 15555  0.2321  0.1049  -0.0112   
 15556  0.0373  0.1040  -0.2998   
 15557  0.0769  -0.0497  -0.3764  
 15558  -0.0136  -0.0702  -0.2731 
 15559  -0.1330  0.2044  -0.1821  
 15560  0.0985  0.0959  0.2325   
 15561  0.0227  0.2539  -0.1665   
 15562  0.0026  -0.0765  0.4373   
 15563  0.0032  -0.1233  -0.3170  
 15564  -0.1549  -0.3221  0.4745  
 15565  0.0814  0.1606  -0.1192   
 15566  -0.1901  0.1822  0.2735   
 15567  0.0035  -0.1289  0.1896   
 15568  -0.0563  -0.2637  0.2696  
 15569  -0.0168  -0.0757  -0.4855 
 15570  0.1149  -0.1452  0.1797   
 15571  -0.1704  0.1554  -0.2564  
 15572  0.1666  -0.1850  -0.1246  
 15573  0.0110  0.0103  -0.2100   
 15574  0.0309  0.0336  0.2209   
 15575  0.0841  -0.0315  -0.1975  
 15576  -0.0097  -0.0756  -0.1466 
 15577  0.3502  0.3044  -0.2599   
 15578  0.1336  -0.1955  0.3388   
 15579  -0.1819  0.1486  0.3617   
 15580  -0.1675  0.0304  -0.0841  
 15581  -0.0212  0.2527  0.2336   
 15582  -0.1677  0.2636  -0.1402  
 15583  -0.1447  -0.2505  0.5543  
 15584  0.0316  0.0177  -0.0430   
 15585  -0.0233  -0.0566  0.1062  
 15586  0.2724  0.0626  0.2953   
 15587  -0.3873  0.0393  -0.0281  
 15588  -0.1621  0.1159  -0.2119  
 15589  0.1335  -0.0310  -0.3482  
 15590  -0.0811  -0.1481  -0.5180 
 15591  -0.0029  0.0177  0.1950   
 15592  -0.1218  -0.0080  -0.1523 
 15593  -0.1434  -0.3679  0.8425  
 15594  0.0941  -0.0863  0.1692   
 15595  0.1372  0.2366  0.0661   
 15596  0.0926  0.4781  -0.7927   
 15597  0.0314  0.0411  -0.1388   
 15598  0.0418  -0.0307  -0.1792  
 15599  -0.1238  -0.0275  0.0212  
 15600  -0.1240  -0.0552  -0.2097 
 15601  -0.0838  -0.1528  0.2912  
 15602  -0.1418  -0.1546  0.2236  
 15603  0.0933  -0.1508  0.3067   
 15604  -0.0411  0.1101  -0.3134  
 15605  -0.0245  -0.2213  -0.1292 
 15606  0.1730  -0.2508  0.4660   
 15607  0.1760  0.0127  -0.3087   
 15608  -0.1252  0.0096  0.1466   
 15609  0.2885  0.0575  -0.0704   
 15610  0.0753  0.1085  -0.2635   
 15611  -0.0861  0.3642  -0.1573  
 15612  0.1461  -0.2346  -0.0800  
 15613  -0.1691  0.2820  -0.4338  
 15614  -0.0604  -0.3040  0.1447  
 15615  0.0716  -0.0688  0.1438   
 15616  0.0881  -0.0535  0.0473   
 15617  -0.1457  0.0120  0.5385   
 15618  -0.0692  -0.1246  0.2380  
 15619  -0.1892  -0.0203  -0.2877 
 15620  -0.0475  0.1746  -0.4818  
 15621  0.1672  0.3395  -0.4307   
 15622  -0.0928  -0.0632  0.1024  
 15623  -0.1484  -0.0633  0.9582  
 15624  -0.0861  -0.3917  -0.0812 
 15625  0.1693  0.0449  -0.1884   
 15626  -0.0687  -0.0466  -0.1629 
 15627  -0.0089  -0.0769  -0.8853 
 15628  0.2056  0.2689  -0.4174   
 15629  0.0473  -0.1248  -0.2230  
 15630  0.0476  0.0574  0.6162   
 15631  -0.0330  -0.2179  0.0000  
 15632  0.0481  -0.1028  0.4068   
 15633  -0.1878  -0.0803  0.3040  
 15634  0.1253  -0.0200  0.1427   
 15635  0.0651  -0.0392  -0.0532  
 15636  -0.2327  -0.0415  0.1906  
 15637  -0.1706  0.0848  -0.0813  
 15638  0.1382  -0.1135  -0.1811  
 15639  -0.3484  -0.0265  0.5482  
 15640  0.0798  0.0600  -0.1977   
 15641  0.2188  -0.0733  -0.4469  
 15642  0.1217  -0.1869  -0.1368  
 15643  -0.0348  0.1052  0.0047   
 15644  -0.1536  -0.1666  0.0054  
 15645  -0.1411  -0.3007  0.0703  
 15646  0.0000  0.0000  0.0000   
 15647  0.0000  0.0000  0.0000   
 15648  -0.3424  -0.0743  0.1661  
 15649  0.0586  -0.1126  0.3677   
 15650  0.1420  -0.0464  0.1248   
 15651  0.1593  0.1731  -0.6534   
 15652  -0.0088  0.0158  -0.0310  
 15653  -0.1025  0.1157  -0.1425  
 15654  0.2718  -0.0316  -0.0679  
 15655  0.1127  0.1819  -0.2824   
 15656  -0.0047  0.0057  0.0418   
 15657  -0.0041  0.0468  -0.4783  
 15658  0.0732  0.0045  0.0879   
 15659  0.0918  -0.0834  -0.2207  
 15660  -0.0994  -0.0472  -0.1268 
 15661  0.1203  -0.2126  0.5901   
 15662  0.0512  -0.3013  0.1209   
 15663  0.1701  -0.0035  -0.2141  
 15664  -0.1046  -0.1986  0.4138  
 15665  0.3312  -0.1176  0.2430   
 15666  0.0757  -0.2448  0.0490   
 15667  -0.0419  -0.0730  0.0175  
 15668  0.3092  -0.0737  -0.2083  
 15669  -0.1025  -0.0993  -0.0246 
 15670  0.0488  -0.0766  -0.2291  
 15671  0.2240  -0.2268  -0.0972  
 15672  -0.0299  0.1771  -0.2163  
 15673  0.1366  0.0643  -0.1262   
 15674  0.1477  0.1299  -0.3491   
 15675  -0.0167  0.0644  -0.2965  
 15676  0.3265  -0.0861  0.4184   
 15677  0.0882  0.0471  -0.3075   
 15678  -0.0423  -0.1352  -0.2634 
 15679  0.0127  0.3331  -0.2994   
 15680  0.1304  -0.1086  0.6374   
 15681  0.1064  -0.2364  0.0940   
 15682  -0.0422  -0.2134  0.6250  
 15683  -0.0841  0.0402  0.2034   
 15684  0.0468  -0.2157  0.7514   
 15685  -0.0703  -0.1761  -0.1482 
 15686  0.0306  0.0410  0.1044   
 15687  -0.0046  -0.0446  0.2599  
 15688  -0.0050  -0.0480  -0.0265 
 15689  -0.1418  0.2700  -0.1895  
 15690  -0.0038  0.0871  -0.3110  
 15691  0.2837  -0.0276  -0.1713  
 15692  -0.1598  -0.2998  -0.0184 
 15693  -0.0473  0.1020  -0.0486  
 15694  0.3859  0.0209  -0.2764   
 15695  0.0722  -0.0658  -0.0312  
 15696  -0.1424  -0.0867  -0.5784 
 15697  -0.0261  -0.2357  -0.3689 
 15698  0.1089  0.0373  0.5528   
 15699  -0.0826  0.1025  0.1185   
 15700  -0.1614  -0.1731  0.2960  
 15701  0.0468  -0.0292  0.0911   
 15702  -0.1075  -0.0728  0.0226  
 15703  0.1248  -0.1293  -0.2937  
 15704  0.0748  -0.0904  -0.0113  
 15705  -0.0852  -0.1337  -0.0112 
 15706  -0.0783  -0.0863  -0.2787 
 15707  0.0108  -0.0074  -0.1254  
 15708  0.3304  -0.0259  -0.1125  
 15709  -0.0842  -0.1106  -0.1084 
 15710  0.2110  -0.0916  0.0984   
 15711  -0.1208  -0.1517  0.2588  
 15712  0.0738  0.0178  -0.2212   
 15713  -0.1008  -0.0660  -0.1354 
 15714  -0.1063  -0.0246  -0.3809 
 15715  -0.1269  -0.0706  -0.0502 
 15716  -0.0580  -0.0199  -0.0299 
 15717  0.2091  -0.1916  -0.0802  
 15718  -0.0837  -0.1210  -0.3522 
 15719  0.0299  0.1039  -0.3238   
 15720  -0.0596  -0.0312  -0.2412 
 15721  0.1129  0.1042  -0.1463   
 15722  -0.0039  0.2515  0.3261   
 15723  -0.0031  0.0007  0.1497   
 15724  -0.1448  0.2531  -0.3604  
 15725  -0.0612  -0.0235  0.4045  
 15726  0.2119  -0.0655  0.0748   
 15727  -0.1456  0.0833  -0.2862  
 15728  -0.0422  -0.0497  0.2804  
 15729  0.2566  0.2059  -0.5062   
 15730  -0.0813  -0.0590  0.2309  
 15731  0.1093  0.1240  0.2222   
 15732  0.0520  0.1698  -0.2288   
 15733  -0.1002  0.1683  0.0513   
 15734  -0.0845  -0.1469  0.8109  
 15735  0.0371  -0.1517  0.3655   
 15736  -0.0470  0.2916  -0.4408  
 15737  0.0158  -0.0010  0.0145   
 15738  -0.2183  0.1858  -0.2515  
 15739  0.0747  0.1298  0.1686   
 15740  0.0732  -0.1467  0.1961   
 15741  -0.0593  0.0619  -0.4164  
 15742  0.0376  -0.0285  0.2503   
 15743  -0.0868  -0.2367  0.5372  
 15744  0.0317  -0.0682  0.2142   
 15745  -0.1414  -0.0453  0.5538  
 15746  0.2160  -0.0425  -0.0657  
 15747  -0.1025  0.0833  0.1940   
 15748  -0.1222  -0.2374  0.4675  
 15749  0.1338  -0.1953  0.2339   
 15750  -0.3349  0.0015  0.2733   
 15751  -0.0681  0.0121  -0.3242  
 15752  -0.2598  -0.1270  0.8952  
 15753  0.1123  -0.0889  -0.0810  
 15754  -0.0036  -0.0429  0.2067  
 15755  -0.0496  0.0883  -0.0261  
 15756  0.2158  -0.1109  -0.0183  
 15757  -0.1998  0.0172  -0.0104  
 15758  -0.0043  0.0822  -0.0317  
 15759  0.1097  0.0575  0.0250   
 15760  0.0905  0.0151  -0.2824   
 15761  -0.0821  -0.1073  0.6064  
 15762  0.0712  -0.0407  0.1780   
 15763  0.1002  0.0765  -0.5100   
 15764  -0.0868  -0.1947  -0.1189 
 15765  0.0449  0.0182  -0.3976   
 15766  -0.1331  0.1670  -0.3469  
 15767  0.2708  -0.2126  0.5895   
 15768  0.1866  0.2251  -0.4426   
 15769  0.0683  0.1255  0.1736   
 15770  -0.0887  -0.0263  -0.0828 
 15771  0.0084  -0.0446  -0.2376  
 15772  -0.0244  0.1508  0.0171   
 15773  0.1685  -0.1109  -0.0856  
 15774  0.0253  -0.0889  0.3046   
 15775  0.0935  0.1632  -0.4730   
 15776  -0.2226  0.1432  0.3024   
 15777  -0.2045  0.0371  -0.2480  
 15778  -0.0429  -0.1260  -0.0251 
 15779  -0.0994  0.1635  -0.2625  
 15780  -0.1978  -0.2539  0.6972  
 15781  -0.0233  -0.1955  -0.3876 
 15782  0.0754  -0.0904  0.1394   
 15783  0.0375  -0.0047  -0.1301  
 15784  -0.1413  0.1225  0.0937   
 15785  -0.2190  -0.1510  -0.1267 
 15786  -0.0439  -0.0275  -0.0993 
 15787  0.1681  0.1571  -0.1238   
 15788  -0.1975  0.0576  0.2979   
 15789  -0.1819  0.1011  0.2526   
 15790  -0.0618  -0.1311  0.1362  
 15791  -0.1065  0.0988  0.0305   
 15792  -0.0840  0.0537  -0.2139  
 15793  0.0392  -0.1927  0.4023   
 15794  -0.0305  0.1803  -0.2261  
 15795  -0.2959  0.0403  -0.0923  
 15796  0.2051  0.0147  -0.0504   
 15797  0.1101  0.1454  -0.0970   
 15798  -0.0023  -0.1531  -0.0232 
 15799  -0.0068  0.1642  -0.1002  
 15800  -0.0477  -0.0967  -0.0552 
 15801  0.0347  -0.1339  0.6399   
 15802  0.0907  -0.1062  0.7283   
 15803  -0.0649  -0.1315  0.5266  
 15804  -0.1397  -0.1327  0.4812  
 15805  0.1938  -0.2370  -0.0869  
 15806  -0.0082  -0.0292  -0.3243 
 15807  0.0152  0.1407  -0.2138   
 15808  -0.1634  -0.0262  -0.0772 
 15809  0.1268  -0.1523  0.0968   
 15810  -0.0018  0.0861  -0.0508  
 15811  0.0881  0.2422  0.1894   
 15812  0.0551  -0.0271  0.0856   
 15813  -0.0745  0.0905  -0.1664  
 15814  0.0000  0.0000  0.0000   
 15815  0.0000  0.0000  0.0000   
 15816  0.0000  0.0000  0.0000   
 15817  0.0000  0.0000  0.0000   
 15818  0.0000  0.0000  0.0000   
 15819  0.0000  0.0000  0.0000   
 15820  0.4156  0.5311  0.2306   
 15821  0.0701  0.0766  0.5272   
 15822  -0.1381  0.0563  0.3511   
 15823  0.0354  -0.0723  -0.0870  
 15824  -0.0426  0.0946  0.5490   
 15825  -0.2738  -0.0885  0.0841  
 15826  0.1486  0.0404  -0.1151   
 15827  -0.0226  0.1837  0.1439   
 15828  -0.0795  0.3069  -0.6181  
 15829  0.0350  -0.0064  0.2170   
 15830  0.2510  -0.1730  -0.2185  
 15831  -0.0464  -0.2135  0.1292  
 15832  -0.0097  -0.0276  0.4632  
 15833  -0.3405  -0.2808  0.4269  
 15834  0.1201  0.0170  -0.2963   
 15835  0.0734  -0.0503  0.1032   
 15836  -0.1188  0.0143  0.0308   
 15837  0.2352  0.0389  0.2523   
 15838  -0.0809  -0.0079  -0.1054 
 15839  -0.1242  -0.2398  0.6301  
 15840  -0.0636  0.2451  -0.1284  
 15841  -0.1390  -0.0921  0.2035  
 15842  -0.2167  -0.0696  0.2073  
 15843  -0.2977  -0.3018  0.3358  
 15844  -0.3162  0.0582  -0.4592  
 15845  0.1355  -0.1962  -0.0197  
 15846  0.0711  0.2445  -0.4992   
 15847  0.1665  -0.0893  0.1085   
 15848  -0.2398  -0.0279  0.0212  
 15849  -0.1034  -0.0265  0.0578  
 15850  -0.0012  0.1203  -0.5168  
 15851  0.0569  0.0093  -0.2142   
 15852  -0.2590  0.2636  -0.3486  
 15853  0.1475  -0.1736  0.5724   
 15854  -0.2193  0.0179  -0.0178  
 15855  -0.0197  0.2438  -0.1372  
 15856  0.3243  -0.1537  0.1900   
 15857  -0.0764  -0.0700  -0.0641 
 15858  -0.0047  0.2070  0.4247   
 15859  0.0345  0.4108  0.1991   
 15860  0.0086  0.2294  -0.1333   
 15861  0.0764  -0.0061  -0.2771  
 15862  -0.1814  -0.1532  0.7827  
 15863  -0.0365  0.0159  -0.2694  
 15864  0.0024  0.1415  -0.5861   
 15865  0.0578  0.1236  -0.2716   
 15866  -0.0388  0.1605  -0.2745  
 15867  -0.0292  0.0396  0.3333   
 15868  -0.1054  -0.0280  -0.0135 
 15869  -0.3170  0.0784  -0.1103  
 15870  0.1908  -0.1122  -0.0248  
 15871  0.0556  0.2179  -0.3711   
 15872  -0.0607  0.0102  -0.0513  
 15873  0.1921  -0.1122  -0.2416  
 15874  0.0974  -0.2613  0.2982   
 15875  -0.0241  -0.0266  -0.3929 
 15876  0.1443  0.2418  -0.1036   
 15877  0.0718  0.1174  -0.0830   
 15878  0.2452  0.0152  -0.0555   
 15879  0.1338  -0.0507  0.1553   
 15880  0.1344  -0.0907  0.1178   
 15881  -0.1596  -0.0695  0.0323  
 15882  0.0720  0.0998  -0.0084   
 15883  -0.0281  -0.0067  0.2357  
 15884  -0.1610  -0.0079  0.2042  
 15885  0.1153  0.0755  -0.3872   
 15886  -0.3477  0.0344  0.0675   
 15887  0.0843  -0.0686  -0.3185  
 15888  0.1126  -0.0465  0.1562   
 15889  -0.1192  0.4427  -0.8020  
 15890  0.0601  -0.1133  -0.1412  
 15891  -0.3189  -0.1316  -0.5433 
 15892  0.0143  -0.1323  -0.1182  
 15893  0.1300  -0.1333  -0.1437  
 15894  -0.0678  0.1408  -0.0698  
 15895  -0.0078  0.0002  0.0811   
 15896  0.1976  -0.0643  0.4286   
 15897  -0.1970  -0.1313  0.3450  
 15898  -0.1759  0.1181  0.3041   
 15899  0.0493  -0.0102  0.0084   
 15900  0.0372  -0.3220  -0.1467  
 15901  0.0523  -0.0103  0.2171   
 15902  0.1936  -0.1703  -0.1291  
 15903  0.1131  -0.1554  0.4954   
 15904  -0.1399  0.0603  0.4230   
 15905  0.0968  0.0146  -0.4227   
 15906  -0.0058  -0.0041  0.1634  
 15907  -0.1407  -0.2777  0.1515  
 15908  -0.1985  -0.1340  0.1946  
 15909  0.1517  0.1195  -0.0284   
 15910  -0.0454  0.0392  0.0715   
 15911  -0.0057  -0.0011  -0.1185 
 15912  0.0681  -0.3849  0.1075   
 15913  0.0140  -0.3202  0.2378   
 15914  -0.0153  -0.0693  0.0807  
 15915  -0.0457  0.3762  0.0355   
 15916  -0.0597  -0.1105  -0.1813 
 15917  0.0138  -0.0062  0.2389   
 15918  -0.0833  0.1480  -0.1849  
 15919  -0.1219  -0.0672  0.3468  
 15920  0.0388  -0.0469  0.1272   
 15921  0.0864  0.0368  -0.1537   
 15922  0.0847  -0.0668  0.2798   
 15923  -0.0887  -0.2548  0.5721  
 15924  0.1161  0.0406  -0.1600   
 15925  0.0784  -0.1952  0.0127   
 15926  0.2350  0.2119  -0.3219   
 15927  0.0302  -0.0273  0.1165   
 15928  -0.0091  0.0015  0.1046   
 15929  0.0586  0.1920  0.2026   
 15930  0.2646  -0.1481  0.6084   
 15931  0.3122  -0.0213  0.1783   
 15932  -0.3431  -0.1511  0.5513  
 15933  0.1366  0.1886  -0.1764   
 15934  -0.0706  -0.2511  0.6700  
 15935  -0.0403  -0.0635  -0.0527 
 15936  -0.1015  -0.1317  0.4262  
 15937  -0.2224  -0.1494  -0.0185 
 15938  -0.0071  0.0452  0.4931   
 15939  -0.2141  -0.1916  0.1074  
 15940  0.3880  -0.0185  -0.2989  
 15941  -0.0600  -0.1666  0.2077  
 15942  0.0293  -0.0418  0.2886   
 15943  0.1455  0.0652  -0.2338   
 15944  0.0000  0.0016  -0.0003   
 15945  0.3055  -0.2081  -0.1574  
 15946  0.1750  -0.2264  0.4100   
 15947  0.1652  -0.1657  0.9376   
 15948  0.1534  -0.1173  -0.1592  
 15949  0.1972  -0.0951  0.3835   
 15950  0.2685  -0.3785  0.0544   
 15951  -0.0322  -0.0084  0.1522  
 15952  0.2788  0.0953  0.1576   
 15953  -0.2033  0.3089  -0.0926  
 15954  -0.1615  0.1000  -0.2629  
 15955  -0.0708  0.0552  -0.0022  
 15956  0.0720  -0.2383  0.5521   
 15957  -0.2535  0.0582  -0.1162  
 15958  -0.3533  -0.1959  0.0306  
 15959  0.0761  -0.0028  -0.1972  
 15960  -0.0144  0.0192  -0.0128  
 15961  -0.0856  -0.0680  0.3733  
 15962  -0.2483  0.1924  -0.3982  
 15963  -0.0996  0.0648  -0.4533  
 15964  0.0000  0.0000  0.0000   
 15965  0.0000  0.0000  0.0000   
 15966  0.0860  0.1662  0.0000   
 15967  -0.1137  -0.1715  -0.3832 
 15968  -0.1029  -0.0206  0.6151  
 15969  0.0243  -0.1921  -0.3971  
 15970  0.0623  -0.2786  -0.5942  
 15971  -0.0311  0.0906  -0.2518  
 15972  -0.1671  0.0694  0.1307   
 15973  0.2264  -0.0844  0.0932   
 15974  -0.0685  0.1359  0.1366   
 15975  0.0334  0.1375  -0.0537   
 15976  -0.0339  0.1811  0.0877   
 15977  -0.0025  0.1955  -0.2509  
 15978  0.1002  0.2669  -0.2195   
 15979  -0.3574  -0.0400  -0.1572 
 15980  -0.0369  -0.0842  -0.1795 
 15981  0.0297  -0.1008  -0.2775  
 15982  0.3694  0.0389  0.0000   
 15983  0.0000  0.0000  0.0000   
 15984  -0.4467  -0.4601  0.0000  
 15985  0.2305  0.1605  0.0000   
 15986  0.3592  -0.0876  -0.0656  
 15987  -0.0666  0.1149  0.4326   
 15988  -0.1608  -0.1062  0.1383  
 15989  0.0324  0.0531  0.2973   
 15990  -0.0739  -0.1039  -0.2833 
 15991  -0.1671  -0.0192  0.2291  
 15992  0.0620  0.1133  -0.0161   
 15993  0.0024  -0.0774  0.3379   
 15994  0.0000  0.0271  0.7273   
 15995  0.0649  0.2716  0.1530   
 15996  0.0630  0.1842  -0.2253   
 15997  0.1657  -0.1892  0.6073   
 15998  -0.0024  0.0036  -0.0287  
 15999  0.2253  0.0241  0.2401   
 16000  0.3243  0.3525  -0.3987   
 16001  0.0316  0.0702  -0.5685   
 16002  0.0000  -0.2223  0.0000   
 16003  0.0828  0.2305  0.0000   
 16004  -0.0045  -0.0162  0.4767  
 16005  -0.0961  -0.1043  -0.3129 
 16006  -0.1981  0.0059  0.4048   
 16007  -0.1324  0.1799  -0.0827  
 16008  -0.0024  0.2399  -0.4147  
 16009  -0.0628  -0.0374  -0.1951 
 16010  0.2256  -0.0413  0.0908   
 16011  0.0654  0.2867  0.2755   
 16012  -0.1314  -0.0640  -0.3517 
 16013  -0.0692  0.0479  -0.0196  
 16014  -0.1623  0.2284  -0.2685  
 16015  0.3201  0.2269  -0.1648   
 16016  -0.1019  -0.0157  -0.1362 
 16017  -0.0009  -0.0163  -0.7221 
 16018  0.1908  0.1115  0.0344   
 16019  0.3260  0.0435  -0.5244   
 16020  -0.0971  -0.2126  0.5291  
 16021  0.0290  -0.0597  0.0427   
 16022  0.2288  -0.2555  0.6835   
 16023  0.1648  0.0509  -0.1398   
 16024  0.1894  0.2846  0.1758   
 16025  -0.2303  0.1165  0.4079   
 16026  0.0292  0.2188  0.4596   
 16027  0.0325  -0.1234  0.1018   
 16028  0.1987  0.0694  -0.1555   
 16029  0.2533  0.2482  -0.1924   
 16030  -0.1950  0.0723  0.1399   
 16031  0.2227  0.3119  0.0894   
 16032  0.3928  0.0470  -0.3858   
 16033  0.2265  -0.0802  -0.3060  
 16034  0.1242  0.1383  -0.1859   
 16035  -0.1650  -0.0593  0.1693  
 16036  -0.0968  -0.1678  -0.1080 
 16037  0.1602  -0.0014  0.2884   
 16038  -0.0971  -0.1682  0.9458  
 16039  -0.2238  -0.1010  0.1370  
 16040  -0.1980  -0.0147  0.2228  
 16041  0.1992  -0.1653  0.5396   
 16042  0.3906  -0.0756  -0.0753  
 16043  -0.1633  -0.0791  -0.2426 
 16044  0.2582  0.0733  0.1516   
 16045  -0.2951  -0.0783  0.7234  
 16046  -0.1671  -0.0609  -0.1537 
 16047  -0.2312  -0.1246  0.2053  
 16048  -0.0323  0.1432  -0.5134  
 16049  0.0933  -0.2551  -0.1308  
 16050  0.1885  -0.1913  0.0978   
 16051  -0.0971  0.0729  -0.0676  
 16052  0.1608  -0.0569  -0.5320  
 16053  -0.0047  0.2263  0.1228   
 16054  -0.0953  -0.2099  0.0028  
 16055  0.0000  0.2670  -0.8820   
 16056  -0.0008  0.3084  0.0000   
 16057  -0.0661  0.2527  0.0000   
 16058  0.0367  0.0050  0.1708   
 16059  0.2543  0.0999  0.0563   
 16060  -0.0599  -0.0819  0.1954  
 16061  -0.1975  -0.0777  -0.1720 
 16062  -0.0635  -0.0632  -0.1002 
 16063  -0.1944  -0.3382  0.0000  
 16064  -0.1303  0.2892  -0.3707  
 16065  -0.0671  0.0946  -0.3756  
 16066  -0.0604  -0.0129  -0.1450 
 16067  -0.0960  -0.0572  -0.3027 
 16068  0.1347  0.0098  0.0631   
 16069  -0.0034  0.0623  0.2066   
 16070  0.0669  0.0522  -0.3866   
 16071  -0.0333  0.1041  0.4040   
 16072  0.1025  -0.0275  0.0757   
 16073  -0.0357  0.1595  -0.1242  
 16074  -0.1970  -0.1387  0.2436  
 16075  0.0072  -0.0593  0.1961   
 16076  -0.1926  0.1459  -0.2650  
 16077  -0.2604  -0.0949  0.5760  
 16078  0.2516  -0.1105  0.1226   
 16079  0.0000  0.0000  0.0000   
 16080  -0.0989  -0.2071  0.2615  
 16081  0.1695  0.0579  -0.5066   
 16082  0.1732  0.1923  -0.2051   
 16083  -0.0618  -0.0484  0.3260  
 16084  0.0996  0.1414  -0.3915   
 16085  0.2671  0.0793  0.1260   
 16086  0.1023  0.2316  -0.0987   
 16087  0.3975  0.0402  -0.0209   
 16088  0.0393  -0.1588  -0.3273  
 16089  -0.1605  0.2408  -0.0082  
 16090  0.1311  -0.0496  0.2573   
 16091  0.0354  -0.0063  -0.0859  
 16092  -0.1924  -0.0069  -0.1301 
 16093  -0.0639  0.0598  0.5018   
 16094  -0.1582  0.1674  -0.1697  
 16095  -0.3266  -0.0319  -0.0015 
 16096  0.0026  0.1451  -0.3205   
 16097  0.2351  -0.0281  -0.1773  
 16098  -0.1286  0.2360  -0.4166  
 16099  -0.2609  -0.0052  -0.0357 
 16100  0.2640  0.1463  0.1346   
 16101  -0.2260  0.0126  -0.3856  
 16102  -0.1983  0.5569  -0.4921  
 16103  -0.2235  0.4351  -0.0824  
 16104  0.0352  0.1166  0.2034   
 16105  -0.2277  0.0308  0.1788   
 16106  0.1024  -0.2753  0.1556   
 16107  0.1315  0.1003  -0.5277   
 16108  -0.0625  -0.1893  0.6850  
 16109  -0.0278  -0.1232  -0.0638 
 16110  0.0307  -0.1442  0.5833   
 16111  -0.2241  0.0385  0.0101   
 16112  0.0977  -0.0539  -0.2196  
 16113  0.0085  0.1422  -0.2443   
 16114  0.1019  0.2876  -0.1944   
 16115  0.2339  -0.1276  -0.1067  
 16116  -0.0973  -0.1909  -0.2840 
 16117  -0.0970  -0.1031  0.1097  
 16118  0.0107  -0.0811  -0.1058  
 16119  0.0411  -0.0573  0.0386   
 16120  0.0039  0.1415  0.1128   
 16121  0.0023  0.2095  -0.4857   
 16122  -0.1612  -0.1197  0.5987  
 16123  -0.1913  0.2280  -0.3409  
 16124  0.3305  -0.0150  0.1058   
 16125  0.1342  0.1190  -0.0379   
 16126  -0.0630  -0.1866  0.2794  
 16127  0.0693  -0.1227  0.0856   
 16128  0.0344  -0.1222  -0.3495  
 16129  -0.2623  -0.0539  0.0875  
 16130  0.0703  -0.2795  0.1557   
 16131  -0.3886  0.1828  -0.3027  
 16132  -0.1293  -0.1218  0.1242  
 16133  -0.1602  -0.2947  0.1273  
 16134  -0.2282  -0.1027  0.3982  
 16135  -0.0622  0.0709  -0.5864  
 16136  -0.2918  0.0323  0.0937   
 16137  0.0057  0.2296  -0.0983   
 16138  0.2347  -0.0561  -0.1696  
 16139  -0.1589  0.2066  0.0738   
 16140  -0.0594  -0.1439  -0.2411 
 16141  0.3220  -0.2557  0.4341   
 16142  0.2255  0.3345  -0.3645   
 16143  0.0038  -0.1014  -0.0203  
 16144  -0.0377  0.0732  0.3805   
 16145  0.1026  0.2617  -0.5183   
 16146  -0.0005  -0.0767  -0.2121 
 16147  -0.1338  0.2059  -0.4171  
 16148  -0.3213  0.3643  -0.3349  
 16149  0.0942  0.0725  -0.0795   
 16150  -0.0149  -0.0615  0.2938  
 16151  0.0000  -0.1206  0.0000   
 16152  0.0000  0.0000  0.0000   
 16153  -0.0842  0.0000  0.0000   
 16154  0.1256  0.1955  -0.2599   
 16155  -0.1605  -0.0340  0.5200  
 16156  0.0644  -0.0825  0.1879   
 16157  -0.0999  -0.1745  0.2635  
 16158  -0.0327  -0.1421  -0.2581 
 16159  0.1622  -0.0283  -0.0411  
 16160  -0.0369  -0.1478  0.3691  
 16161  0.0960  0.1786  -0.1002   
 16162  -0.4545  0.0309  0.0203   
 16163  0.1976  -0.2280  0.5036   
 16164  -0.1271  -0.1858  -0.2121 
 16165  -0.2269  -0.3828  0.0000  
 16166  -0.1248  0.0497  0.2590   
 16167  -0.1548  0.0284  -0.1031  
 16168  -0.0578  0.0127  0.0499   
 16169  0.2040  0.1805  -0.5023   
 16170  0.0767  0.1203  0.2302   
 16171  -0.0239  0.1841  -0.5548  
 16172  -0.0901  -0.0132  -0.1599 
 16173  0.0147  -0.1246  -0.0626  
 16174  -0.0234  -0.2520  0.0344  
 16175  -0.0558  -0.0788  0.1416  
 16176  -0.2831  0.0300  -0.3189  
 16177  0.0778  0.1388  -0.3353   
 16178  0.4094  0.2069  -0.3922   
 16179  0.3433  0.0978  0.2149   
 16180  -0.1817  -0.1212  0.3142  
 16181  0.0509  -0.0995  -0.0227  
 16182  0.2148  0.0304  -0.1435   
 16183  -0.1846  0.0989  -0.1322  
 16184  -0.1160  0.0712  -0.3515  
 16185  -0.1501  -0.0783  -0.1778 
 16186  -0.1203  -0.0561  0.2306  
 16187  -0.1519  0.2283  -0.0054  
 16188  -0.1463  -0.0089  0.0252  
 16189  0.1136  -0.1005  0.3990   
 16190  0.2710  -0.1001  -0.4702  
 16191  -0.1195  0.2420  -0.2886  
 16192  0.0078  0.0300  0.3589   
 16193  -0.2861  -0.0380  -0.2700 
 16194  0.1043  0.3106  0.0388   
 16195  -0.0258  -0.1204  -0.1623 
 16196  0.2389  -0.2761  0.5113   
 16197  -0.0322  0.1986  -0.4800  
 16198  -0.0343  -0.0154  -0.4733 
 16199  0.2331  0.0473  -0.2952   
 16200  0.0067  -0.2358  -0.1700  
 16201  0.2352  -0.0578  0.4071   
 16202  0.1314  -0.0539  0.3464   
 16203  -0.1917  0.0301  0.0073   
 16204  -0.2264  0.4638  -0.1262  
 16205  0.3572  -0.1440  0.4804   
 16206  -0.0320  -0.3203  0.6892  
 16207  -0.0989  0.0540  0.0525   
 16208  0.1614  0.0066  0.1247   
 16209  0.0319  -0.0090  0.4027   
 16210  0.0000  -0.1689  0.1526   
 16211  -0.0019  0.3113  -0.3912  
 16212  0.0041  0.2364  -0.3636   
 16213  -0.1285  0.2467  -0.1536  
 16214  0.0352  0.0925  -0.0082   
 16215  -0.0326  -0.0755  -0.1129 
 16216  0.1293  -0.0361  0.1540   
 16217  -0.3594  -0.2106  0.3878  
 16218  -0.1319  -0.1480  0.1464  
 16219  -0.0010  -0.1019  -0.0174 
 16220  0.0013  -0.0336  0.0076   
 16221  0.0286  0.1817  -0.2146   
 16222  0.4523  -0.1238  0.2403   
 16223  -0.1970  0.1623  0.1772   
 16224  -0.2575  0.0226  0.0008   
 16225  -0.3930  -0.1059  -0.2243 
 16226  -0.1017  -0.0806  0.1438  
 16227  0.2961  -0.0386  0.5750   
 16228  -0.0962  0.0000  0.0000   
 16229  0.0000  0.1577  0.0181   
 16230  -0.1619  0.0723  0.1628   
 16231  -0.1374  0.0004  0.3050   
 16232  0.2593  0.1350  0.2392   
 16233  -0.3257  0.1166  0.0795   
 16234  -0.0675  0.4649  -0.3427  
 16235  -0.2602  0.0463  -0.0244  
 16236  0.1935  0.1597  -0.6263   
 16237  0.1963  0.0055  -0.0648   
 16238  0.0338  0.3994  -0.3794   
 16239  0.0353  -0.1918  0.5141   
 16240  -0.1911  -0.0605  0.2343  
 16241  -0.1304  0.0063  0.3136   
 16242  0.0921  0.2422  -0.1236   
 16243  0.1008  -0.0766  -0.2233  
 16244  0.0647  0.0703  0.0683   
 16245  -0.2653  0.0714  0.0506   
 16246  -0.0293  0.0957  -0.2216  
 16247  -0.2579  -0.0155  0.2172  
 16248  0.1325  0.1642  -0.0722   
 16249  -0.0325  -0.1432  0.2176  
 16250  0.0949  0.0727  -0.0758   
 16251  -0.0034  -0.0086  0.2441  
 16252  0.0646  -0.0182  -0.2425  
 16253  -0.0351  -0.0559  -0.3733 
 16254  -0.0350  0.0116  -0.2440  
 16255  0.2588  0.1812  0.0465   
 16256  0.1289  -0.0549  -0.3889  
 16257  -0.0670  -0.0423  0.3894  
 16258  0.0987  0.0925  -0.3765   
 16259  -0.0960  -0.2559  0.0766  
 16260  -0.1363  0.0524  -0.4920  
 16261  0.0653  -0.2123  0.0000   
 16262  0.1570  -0.0107  0.2159   
 16263  0.2613  -0.0798  0.0151   
 16264  0.1986  0.1562  -0.4147   
 16265  -0.0348  -0.0383  0.2024  
 16266  -0.0629  0.2168  -0.1416  
 16267  -0.0032  -0.0408  0.5270  
 16268  0.1596  0.1003  0.1144   
 16269  -0.2608  -0.0611  -0.0816 
 16270  -0.1942  0.1859  -0.1082  
 16271  0.1261  -0.1711  0.2079   
 16272  -0.1313  -0.0823  0.0865  
 16273  0.0925  0.2944  -0.0795   
 16274  -0.0308  -0.2532  0.0466  
 16275  -0.1330  -0.0540  0.5720  
 16276  -0.1960  0.3313  -0.1302  
 16277  0.1646  0.1134  -0.1169   
 16278  0.0256  -0.0144  0.2338   
 16279  0.0319  0.1359  0.3123   
 16280  -0.0298  -0.1073  0.1714  
 16281  -0.0019  0.1136  0.0488   
 16282  -0.1615  0.1159  -0.1489  
 16283  -0.0333  0.0047  -0.0922  
 16284  0.2020  0.1728  -0.2931   
 16285  -0.1601  0.0936  0.0933   
 16286  0.0033  -0.1018  0.4171   
 16287  -0.0957  -0.0980  0.2646  
 16288  -0.2255  0.1832  -0.2514  
 16289  0.0000  -0.3602  0.1710   
 16290  0.0949  -0.0108  0.2149   
 16291  0.0680  -0.1640  0.3914   
 16292  0.0025  0.1680  -0.6868   
 16293  0.0299  -0.2543  0.3304   
 16294  -0.0354  0.0794  0.2335   
 16295  0.2912  0.0549  -0.2434   
 16296  0.0714  -0.0812  -0.1277  
 16297  0.1651  0.1845  -0.0930   
 16298  0.0328  0.0720  0.0037   
 16299  -0.0344  -0.0812  -0.4539 
 16300  -0.3585  -0.1262  -0.0141 
 16301  0.2306  0.2228  0.2649   
 16302  -0.1004  0.2644  -0.1729  
 16303  0.0005  0.0295  0.1178   
 16304  0.1315  -0.1485  -0.1750  
 16305  -0.0319  -0.0333  -0.0633 
 16306  -0.3255  -0.0347  -0.4461 
 16307  0.4634  -0.0163  -0.0769  
 16308  0.0005  0.2946  0.1826   
 16309  0.0361  0.2928  -0.3283   
 16310  -0.3945  -0.2542  0.4684  
 16311  0.0960  0.1161  -0.1108   
 16312  0.4216  -0.0785  -0.1025  
 16313  -0.2604  -0.1003  0.3088  
 16314  -0.1915  -0.2074  0.2303  
 16315  0.0047  -0.0098  -0.0073  
 16316  -0.4562  -0.1443  0.6210  
 16317  0.2326  -0.0139  0.0354   
 16318  -0.3896  0.0521  0.0115   
 16319  -0.2755  0.0412  -0.5994  
 16320  0.0000  0.0000  0.0000   
 16321  0.0000  0.0000  0.0000   
 16322  0.3397  -0.3373  0.7132   
 16323  0.1594  0.0542  -0.3761   
 16324  0.0610  -0.1642  -0.2426  
 16325  -0.2267  0.1600  0.2655   
 16326  -0.0338  -0.0813  -0.5405 
 16327  -0.4236  -0.2522  -0.3058 
 16328  -0.2256  -0.0544  0.1586  
 16329  -0.0991  -0.0566  0.4743  
 16330  -0.0624  0.0126  -0.0936  
 16331  -0.0622  -0.2522  0.0000  
 16332  0.1980  -0.2984  -0.0585  
 16333  0.0993  0.2262  0.0897   
 16334  -0.2246  0.0962  -0.2784  
 16335  -0.1336  0.0294  -0.0906  
 16336  0.1637  0.2231  -0.1777   
 16337  0.2316  0.1437  0.0652   
 16338  -0.0983  0.0330  0.2196   
 16339  0.1602  -0.0747  0.2720   
 16340  -0.0977  -0.0119  -0.2281 
 16341  -0.1602  -0.1883  0.4063  
 16342  -0.0659  -0.0571  0.4818  
 16343  0.1646  -0.0115  -0.4910  
 16344  0.1002  -0.0316  -0.0749  
 16345  0.1332  -0.0348  0.0830   
 16346  0.0350  0.1408  -0.0362   
 16347  0.0659  -0.1206  0.1802   
 16348  -0.0959  -0.0158  -0.0533 
 16349  -0.0625  -0.0979  -0.0813 
 16350  0.0322  -0.1642  0.4226   
 16351  -0.0316  0.1387  -0.0217  
 16352  0.0324  -0.0306  0.0215   
 16353  0.0339  0.0345  0.0478   
 16354  -0.3596  0.3187  -0.3610  
 16355  0.0988  -0.0109  -0.0079  
 16356  0.1299  0.0493  -0.5876   
 16357  0.0010  -0.0361  -0.6353  
 16358  0.2917  0.2053  -0.3734   
 16359  -0.0632  0.0748  0.1051   
 16360  -0.1943  -0.2084  -0.3611 
 16361  -0.1321  -0.1198  0.1305  
 16362  0.0000  0.1197  -0.6273   
 16363  -0.1288  0.0763  0.7279   
 16364  -0.2230  0.0770  -0.2620  
 16365  -0.1619  -0.2777  0.7632  
 16366  0.0978  0.0757  -0.3001   
 16367  0.0448  -0.1463  -0.0649  
 16368  0.1375  0.1166  -0.3963   
 16369  -0.0960  -0.0137  0.0197  
 16370  0.0329  -0.0340  0.9136   
 16371  0.0658  -0.2297  0.2961   
 16372  -0.0329  0.0570  -0.1240  
 16373  0.1061  0.3139  -0.2171   
 16374  0.1339  0.1866  -0.2895   
 16375  0.0364  -0.3708  0.6229   
 16376  -0.2266  0.1272  -0.4385  
 16377  -0.1615  0.1397  -0.3085  
 16378  -0.0326  -0.0993  -0.5328 
 16379  0.1662  -0.3188  0.2803   
 16380  -0.1264  -0.0984  -0.0811 
 16381  -0.1264  0.1003  0.0825   
 16382  0.0000  -0.1856  0.1974   
 16383  0.0320  0.0310  0.1902   
 16384  -0.0617  0.0071  -0.0079  
 16385  -0.2239  -0.3201  0.0604  
 16386  -0.1579  -0.0995  0.2828  
 16387  0.0044  0.0519  0.3271   
 16388  -0.1931  -0.0967  0.1097  
 16389  0.2298  0.2718  -0.2731   
 16390  -0.1302  -0.1462  -0.4119 
 16391  0.1188  0.0489  -0.3256   
 16392  -0.3542  -0.0298  0.0000  
 16393  0.0339  0.0522  0.2477   
 16394  -0.0986  -0.0342  -0.2996 
 16395  0.0006  -0.1919  -0.0221  
 16396  -0.0658  0.2728  -0.0487  
 16397  0.2628  0.1569  -0.2213   
 16398  0.0892  0.0946  -0.0222   
 16399  0.0037  0.1419  0.0301   
 16400  -0.0295  0.0110  -0.4119  
 16401  -0.3558  0.0112  -0.1274  
 16402  0.0062  -0.2324  -0.0878  
 16403  -0.0962  -0.0970  0.3456  
 16404  -0.0980  0.0094  0.2265   
 16405  -0.0958  -0.0130  0.6495  
 16406  -0.2258  0.2068  -0.2034  
 16407  -0.3269  0.0751  0.2799   
 16408  0.1001  0.0311  -0.0691   
 16409  0.2645  -0.1386  0.0376   
 16410  0.0676  -0.1024  -0.0442  
 16411  0.1994  0.0332  0.0561   
 16412  0.3608  -0.0132  -0.1571  
 16413  -0.2259  -0.1050  -0.1725 
 16414  -0.1635  -0.0848  0.5816  
 16415  -0.1988  -0.1182  0.0000  
 16416  0.0355  0.0000  0.0000   
 16417  0.1377  0.0046  0.3558   
 16418  0.2287  -0.0811  0.2101   
 16419  0.0996  -0.0975  -0.1535  
 16420  -0.1952  -0.0355  0.0064  
 16421  0.0680  0.2257  0.2316   
 16422  0.3897  -0.0795  0.0157   
 16423  -0.1607  -0.2082  -0.2115 
 16424  0.3661  -0.0393  -0.0900  
 16425  -0.3271  -0.1234  0.2896  
 16426  0.3287  0.0934  -0.5609   
 16427  -0.1953  0.1244  -0.5347  
 16428  0.0971  -0.0572  -0.3265  
 16429  -0.0625  -0.1658  0.5981  
 16430  0.3241  0.0307  -0.0899   
 16431  0.0694  -0.0120  -0.3307  
 16432  -0.2224  0.0961  0.1902   
 16433  -0.0269  0.1674  -0.2523  
 16434  -0.1963  -0.0335  0.3394  
 16435  -0.3884  0.4021  0.0108   
 16436  -0.0258  0.1860  -0.2414  
 16437  -0.0641  -0.2061  0.4729  
 16438  0.2610  -0.1465  0.5958   
 16439  0.2787  -0.1134  -0.4851  
 16440  -0.0616  -0.0945  0.6480  
 16441  0.2641  0.2507  0.0763   
 16442  -0.0270  0.0081  0.2653   
 16443  0.0065  -0.0752  0.3587   
 16444  0.1948  0.0115  0.0681   
 16445  0.1043  -0.0336  -0.0512  
 16446  0.0077  -0.0757  0.4029   
 16447  0.1057  -0.0117  0.5024   
 16448  -0.2913  -0.0543  0.3807  
 16449  -0.3249  -0.0153  0.1416  
 16450  -0.2928  0.3989  -0.5284  
 16451  0.1993  0.0293  -0.3553   
 16452  0.0623  0.1410  -0.2333   
 16453  -0.1926  -0.0541  0.1232  
 16454  -0.2243  0.1875  -0.0701  
 16455  -0.1945  0.4259  0.3575   
 16456  0.0000  0.0000  0.0000   
 16457  0.0000  0.0000  0.0000   
 16458  0.0000  0.0000  0.0000   
 16459  0.1742  0.0000  0.0000   
 16460  -0.1267  0.2082  0.0000   
 16461  0.3271  -0.0807  0.0000   
 16462  -0.1277  0.2245  0.0000   
 16463  0.0011  0.2089  -0.5943   
 16464  -0.1934  -0.0777  0.4565  
 16465  -0.0054  -0.0736  -0.5155 
 16466  0.1302  0.1619  0.0576   
 16467  0.0109  -0.2063  0.4487   
 16468  -0.1322  -0.0767  0.1314  
 16469  0.0016  0.2065  0.0271   
 16470  0.1324  -0.2504  0.5496   
 16471  -0.0623  0.2731  -0.2205  
 16472  -0.0340  -0.1413  0.3379  
 16473  0.0950  -0.1438  0.2124   
 16474  -0.0321  -0.0477  -0.0271 
 16475  0.0919  -0.0104  -0.4003  
 16476  -0.0556  -0.0748  0.3499  
 16477  -0.0679  -0.1883  0.9930  
 16478  -0.0625  0.0572  -0.2587  
 16479  -0.1610  -0.0357  -0.0169 
 16480  0.2387  0.1696  -0.0715   
 16481  -0.0641  0.1210  -0.1451  
 16482  0.0680  -0.0732  0.2312   
 16483  -0.1316  -0.1189  0.2358  
 16484  0.1594  0.2482  0.1541   
 16485  -0.1910  -0.0394  -0.0975 
 16486  -0.2636  -0.0409  0.2711  
 16487  0.3510  0.2690  -0.5155   
 16488  0.0000  0.0000  0.0000   
 16489  0.0000  0.0000  0.0000   
 16490  0.0000  0.0000  0.0000   
 16491  0.0000  0.0000  0.0000   
 16492  0.0000  0.0000  0.0000   
 16493  0.0000  0.0000  0.0000   
 16494  0.0000  0.0000  0.0000   
 16495  0.0000  0.0000  0.0000   
 16496  0.0000  0.0000  0.0000   
 16497  0.3294  -0.0165  -0.4209  
 16498  0.3609  -0.0523  0.3085   
 16499  -0.1939  -0.1427  -0.0067 
 16500  -0.1573  -0.0096  0.0459  
 16501  0.0361  -0.0793  0.3310   
 16502  0.0307  -0.0801  0.1623   
 16503  0.2601  -0.1621  0.2866   
 16504  -0.3236  0.1896  -0.6639  
 16505  -0.0937  0.2128  -0.2620  
 16506  -0.0675  0.0597  0.1341   
 16507  0.2280  -0.0797  0.2912   
 16508  0.0735  0.2452  -0.4945   
 16509  0.0340  0.1189  -0.2256   
 16510  -0.0628  -0.0535  0.0739  
 16511  0.1972  0.3159  0.0445   
 16512  -0.0925  0.1408  0.3746   
 16513  0.1014  -0.2324  0.3260   
 16514  0.0036  0.0779  0.2634   
 16515  0.1011  -0.1431  -0.2358  
 16516  -0.0317  -0.1010  0.2977  
 16517  0.2395  -0.1205  0.5185   
 16518  -0.0665  -0.0503  0.1625  
 16519  0.0018  -0.0165  -0.1334  
 16520  0.0012  -0.1425  -0.3139  
 16521  -0.2614  -0.0799  0.4241  
 16522  -0.2247  0.2116  0.1202   
 16523  -0.1645  -0.4061  0.1948  
 16524  0.0096  -0.0782  -0.0044  
 16525  -0.0294  0.2103  -0.3343  
 16526  -0.1942  0.2502  -0.5463  
 16527  -0.0312  -0.0142  0.1134  
 16528  -0.2278  0.1629  0.0765   
 16529  0.0038  0.1633  0.0412   
 16530  -0.0296  0.0764  0.2665   
 16531  0.0000  0.3890  -0.4771   
 16532  -0.4690  0.4638  0.0000   
 16533  0.0687  -0.1433  -0.2438  
 16534  0.0977  -0.0969  -0.1050  
 16535  0.0024  -0.0526  0.2123   
 16536  -0.0996  -0.0619  -0.0161 
 16537  0.0077  0.0310  0.3655   
 16538  -0.3873  -0.0107  0.3410  
 16539  -0.0274  -0.1667  0.3428  
 16540  0.2068  -0.2101  -0.2253  
 16541  0.2617  0.0079  -0.1318   
 16542  -0.0319  0.0530  -0.2734  
 16543  -0.2929  0.2891  -0.4270  
 16544  0.1066  -0.2098  -0.2142  
 16545  0.2996  -0.1406  -0.5421  
 16546  0.3243  0.0541  -0.6038   
 16547  0.1693  -0.0096  -0.1084  
 16548  0.1352  0.0523  -0.2207   
 16549  -0.0281  -0.2082  0.1982  
 16550  0.0055  0.0980  -0.3025   
 16551  -0.2583  -0.2737  0.4591  
 16552  0.0429  -0.0301  -0.3169  
 16553  -0.0570  -0.0750  -0.1909 
 16554  0.0689  -0.1429  0.0155   
 16555  0.0433  0.0928  -0.1549   
 16556  0.0029  -0.0769  -0.3703  
 16557  -0.0601  -0.1246  0.1162  
 16558  0.0026  -0.0777  0.4007   
 16559  0.0334  0.3348  -0.0300   
 16560  0.1420  0.1232  -0.1224   
 16561  0.0071  0.0359  -0.2666   
 16562  0.0000  -0.0974  0.4630   
 16563  0.1021  -0.0534  -0.3083  
 16564  0.0982  -0.0523  -0.3906  
 16565  0.3330  0.0289  -0.0028   
 16566  -0.3235  0.0499  0.5034   
 16567  0.0034  0.1003  -0.1511   
 16568  0.1986  0.1898  -0.4939   
 16569  -0.2894  -0.1876  0.2487  
 16570  0.0385  -0.0494  0.8630   
 16571  -0.0327  -0.2504  0.3625  
 16572  -0.1579  -0.0749  0.3591  
 16573  0.2074  -0.0320  -0.2495  
 16574  0.1315  0.1147  0.4001   
 16575  -0.1276  0.0333  -0.2461  
 16576  -0.0912  -0.0556  -0.2803 
 16577  -0.0267  -0.0540  0.2195  
 16578  -0.1273  0.1233  -0.0703  
 16579  -0.1617  0.1225  -0.1393  
 16580  -0.0893  -0.0961  -0.4324 
 16581  -0.1618  0.1474  0.1421   
 16582  0.2033  -0.0534  0.0917   
 16583  0.2622  0.1173  -0.1145   
 16584  -0.2566  0.2703  -0.2802  
 16585  0.0697  0.0829  0.5269   
 16586  -0.0268  0.1424  0.0499   
 16587  -0.1614  -0.0543  0.0789  
 16588  0.1380  0.0078  -0.1826   
 16589  0.1043  0.0570  -0.2838   
 16590  -0.2599  0.0078  -0.1239  
 16591  0.0411  -0.2302  -0.3748  
 16592  0.2296  -0.0769  -0.1395  
 16593  0.1045  0.0109  0.2945   
 16594  0.0429  -0.0956  0.5170   
 16595  -0.0944  0.1474  -0.1607  
 16596  -0.0271  0.1008  0.0094   
 16597  -0.0237  -0.0535  -0.0309 
 16598  0.0399  0.1872  -0.3391   
 16599  0.1335  0.0785  -0.2237   
 16600  0.1698  0.0584  0.0843   
 16601  -0.0631  -0.0071  0.0000  
 16602  0.0653  0.2570  0.0240   
 16603  0.0733  -0.1009  -0.1847  
 16604  -0.1271  0.1667  -0.4592  
 16605  0.2332  -0.0729  0.1033   
 16606  -0.0942  0.0142  -0.0738  
 16607  0.0600  -0.1986  -0.2806  
 16608  0.1356  -0.1173  0.1664   
 16609  0.2020  -0.0300  -0.1687  
 16610  0.1385  0.1689  0.3512   
 16611  -0.1936  -0.0144  0.2249  
 16612  0.0039  0.0570  0.0346   
 16613  -0.0915  -0.1623  -0.1129 
 16614  -0.0935  -0.2498  -0.3463 
 16615  0.2080  -0.0721  0.6014   
 16616  -0.0990  0.0588  0.2071   
 16617  -0.0268  0.0777  -0.4337  
 16618  0.0379  -0.1378  0.4774   
 16619  0.3700  -0.1630  0.2431   
 16620  0.0075  -0.0542  0.2115   
 16621  -0.2535  -0.1119  -0.2208 
 16622  0.2344  -0.0532  -0.2411  
 16623  -0.3197  0.0340  0.9390   
 16624  -0.0964  0.0575  -0.2640  
 16625  -0.0892  0.4316  -0.3657  
 16626  0.1680  -0.0534  -0.2340  
 16627  -0.2562  0.0829  0.1325   
 16628  -0.0910  -0.0339  -0.2111 
 16629  0.0698  0.3010  -0.1371   
 16630  -0.0287  -0.1375  0.3070  
 16631  0.1024  -0.0031  0.2182   
 16632  0.2318  -0.0265  -0.1800  
 16633  0.3034  0.0580  -0.0951   
 16634  -0.0277  -0.2698  0.9007  
 16635  -0.0263  -0.0958  0.0811  
 16636  -0.1248  -0.3135  0.8167  
 16637  0.1036  0.0368  -0.0495   
 16638  0.0959  0.0178  -0.4233   
 16639  0.1044  0.3470  -0.2292   
 16640  0.0396  -0.0013  0.1445   
 16641  -0.2559  -0.0756  0.3782  
 16642  0.0741  -0.2489  0.2106   
 16643  0.0328  0.1765  0.0029   
 16644  0.0643  -0.3131  0.5088   
 16645  0.3051  0.1489  -0.5602   
 16646  0.0368  0.1427  -0.1208   
 16647  0.0794  0.0843  0.0573   
 16648  -0.0259  -0.2014  -0.1090 
 16649  0.4409  0.0615  -0.2685   
 16650  0.1988  0.1850  -0.1717   
 16651  -0.1539  0.0992  -0.0718  
 16652  -0.0222  0.1237  -0.1079  
 16653  -0.1256  0.1045  -0.3762  
 16654  0.0383  -0.1626  0.2876   
 16655  0.2013  0.0104  -0.5177   
 16656  0.2267  0.4344  -0.6555   
 16657  0.0000  0.0000  0.0000   
 16658  0.0000  0.0000  0.0000   
 16659  0.2255  0.3741  -0.3258   
 16660  -0.2260  -0.0746  0.1555  
 16661  -0.0325  -0.2334  -0.2917 
 16662  0.4250  0.0109  -0.1103   
 16663  -0.1596  -0.2308  -0.1780 
 16664  0.1059  0.0343  0.5764   
 16665  0.2042  0.0537  -0.1129   
 16666  -0.1311  0.1245  -0.1153  
 16667  -0.0610  0.1874  -0.4993  
 16668  0.0409  0.1372  -0.4919   
 16669  0.1295  0.1034  0.1185   
 16670  0.2040  -0.2706  0.2277   
 16671  -0.2869  0.0970  0.3370   
 16672  -0.0947  -0.1835  0.1909  
 16673  -0.1283  0.2663  -0.2889  
 16674  0.2009  0.2246  -0.3653   
 16675  0.0821  0.2971  0.1273   
 16676  0.0000  0.0000  0.0000   
 16677  0.0000  0.0000  0.0000   
 16678  0.0000  0.0000  0.0000   
 16679  0.0000  0.0000  0.0000   
 16680  0.0000  0.0000  0.0000   
 16681  0.0000  0.0000  0.0000   
 16682  0.0000  0.4453  0.0000   
 16683  0.1050  -0.1011  0.3049   
 16684  -0.3875  0.0466  0.3961   
 16685  -0.1584  0.0110  -0.2605  
 16686  0.0396  0.1639  -0.4822   
 16687  0.0052  -0.0989  -0.0741  
 16688  0.1697  -0.1618  -0.2087  
 16689  0.0735  -0.1422  -0.1345  
 16690  0.0052  0.1589  -0.3032   
 16691  -0.2221  0.2266  -0.1867  
 16692  -0.2231  0.2540  -0.2542  
 16693  0.3641  -0.0321  -0.0969  
 16694  -0.0001  0.0960  -0.5104  
 16695  -0.1829  -0.0357  -0.4390 
 16696  -0.2566  0.2725  -0.0008  
 16697  0.0984  -0.0323  -0.1724  
 16698  -0.0273  0.0528  -0.2015  
 16699  0.0688  0.0996  -0.1701   
 16700  0.0691  0.1162  -0.6340   
 16701  -0.0258  0.0130  -0.5257  
 16702  0.2430  -0.0574  -0.5181  
 16703  0.1696  -0.0546  -0.5101  
 16704  0.1986  -0.2337  0.5164   
 16705  0.0000  0.5692  0.0000   
 16706  -0.1271  -0.1176  -0.0071 
 16707  0.0098  0.0734  -0.3120   
 16708  -0.1589  0.0551  -0.5835  
 16709  0.3347  0.0315  -0.2450   
 16710  -0.3560  -0.0505  0.2678  
 16711  0.1645  -0.0744  -0.2267  
 16712  0.0428  -0.1404  0.0229   
 16713  0.0399  0.0413  0.1209   
 16714  -0.3178  0.0540  -0.2272  
 16715  0.0728  -0.1193  0.0104   
 16716  0.2677  0.0065  0.1164   
 16717  0.1327  -0.1638  -0.0481  
 16718  -0.1878  -0.1177  -0.4035 
 16719  -0.1232  0.1263  -0.0584  
 16720  0.1376  -0.3136  -0.2172  
 16721  -0.0328  -0.1438  0.1587  
 16722  -0.2254  -0.2287  0.2068  
 16723  -0.1318  -0.0950  0.4113  
 16724  0.1050  -0.0091  0.0154   
 16725  0.2695  -0.0050  0.0650   
 16726  -0.2551  -0.1421  0.0236  
 16727  0.1013  0.0369  -0.0151   
 16728  0.0571  0.2234  -0.2550   
 16729  0.1343  -0.0732  -0.2697  
 16730  0.0642  -0.0063  -0.1317  
 16731  -0.1611  -0.1365  -0.2770 
 16732  -0.1899  -0.1182  0.0000  
 16733  -0.2258  -0.1408  0.0360  
 16734  0.2995  -0.3598  0.9341   
 16735  -0.2578  0.2386  -0.0847  
 16736  -0.2232  0.0558  0.3784   
 16737  0.3292  0.0412  -0.2680   
 16738  -0.0638  0.0123  -0.1181  
 16739  0.2053  -0.0551  0.1435   
 16740  0.0342  -0.2254  0.5796   
 16741  0.1052  -0.0309  0.1378   
 16742  0.1658  0.2089  -0.0554   
 16743  0.1001  0.0111  0.0159   
 16744  -0.1244  0.1686  -0.5897  
 16745  -0.0578  -0.1411  -0.0094 
 16746  0.0726  0.0083  0.3464   
 16747  -0.0915  -0.0074  -0.2828 
 16748  -0.2590  0.0797  -0.1479  
 16749  0.2786  -0.2510  -0.3749  
 16750  -0.0265  0.1037  0.1092   
 16751  0.4312  -0.1180  -0.2877  
 16752  0.4646  0.0000  0.0000   
 16753  0.0000  -0.1976  0.8089   
 16754  -0.1243  0.2979  -0.2911  
 16755  -0.0929  0.0156  -0.3045  
 16756  0.2678  0.0402  0.0225   
 16757  0.1421  0.0790  0.1633   
 16758  0.1109  -0.0261  0.0189   
 16759  0.1381  -0.0718  -0.1195  
 16760  0.0111  -0.1588  -0.1222  
 16761  0.0405  0.0984  -0.1414   
 16762  0.0454  0.1877  -0.1942   
 16763  0.2758  -0.2041  0.3281   
 16764  0.1347  0.0124  -0.0194   
 16765  -0.1267  -0.1203  -0.0399 
 16766  0.1388  0.0152  -0.5735   
 16767  0.0649  0.3699  0.2691   
 16768  -0.0562  0.1523  -0.0918  
 16769  0.2437  0.0584  0.2247   
 16770  0.0749  -0.2264  0.0166   
 16771  0.0670  0.0795  0.0140   
 16772  -0.0606  -0.0489  0.5758  
 16773  -0.1605  -0.0520  0.0837  
 16774  0.1361  -0.0773  -0.2061  
 16775  -0.0284  0.1270  -0.3007  
 16776  -0.2193  -0.3989  0.1542  
 16777  -0.1585  0.1277  -0.3643  
 16778  -0.1548  0.1705  0.2705   
 16779  -0.1282  -0.0513  0.2476  
 16780  0.3005  -0.1160  0.6407   
 16781  -0.0932  -0.0737  0.1749  
 16782  -0.1545  0.2539  -0.4167  
 16783  0.1387  -0.0951  0.2301   
 16784  -0.0585  0.1057  0.0130   
 16785  -0.0561  -0.1603  0.1634  
 16786  -0.0908  0.1249  -0.2190  
 16787  0.0000  -0.1345  0.1951   
 16788  0.3447  -0.1131  0.2967   
 16789  0.0118  -0.0648  -0.2758  
 16790  0.3441  0.2034  -0.0973   
 16791  0.0436  0.0347  -0.1711   
 16792  -0.3491  0.2146  0.2959   
 16793  -0.2188  0.0962  -0.0879  
 16794  0.0848  0.1461  -0.3050   
 16795  0.1487  0.1495  0.2689   
 16796  0.0000  -0.1631  0.0866   
 16797  -0.0404  0.1344  -0.0494  
 16798  0.0935  0.2985  -0.0281   
 16799  -0.1417  0.2149  -0.4490  
 16800  -0.1716  0.0798  -0.7153  
 16801  0.4253  -0.0562  -0.2943  
 16802  -0.3749  0.2041  -0.1093  
 16803  0.0273  0.3886  -0.2505   
 16804  0.0672  0.1781  -0.2202   
 16805  0.2041  0.0216  -0.3908   
 16806  -0.0266  0.5359  -0.1757  
 16807  0.2738  -0.0400  0.1517   
 16808  0.3122  0.3843  -0.2622   
 16809  -0.1014  0.0834  -0.0442  
 16810  -0.2307  0.1380  0.4372   
 16811  0.0774  -0.0240  0.3734   
 16812  0.2237  0.0644  0.3389   
 16813  0.2258  -0.1258  -0.2984  
 16814  0.2654  0.2421  -0.3148   
 16815  -0.1411  0.1331  -0.2122  
 16816  -0.0021  -0.0325  0.1570  
 16817  -0.2774  0.1754  -0.0446  
 16818  0.0411  -0.1594  0.3972   
 16819  0.0000  -0.1340  0.4334   
 16820  -0.2337  0.0314  0.1717   
 16821  -0.1591  0.0583  0.5073   
 16822  0.2478  0.0417  -0.4447   
 16823  0.0000  -0.1244  0.3426   
 16824  -0.4310  0.0218  -0.2206  
 16825  0.0000  0.0000  0.0000   
 16826  0.0000  0.0000  0.0000   
 16827  0.0000  0.0000  0.0000   
 16828  0.1904  -0.0641  0.1517   
 16829  -0.2779  0.1137  -0.3056  
 16830  -0.3475  -0.1825  0.0382  
 16831  0.0634  -0.0550  -0.0448  
 16832  0.0683  0.1260  0.0208   
 16833  0.0397  0.2198  -0.3727   
 16834  0.2605  -0.1245  0.3069   
 16835  0.0000  0.1628  -0.2711   
 16836  -0.0754  -0.2991  0.6647  
 16837  0.2225  -0.1495  -0.0945  
 16838  -0.1114  -0.0925  -0.1870 
 16839  0.0719  0.2225  -0.1201   
 16840  0.3399  -0.0360  -0.1893  
 16841  0.1110  -0.1829  -0.1610  
 16842  0.1588  0.1661  -0.3598   
 16843  -0.0027  0.1705  0.1005   
 16844  0.1915  -0.1264  0.6527   
 16845  0.0795  0.2854  -0.1550   
 16846  -0.0015  -0.1224  -0.1843 
 16847  0.0023  0.0120  -0.3688   
 16848  0.1522  -0.1198  0.1152   
 16849  0.1500  0.1092  -0.0628   
 16850  -0.0725  -0.2351  -0.3367 
 16851  0.0000  0.1062  -0.1976   
 16852  0.1155  -0.1509  0.0000   
 16853  0.0763  0.3195  -0.4890   
 16854  0.0439  -0.0961  0.2268   
 16855  0.0821  0.1734  -0.0921   
 16856  -0.2953  -0.0887  0.3111  
 16857  -0.0402  0.1102  -0.5004  
 16858  -0.2932  -0.2697  0.2907  
 16859  0.3762  -0.1176  0.0665   
 16860  0.1936  -0.0673  0.3723   
 16861  0.1148  -0.2100  0.5805   
 16862  0.1557  -0.1241  -0.0954  
 16863  -0.1115  0.0515  -0.0675  
 16864  -0.1455  0.1449  -0.5000  
 16865  -0.2943  0.2325  -0.3346  
 16866  0.0447  0.1417  0.1242   
 16867  -0.0338  -0.0298  -0.1222 
 16868  -0.2975  0.2298  -0.2380  
 16869  -0.1128  0.1096  -0.2939  
 16870  0.0000  -0.0917  0.1344   
 16871  -0.0366  0.1455  0.4240   
 16872  -0.3343  0.1952  -0.4910  
 16873  -0.3730  0.1427  -0.2732  
 16874  -0.2216  0.1062  -0.7653  
 16875  0.0000  0.0834  0.7082   
 16876  -0.1473  -0.0631  0.6097  
 16877  -0.1476  0.0183  -0.0214  
 16878  0.0041  0.2913  -0.0426   
 16879  0.0390  -0.1260  0.0635   
 16880  0.2656  -0.2959  -0.2042  
 16881  0.0803  -0.0409  0.3030   
 16882  0.0065  -0.2094  0.4088   
 16883  0.2301  0.3968  -0.1274   
 16884  -0.1111  0.1408  -0.0149  
 16885  -0.0411  -0.1506  -0.3747 
 16886  -0.0738  -0.1241  0.5544  
 16887  0.0060  0.0495  -0.1733   
 16888  -0.0332  -0.1235  -0.0439 
 16889  -0.1845  -0.1825  0.0420  
 16890  0.0066  0.1079  0.1701   
 16891  -0.1867  -0.1234  -0.0144 
 16892  0.0013  0.1759  0.1134   
 16893  -0.0303  -0.0960  0.3778  
 16894  0.0016  -0.2722  0.0818   
 16895  0.0409  0.0210  -0.5706   
 16896  -0.2225  -0.0619  -0.5187 
 16897  -0.0722  -0.1833  -0.2388 
 16898  -0.2998  0.0368  0.8416   
 16899  0.3489  -0.2104  0.1658   
 16900  -0.0019  0.2912  -0.3067  
 16901  -0.4481  0.0248  0.3443   
 16902  0.0025  -0.0051  0.0504   
 16903  0.3058  -0.0907  -0.0438  
 16904  -0.0290  -0.0902  0.7930  
 16905  0.0797  -0.0343  0.1571   
 16906  -0.1474  0.0556  -0.3724  
 16907  -0.2255  0.2252  -0.3443  
 16908  -0.0726  0.1388  -0.0431  
 16909  0.1164  -0.1221  0.2376   
 16910  -0.2594  0.1444  -0.2067  
 16911  -0.1066  0.1995  -0.5234  
 16912  -0.0753  0.2016  -0.1709  
 16913  0.1551  0.1409  0.0086   
 16914  -0.0732  -0.0953  -0.1864 
 16915  0.0808  -0.0896  0.1108   
 16916  0.2293  -0.0986  -0.2300  
 16917  0.0055  0.0274  -0.2716   
 16918  0.0841  -0.0907  0.1131   
 16919  0.3100  -0.3845  0.3938   
 16920  0.1549  0.1032  -0.0497   
 16921  -0.0308  -0.0337  0.9373  
 16922  0.0413  0.2843  -0.0575   
 16923  0.0392  0.0373  -0.7361   
 16924  -0.0337  0.0000  0.0000   
 16925  0.3059  0.1831  -0.3679   
 16926  0.0057  -0.3020  0.2519   
 16927  0.1522  0.1966  -0.0171   
 16928  0.0063  -0.1231  0.1732   
